MOJAVE: XVIII. Kinematics and Inner Jet Evolution of Bright Radio-Loud Active Galaxies

We have analyzed the parsec-scale jet kinematics of 447 bright radio-loud AGN, based on 15 GHz VLBA data obtained between 1994 August 31 and 2019 August 4. We present new total intensity and linear polarization maps obtained between 2017 January 1 to 2019 August 4 for 143 of these AGN. We tracked 1923 bright features for five or more epochs in 419 jets. A majority (60%) of the well-sampled jet features show either accelerated or non-radial motion. In 47 jets there is at least one non-accelerating feature with an unusually slow apparent speed. Most of the jets show variations of 10 to 50 deg in their inner jet position angle (PA) over time, although the overall distribution has a continuous tail out to 200 deg. AGN with SEDs peaked at lower frequencies tend to have more variable PAs, with BL Lacs being less variable than quasars. The Fermi LAT gamma-ray associated AGN also tend to have more variable PAs than the non-LAT AGN in our sample. We attribute these trends to smaller viewing angles for the lower spectral peaked and LAT-associated jets. We identified 13 AGN where multiple features emerge over decade-long periods at systematically increasing or decreasing PAs. Since the ejected features do not fill the entire jet cross-section, this behavior is indicative of a precessing flow instability near the jet base. Although some jets show indications of oscillatory PA evolution, we claim no bona fide cases of periodicity since the fitted periods are comparable to the total VLBA time coverage.

==> anc/accelmotiontable.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
\pagestyle{empty} 
\begin{deluxetable}{lcrrrrrrrrrr} 
\tablecolumns{12} 
\rotate 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{accelmotiontable}Accelerated Motion Fit Properties of Jet Features}  
\tablehead{\colhead{} & \colhead {}& \colhead{$\phi$} &    \colhead{$ |\langle\vartheta\rangle - \phi|$}& 
\colhead{$\mu$} & \colhead{$\beta_{app}$} & \colhead{$ \dot{\mu} $}  & \colhead{$ \psi $}  & \colhead{$ \dot{\mu}_\perp $}  & \colhead{$ \dot{\mu}_\parallel $}  &  \colhead{$\alpha_\mathrm{m}$} &\colhead{$\delta_\mathrm{m}$} \\  
\colhead{Source} & \colhead {I.D.} & \colhead{(deg)} & \colhead{(deg)} &   
\colhead{($\mu$as y$^{-1})$}& \colhead{(c)} &\colhead{($\mu$as y$^{-2})$}&\colhead{(deg)}& \colhead{($\mu$as y$^{-2})$}& \colhead{($\mu$as y$^{-2})$}  & \colhead{($\mu$as)}& \colhead{($\mu$as)}   \\  
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)}  & \colhead{(8)} & \colhead{(9)}  & \colhead{(10)}& \colhead{(11)}  & \colhead{(12)}  } 
\startdata 
0003+380  & 6  & $ 333 \pm 44 $ & $ 142 \pm 44 $& $ 13.4 \pm 8.6 $ & 0.20$\pm$0.12 &  $ 9.8 \pm 8.4$ & $ 309 \pm 53$ & $ -4.0 \pm 9.4$ & $ 9.0 \pm 9.0$     & $371\pm 33$ & $ -175 \pm 28$\\ 
0003$-$066  & 4\tablenotemark{a}  & $ 277.3 \pm 3.8 $ & $ 8.3 \pm 3.8 $& $ 50.9 \pm 5.3 $ & 1.09$\pm$0.11 &  $ 28.5 \pm 2.3$ & $ 73.7 \pm 3.1$ & $ 11.4 \pm 2.1$ & $ -26.1 \pm 2.5$     & $-6582\pm 32$ & $ 1693 \pm 20$\\ 
0003$-$066  & 5\tablenotemark{a}  & $ 353.9 \pm 3.0 $ & $ 16.8 \pm 3.1\tablenotemark{b} $& $ 87.2 \pm 4.4 $ & 1.868$\pm$0.093 &  $ 26.6 \pm 4.9$ & $ 274 \pm 10$ & $ -26.3 \pm 4.9$ & $ 4.5 \pm 4.8$     & $199\pm 15$ & $ 630 \pm 14$\\ 
0003$-$066  & 6\tablenotemark{a}  & $ 211.3 \pm 9.6 $ & $ 78.9 \pm 9.6\tablenotemark{b} $& $ 54 \pm 11 $ & 1.16$\pm$0.24 &  $ 65 \pm 16$ & $ 336 \pm 11$ & $ 54 \pm 13$ & $ -37 \pm 18$     & $-901\pm 16$ & $ 268 \pm 35$\\ 
0003$-$066  & 8\tablenotemark{a}  & $ 290.7 \pm 1.6 $ & $ 3.5 \pm 1.6 $& $ 330.4 \pm 9.7 $ & 7.08$\pm$0.21 &  $ 67 \pm 12$ & $ 127 \pm 10$ & $ -19 \pm 12$ & $ -64 \pm 12$     & $-2444\pm 30$ & $ 1121 \pm 28$\\ 
0003$-$066  & 9  & $ 295.2 \pm 4.1 $ & $ 7.5 \pm 4.3 $& $ 278 \pm 20 $ & 5.96$\pm$0.42 &  $ 99 \pm 35$ & $ 110 \pm 22$ & $ 9 \pm 37$ & $ -99 \pm 35$     & $-1769\pm 52$ & $ 582 \pm 53$\\ 
0010+405  & 1  & $ 340.7 \pm 4.4 $ & $ 11.9 \pm 4.4 $& $ 432 \pm 42 $ & 6.99$\pm$0.68 &  $ 44 \pm 83$ & $ 147 \pm 76$ & $ 11 \pm 53$ & $ -43 \pm 70$     & $-4259\pm 76$ & $ 6991 \pm 107$\\ 
0010+405  & 2  & $ 9 \pm 123 $ & $ 41 \pm 123 $& $ 2 \pm 14 $ & 0.04$\pm$0.23 &  $ 4 \pm 22$ & $ 152 \pm 123$ & $ 2 \pm 21$ & $ -3 \pm 23$     & $-898\pm 30$ & $ 1470 \pm 48$\\ 
0010+405  & 3  & $ 138 \pm 83 $ & $ 170 \pm 83 $& $ 2.5 \pm 5.4 $ & 0.041$\pm$0.088 &  $ 6.9 \pm 6.1$ & $ 99 \pm 57$ & $ -4.3 \pm 8.8$ & $ 5.4 \pm 9.0$     & $-493.6\pm 9.5$ & $ 783 \pm 15$\\ 
0010+405  & 4  & $ 113 \pm 98 $ & $ 145 \pm 98 $& $ 1.4 \pm 4.5 $ & 0.022$\pm$0.072 &  $ 5.2 \pm 8.9$ & $ 318 \pm 69$ & $ -2.2 \pm 7.1$ & $ -4.7 \pm 8.1$     & $-240.6\pm 9.0$ & $ 382 \pm 14$\\ 
0016+731  & 1\tablenotemark{a}  & $ 161.4 \pm 2.1 $ & $ 21.6 \pm 2.3\tablenotemark{b} $& $ 98.5 \pm 4.1 $ & 7.64$\pm$0.32 &  $ 10.3 \pm 1.7$ & $ 213.1 \pm 9.1$ & $ 8.1 \pm 1.5$ & $ 6.4 \pm 1.8$     & $827\pm 23$ & $ -835 \pm 27$\\ 
0055+300  & 4  & $ 312 \pm 12 $ & $ 2 \pm 12 $& $ 53 \pm 11 $ & 0.058$\pm$0.012 &  $ 9.5 \pm 5.1$ & $ 337 \pm 38$ & $ 4.1 \pm 5.4$ & $ 8.6 \pm 5.7$     & $-4948\pm 144$ & $ 3976 \pm 105$\\ 
0055+300  & 6\tablenotemark{a}  & $ 301.5 \pm 4.1 $ & $ 8.4 \pm 4.1 $& $ 36.8 \pm 2.7 $ & 0.0406$\pm$0.0030 &  $ 8.5 \pm 1.4$ & $ 322.9 \pm 9.6$ & $ 3.1 \pm 1.4$ & $ 7.9 \pm 1.4$     & $-3532\pm 32$ & $ 2895 \pm 30$\\ 
0055+300  & 10  & $ 320.9 \pm 6.0 $ & $ 12.6 \pm 6.1 $& $ 41.4 \pm 4.1 $ & 0.0457$\pm$0.0045 &  $ 2.3 \pm 1.9$ & $ 154 \pm 54$ & $ -0.5 \pm 2.1$ & $ -2.2 \pm 2.0$     & $-2033\pm 50$ & $ 1645 \pm 39$\\ 
0055+300  & 12\tablenotemark{a}  & $ 93 \pm 29 $ & $ 144 \pm 29 $& $ 4.3 \pm 1.9 $ & 0.0048$\pm$0.0020 &  $ 3.30 \pm 0.93$ & $ 141 \pm 17$ & $ 2.4 \pm 1.3$ & $ 2.2 \pm 1.4$     & $-1351\pm 19$ & $ 1092 \pm 21$\\ 
0055+300  & 13  & $ 54 \pm 45 $ & $ 105 \pm 45 $& $ 3.1 \pm 2.1 $ & 0.0034$\pm$0.0023 &  $ 2.55 \pm 0.99$ & $ 150 \pm 25$ & $ 2.5 \pm 1.6$ & $ -0.3 \pm 1.7$     & $-920\pm 23$ & $ 764 \pm 22$\\ 
0055+300  & 14  & $ 76 \pm 31 $ & $ 127 \pm 31 $& $ 3.0 \pm 1.3 $ & 0.0034$\pm$0.0014 &  $ 2.09 \pm 0.73$ & $ 145 \pm 20$ & $ 1.95 \pm 0.85$ & $ 0.7 \pm 1.1$     & $-578\pm 13$ & $ 479 \pm 18$\\ 
0055+300  & 15  & $ 305 \pm 45 $ & $ 6 \pm 45 $& $ 1.46 \pm 0.98 $ & 0.0016$\pm$0.0011 &  $ 0.53 \pm 0.49$ & $ 236 \pm 57$ & $ -0.49 \pm 0.52$ & $ 0.19 \pm 0.56$     & $-257.4\pm 8.5$ & $ 236 \pm 14$\\ 
0059+581  & 2\tablenotemark{a}  & $ 255.5 \pm 2.5 $ & $ 11.5 \pm 2.6\tablenotemark{b} $& $ 139.2 \pm 9.6 $ & 5.15$\pm$0.35 &  $ 20.8 \pm 4.6$ & $ 71.8 \pm 9.0$ & $ 1.4 \pm 2.9$ & $ -20.7 \pm 4.6$     & $-1584\pm 43$ & $ -791 \pm 26$\\ 
0059+581  & 3\tablenotemark{a}  & $ 245.5 \pm 3.3 $ & $ 10.3 \pm 3.5 $& $ 217 \pm 15 $ & 8.01$\pm$0.54 &  $ 95 \pm 20$ & $ 79 \pm 10$ & $ -22 \pm 17$ & $ -92 \pm 20$     & $-796\pm 30$ & $ -520 \pm 24$\\ 
0059+581  & 4  & $ 240.6 \pm 4.0 $ & $ 34.7 \pm 4.2\tablenotemark{b} $& $ 154 \pm 11 $ & 5.70$\pm$0.39 &  $ 28 \pm 13$ & $ 323 \pm 31$ & $ 28 \pm 13$ & $ 4 \pm 13$     & $-243\pm 24$ & $ -631 \pm 24$\\ 
0059+581  & 5\tablenotemark{a}  & $ 239.0 \pm 3.1 $ & $ 41.6 \pm 3.5\tablenotemark{b} $& $ 224 \pm 11 $ & 8.28$\pm$0.41 &  $ 116 \pm 17$ & $ 268.2 \pm 9.8$ & $ 56 \pm 20$ & $ 101 \pm 18$     & $-61\pm 24$ & $ -522 \pm 27$\\ 
0106+013  & 1  & $ 233.7 \pm 3.9 $ & $ 2.7 \pm 4.0 $& $ 108.5 \pm 6.5 $ & 9.27$\pm$0.56 &  $ 6.4 \pm 2.5$ & $ 60 \pm 27$ & $ -0.7 \pm 2.9$ & $ -6.4 \pm 2.6$     & $-2488\pm 51$ & $ -1641 \pm 74$\\ 
0106+013  & 3\tablenotemark{a}  & $ 249.9 \pm 2.1 $ & $ 9.8 \pm 2.4\tablenotemark{b} $& $ 187.8 \pm 8.6 $ & 16.05$\pm$0.73 &  $ 23.7 \pm 6.0$ & $ 56 \pm 14$ & $ 5.8 \pm 4.9$ & $ -22.9 \pm 6.3$     & $-1226\pm 53$ & $ -723 \pm 38$\\ 
0109+224  & 2  & $ 158 \pm 79 $ & $ 73 \pm 79 $& $ 5 \pm 11 $ & 0.08$\pm$0.19 &  $ 6.8 \pm 3.7$ & $ 34 \pm 39$ & $ -5.6 \pm 6.8$ & $ -3.9 \pm 6.1$     & $2104\pm 53$ & $ 153 \pm 25$\\ 
0109+224  & 3  & $ 314 \pm 77 $ & $ 131 \pm 77 $& $ 6 \pm 12 $ & 0.10$\pm$0.20 &  $ 4.2 \pm 6.6$ & $ 219 \pm 58$ & $ -4.2 \pm 5.1$ & $ -0.4 \pm 5.3$     & $1059\pm 53$ & $ 106 \pm 26$\\ 
0109+224  & 4  & $ 120 \pm 20 $ & $ 30 \pm 20 $& $ 11.4 \pm 4.4 $ & 0.191$\pm$0.074 &  $ 2.2 \pm 3.2$ & $ 245 \pm 53$ & $ 1.8 \pm 1.5$ & $ -1.3 \pm 2.1$     & $369\pm 22$ & $ 13.3 \pm 9.7$\\ 
0119+115  & 2\tablenotemark{a}  & $ 36 \pm 15 $ & $ 29 \pm 15 $& $ 47 \pm 13 $ & 1.58$\pm$0.44 &  $ 23.8 \pm 6.9$ & $ 295 \pm 28$ & $ -23.4 \pm 9.8$ & $ -4 \pm 13$     & $292\pm 15$ & $ 1666 \pm 75$\\ 
0133+476  & 1\tablenotemark{a}  & $ 329 \pm 20 $ & $ 4 \pm 20 $& $ 14.5 \pm 4.9 $ & 0.68$\pm$0.23 &  $ 29.9 \pm 4.1$ & $ 167.5 \pm 7.0$ & $ -9.4 \pm 9.8$ & $ -28.4 \pm 6.3$     & $-1365\pm 19$ & $ 2778 \pm 22$\\ 
0133+476  & 5\tablenotemark{a}  & $ 305.6 \pm 5.1 $ & $ 2.3 \pm 6.1 $& $ 106.4 \pm 6.9 $ & 4.97$\pm$0.32 &  $ 42.7 \pm 9.1$ & $ 330.7 \pm 8.5$ & $ 18.1 \pm 8.9$ & $ 38.7 \pm 6.7$     & $-245.7\pm 9.2$ & $ 129 \pm 41$\\ 
0133+476  & 11  & $ 312.9 \pm 2.1 $ & $ 2.3 \pm 2.3 $& $ 354 \pm 12 $ & 16.53$\pm$0.56 &  $ 19 \pm 14$ & $ 243 \pm 47$ & $ -18 \pm 16$ & $ 7 \pm 15$     & $-700\pm 13$ & $ 735 \pm 34$\\ 
0149+218  & 1  & $ 170 \pm 20 $ & $ 178 \pm 20 $& $ 20 \pm 10 $ & 1.29$\pm$0.66 &  $ 3.7 \pm 5.7$ & $ 215 \pm 57$ & $ 2.6 \pm 2.2$ & $ 2.7 \pm 4.5$     & $-1766\pm 31$ & $ 8683 \pm 83$\\ 
0149+218  & 2\tablenotemark{a}  & $ 351.2 \pm 1.2 $ & $ 8.7 \pm 1.3\tablenotemark{b} $& $ 223 \pm 12 $ & 14.29$\pm$0.76 &  $ 11.8 \pm 3.0$ & $ 75 \pm 25$ & $ 11.7 \pm 2.4$ & $ 1.3 \pm 5.9$     & $-2014\pm 40$ & $ 5788 \pm 108$\\ 
0149+218  & 4  & $ 356.7 \pm 2.0 $ & $ 12.4 \pm 2.1\tablenotemark{b} $& $ 112.7 \pm 6.8 $ & 7.21$\pm$0.44 &  $ 7.4 \pm 3.2$ & $ 158 \pm 22$ & $ 2.3 \pm 2.0$ & $ -7.0 \pm 3.3$     & $-628\pm 33$ & $ 2203 \pm 57$\\ 
0149+218  & 7  & $ 4 \pm 12 $ & $ 1 \pm 12 $& $ 7.6 \pm 1.7 $ & 0.49$\pm$0.11 &  $ 0.44 \pm 0.93$ & $ 313 \pm 83$ & $ -0.34 \pm 0.70$ & $ 0.28 \pm 0.81$     & $19\pm 12$ & $ 299 \pm 14$\\ 
0151+081  & 3  & $ 111.5 \pm 7.4 $ & $ 8.2 \pm 7.6 $& $ 37.4 \pm 5.4 $ & 1.45$\pm$0.21 &  $ 14.3 \pm 8.7$ & $ 88 \pm 38$ & $ -5.7 \pm 7.3$ & $ 13.1 \pm 8.4$     & $199\pm 12$ & $ -121 \pm 10$\\ 
0153+744  & 1  & $ 270 \pm 63 $ & $ 120 \pm 63 $& $ 3.9 \pm 4.0 $ & 0.35$\pm$0.36 &  $ 0.9 \pm 2.1$ & $ 43 \pm 86$ & $ 0.7 \pm 1.9$ & $ -0.6 \pm 1.8$     & $5624\pm 25$ & $ -9695 \pm 37$\\ 
0153+744  & 2  & $ 56 \pm 21 $ & $ 96 \pm 21 $& $ 12.4 \pm 4.5 $ & 1.12$\pm$0.41 &  $ 2.5 \pm 2.0$ & $ 117 \pm 46$ & $ 2.2 \pm 1.7$ & $ 1.2 \pm 2.0$     & $4772\pm 36$ & $ -9014 \pm 24$\\ 
0153+744  & 3  & $ 127 \pm 18 $ & $ 43 \pm 18 $& $ 39 \pm 11 $ & 3.5$\pm$1.0 &  $ 7 \pm 12$ & $ 58 \pm 84$ & $ -6 \pm 12$ & $ 2 \pm 12$     & $1217\pm 27$ & $ 135 \pm 31$\\ 
0153+744  & 4  & $ 64 \pm 19 $ & $ 2 \pm 19 $& $ 19.0 \pm 7.1 $ & 1.72$\pm$0.64 &  $ 1.8 \pm 6.8$ & $ 166 \pm 101$ & $ 1.7 \pm 5.6$ & $ -0.4 \pm 7.2$     & $552\pm 19$ & $ 246 \pm 10$\\ 
0200+304  & 1  & $ 228 \pm 92 $ & $ 130 \pm 92 $& $ 4 \pm 11 $ & 0.18$\pm$0.48 &  $ 15.7 \pm 8.8$ & $ 258 \pm 40$ & $ 8 \pm 16$ & $ 14 \pm 17$     & $-185\pm 40$ & $ 6441 \pm 46$\\ 
0200+304  & 3  & $ 341.2 \pm 4.8 $ & $ 18.1 \pm 4.8\tablenotemark{b} $& $ 73 \pm 14 $ & 3.08$\pm$0.60 &  $ 10.9 \pm 8.7$ & $ 254 \pm 48$ & $ -10.9 \pm 5.4$ & $ 1 \pm 14$     & $14.3\pm 8.9$ & $ 1240 \pm 59$\\ 
0202+149  & 1  & $ 15 \pm 43 $ & $ 57 \pm 43 $& $ 5.5 \pm 3.7 $ & 0.136$\pm$0.091 &  $ 1.9 \pm 1.0$ & $ 152 \pm 36$ & $ 1.3 \pm 1.2$ & $ -1.4 \pm 1.4$     & $-3564\pm 31$ & $ 3944 \pm 37$\\ 
0202+149  & 5\tablenotemark{a}  & $ 314.3 \pm 2.5 $ & $ 14.1 \pm 2.6\tablenotemark{b} $& $ 298 \pm 13 $ & 7.36$\pm$0.33 &  $ 63.0 \pm 7.3$ & $ 113.0 \pm 4.7$ & $ 22.9 \pm 6.5$ & $ -58.7 \pm 6.5$     & $-4077\pm 106$ & $ 2227 \pm 62$\\ 
0202+149  & 9  & $ 333.6 \pm 5.7 $ & $ 1.7 \pm 5.8 $& $ 58.9 \pm 6.3 $ & 1.45$\pm$0.15 &  $ 4.4 \pm 4.2$ & $ 298 \pm 61$ & $ -2.6 \pm 4.2$ & $ 3.6 \pm 4.5$     & $-339\pm 25$ & $ 659 \pm 28$\\ 
0202+149  & 10  & $ 319.5 \pm 6.3 $ & $ 7.6 \pm 6.4 $& $ 94 \pm 11 $ & 2.32$\pm$0.27 &  $ 17.4 \pm 7.7$ & $ 288 \pm 32$ & $ -9.1 \pm 8.7$ & $ 14.9 \pm 9.0$     & $-714\pm 31$ & $ 1167 \pm 43$\\ 
0202+149  & 12\tablenotemark{a}  & $ 312.6 \pm 3.6 $ & $ 8.9 \pm 3.6 $& $ 136.3 \pm 8.9 $ & 3.36$\pm$0.22 &  $ 35.8 \pm 9.5$ & $ 30 \pm 17$ & $ 34.9 \pm 9.9$ & $ 8 \pm 10$     & $-4001\pm 28$ & $ 2569 \pm 24$\\ 
0202+149  & 17  & $ 23.7 \pm 2.1 $ & $ 74.8 \pm 2.1\tablenotemark{b} $& $ 90.6 \pm 4.5 $ & 2.24$\pm$0.11 &  $ 2.6 \pm 4.8$ & $ 149 \pm 75$ & $ 2.1 \pm 2.9$ & $ -1.5 \pm 4.1$     & $-4048\pm 12$ & $ 3263 \pm 21$\\ 
0202+319  & 1  & $ 323.6 \pm 5.1 $ & $ 30.0 \pm 5.1\tablenotemark{b} $& $ 157 \pm 15 $ & 10.7$\pm$1.0 &  $ 12.1 \pm 7.2$ & $ 321 \pm 39$ & $ -0.5 \pm 6.6$ & $ 12.1 \pm 7.2$     & $-797\pm 66$ & $ 7447 \pm 83$\\ 
0202+319  & 2  & $ 7 \pm 15 $ & $ 2 \pm 15 $& $ 39 \pm 15 $ & 2.7$\pm$1.0 &  $ 1.1 \pm 6.5$ & $ 154 \pm 119$ & $ 0.6 \pm 4.6$ & $ -0.9 \pm 7.7$     & $104\pm 45$ & $ 1422 \pm 85$\\ 
0212+735  & 1\tablenotemark{a}  & $ 95.4 \pm 1.3 $ & $ 17.1 \pm 1.4\tablenotemark{b} $& $ 73.0 \pm 1.8 $ & 6.64$\pm$0.16 &  $ 8.85 \pm 0.76$ & $ 318.8 \pm 5.0$ & $ -6.08 \pm 0.71$ & $ -6.43 \pm 0.82$     & $860\pm 13$ & $ -420 \pm 12$\\ 
0215+015  & 2\tablenotemark{a}  & $ 101.0 \pm 1.6 $ & $ 5.0 \pm 1.7 $& $ 333 \pm 15 $ & 25.3$\pm$1.2 &  $ 51.0 \pm 9.5$ & $ 291.5 \pm 7.7$ & $ -9.3 \pm 6.0$ & $ -50.1 \pm 9.8$     & $2733\pm 72$ & $ -812 \pm 41$\\ 
0219+428  & 1\tablenotemark{a}  & $ 210.9 \pm 3.6 $ & $ 46.2 \pm 3.6\tablenotemark{b} $& $ 288 \pm 16 $ & 6.06$\pm$0.33 &  $ 50 \pm 14$ & $ 130 \pm 16$ & $ -49 \pm 14$ & $ 8 \pm 13$     & $3473\pm 52$ & $ -12839 \pm 37$\\ 
0219+428  & 2  & $ 190.1 \pm 7.3 $ & $ 16.4 \pm 7.3 $& $ 225 \pm 51 $ & 4.7$\pm$1.1 &  $ 112 \pm 61$ & $ 218 \pm 34$ & $ 53 \pm 42$ & $ 99 \pm 73$     & $1030\pm 52$ & $ -8291 \pm 107$\\ 
0219+428  & 3  & $ 177.8 \pm 1.3 $ & $ 4.8 \pm 1.3\tablenotemark{b} $& $ 551 \pm 39 $ & 11.60$\pm$0.83 &  $ 52 \pm 23$ & $ 56 \pm 35$ & $ -45 \pm 12$ & $ -27 \pm 38$     & $-348\pm 32$ & $ -5053 \pm 104$\\ 
0219+428  & 5  & $ 179.2 \pm 3.8 $ & $ 4.2 \pm 3.8 $& $ 103 \pm 26 $ & 2.17$\pm$0.55 &  $ 115 \pm 79$ & $ 176 \pm 24$ & $ -7 \pm 18$ & $ 115 \pm 63$     & $-144\pm 11$ & $ -2192 \pm 45$\\ 
0219+428  & 9  & $ 21 \pm 60 $ & $ 164 \pm 60 $& $ 10 \pm 15 $ & 0.20$\pm$0.31 &  $ 5.5 \pm 9.7$ & $ 314 \pm 68$ & $ -5.1 \pm 7.0$ & $ 2.1 \pm 8.6$     & $-126\pm 14$ & $ -1448 \pm 30$\\ 
0219+428  & 11  & $ 347.9 \pm 8.2\tablenotemark{c} $ & $ 160.9 \pm 8.2 $& $ 29.5 \pm 9.8 $ & 0.62$\pm$0.21 &  $ 18.3 \pm 8.6$ & $ 200 \pm 20$ & $ -9.7 \pm 3.5$ & $ -15.5 \pm 8.5$     & $-83.9\pm 3.9$ & $ -727 \pm 23$\\ 
0219+428  & 12  & $ 181 \pm 22 $ & $ 1 \pm 22 $& $ 36 \pm 16 $ & 0.75$\pm$0.34 &  $ 35 \pm 20$ & $ 352 \pm 33$ & $ 5 \pm 19$ & $ -34 \pm 20$     & $-78\pm 16$ & $ -2340 \pm 24$\\ 
0219+428  & 13  & $ 351.3 \pm 4.7\tablenotemark{c} $ & $ 158.1 \pm 4.7\tablenotemark{b} $& $ 25.3 \pm 6.2 $ & 0.53$\pm$0.13 &  $ 15.1 \pm 5.8$ & $ 172 \pm 10$ & $ -0.2 \pm 2.3$ & $ -15.1 \pm 5.4$     & $-77.4\pm 3.7$ & $ -277 \pm 15$\\ 
0224+671  & 1  & $ 353.4 \pm 1.3 $ & $ 0.6 \pm 1.3 $& $ 259.5 \pm 8.7 $ & 8.03$\pm$0.27 &  $ 5.8 \pm 4.4$ & $ 112 \pm 52$ & $ 5.1 \pm 3.8$ & $ -2.7 \pm 5.6$     & $-1013\pm 26$ & $ 9439 \pm 38$\\ 
0224+671  & 3  & $ 296 \pm 45 $ & $ 70 \pm 45 $& $ 20 \pm 14 $ & 0.63$\pm$0.42 &  $ 22 \pm 35$ & $ 190 \pm 63$ & $ -22 \pm 23$ & $ -6 \pm 25$     & $101\pm 20$ & $ 940 \pm 49$\\ 
0224+671  & 4\tablenotemark{a}  & $ -0.12 \pm 0.90 $ & $ 3.6 \pm 1.0\tablenotemark{b} $& $ 140.5 \pm 6.7 $ & 4.35$\pm$0.21 &  $ 33.4 \pm 4.4$ & $ 359.1 \pm 2.5$ & $ -0.4 \pm 1.6$ & $ 33.4 \pm 4.4$     & $51.7\pm 9.7$ & $ 562 \pm 30$\\ 
0224+671  & 5\tablenotemark{a}  & $ 347.4 \pm 1.4 $ & $ 5.6 \pm 1.4\tablenotemark{b} $& $ 376.1 \pm 6.6 $ & 11.64$\pm$0.21 &  $ 67.5 \pm 9.5$ & $ 117.9 \pm 6.9$ & $ 51.3 \pm 9.9$ & $ -43.9 \pm 7.4$     & $-632\pm 33$ & $ 3993 \pm 23$\\ 
0224+671  & 8\tablenotemark{a}  & $ 338.8 \pm 1.9 $ & $ 24.7 \pm 1.9\tablenotemark{b} $& $ 293 \pm 11 $ & 9.07$\pm$0.33 &  $ 78 \pm 12$ & $ 209.1 \pm 8.2$ & $ -60 \pm 11$ & $ -50 \pm 12$     & $298\pm 35$ & $ 3353 \pm 38$\\ 
0234+285  & 1\tablenotemark{a}  & $ 0.2 \pm 1.8 $ & $ 9.1 \pm 1.9\tablenotemark{b} $& $ 346 \pm 14 $ & 20.79$\pm$0.85 &  $ 21.2 \pm 6.4$ & $ 134 \pm 18$ & $ 15.3 \pm 5.5$ & $ -14.7 \pm 7.2$     & $-1507\pm 69$ & $ 8584 \pm 88$\\ 
0234+285  & 3  & $ 0.9 \pm 1.1 $ & $ 13.7 \pm 1.1\tablenotemark{b} $& $ 194.8 \pm 7.6 $ & 11.71$\pm$0.46 &  $ 5.2 \pm 3.4$ & $ 224 \pm 42$ & $ -3.5 \pm 2.1$ & $ -3.8 \pm 4.2$     & $-797\pm 26$ & $ 4113 \pm 50$\\ 
0234+285  & 6  & $ 342.7 \pm 2.1 $ & $ 5.3 \pm 2.3 $& $ 170.4 \pm 6.4 $ & 10.24$\pm$0.38 &  $ 10.7 \pm 5.2$ & $ 218 \pm 32$ & $ -8.7 \pm 5.1$ & $ -6.1 \pm 5.2$     & $-394\pm 30$ & $ 1022 \pm 30$\\ 
0234+285  & 8  & $ 349.4 \pm 1.9 $ & $ 0.3 \pm 2.0 $& $ 159 \pm 13 $ & 9.53$\pm$0.77 &  $ 10 \pm 17$ & $ 175 \pm 70$ & $ -1.0 \pm 6.3$ & $ -10 \pm 15$     & $-181\pm 20$ & $ 955 \pm 54$\\ 
0238+711  & 1  & $ 350.4 \pm 6.5 $ & $ 20.8 \pm 6.6\tablenotemark{b} $& $ 92 \pm 20 $ & \n &  $ 55 \pm 21$ & $ 171 \pm 15$ & $ -1 \pm 13$ & $ -55 \pm 20$     & $443\pm 32$ & $ 2516 \pm 68$\\ 
0238+711  & 2  & $ 12.1 \pm 5.2 $ & $ 10.7 \pm 5.3 $& $ 89 \pm 17 $ & \n &  $ 34 \pm 45$ & $ 181 \pm 40$ & $ 7 \pm 11$ & $ -33 \pm 24$     & $427\pm 21$ & $ 1083 \pm 54$\\ 
0238+711  & 3\tablenotemark{a}  & $ 23.6 \pm 2.0 $ & $ 13.6 \pm 2.2\tablenotemark{b} $& $ 123.7 \pm 6.7 $ & \n &  $ 36.7 \pm 7.6$ & $ 357.4 \pm 6.4$ & $ -16.2 \pm 4.6$ & $ 33.0 \pm 7.1$     & $437\pm 12$ & $ 491 \pm 25$\\ 
0241+622  & 2  & $ 117.6 \pm 2.5 $ & $ 2.1 \pm 2.7 $& $ 524 \pm 28 $ & 1.559$\pm$0.083 &  $ 62 \pm 26$ & $ 135 \pm 27$ & $ 19 \pm 24$ & $ 60 \pm 29$     & $2605\pm 102$ & $ -1424 \pm 72$\\ 
0241+622  & 4  & $ 123.2 \pm 1.7 $ & $ 7.7 \pm 2.0\tablenotemark{b} $& $ 231.1 \pm 8.3 $ & 0.688$\pm$0.025 &  $ 16.1 \pm 9.3$ & $ 228 \pm 37$ & $ 15.6 \pm 8.4$ & $ -4.0 \pm 9.8$     & $842\pm 29$ & $ -383 \pm 18$\\ 
0250+320  & 1  & $ 12.0 \pm 3.7 $ & $ 5.3 \pm 3.8 $& $ 347 \pm 41 $ & 16.2$\pm$1.9 &  $ 146 \pm 88$ & $ 346 \pm 29$ & $ -64 \pm 44$ & $ 132 \pm 81$     & $580\pm 42$ & $ 1670 \pm 86$\\ 
0250+320  & 2  & $ 17.3 \pm 3.3 $ & $ 1.4 \pm 3.6 $& $ 205 \pm 22 $ & 9.6$\pm$1.0 &  $ 95 \pm 41$ & $ 11 \pm 17$ & $ -11 \pm 21$ & $ 94 \pm 38$     & $197\pm 20$ & $ 546 \pm 49$\\ 
0250$-$225  & 2  & $ 220 \pm 53 $ & $ 17 \pm 53 $& $ 6.2 \pm 5.0 $ & 0.42$\pm$0.33 &  $ 6.9 \pm 4.1$ & $ 151 \pm 42$ & $ -6.4 \pm 6.0$ & $ 2.5 \pm 5.8$     & $-779\pm 34$ & $ -462 \pm 29$\\ 
0250$-$225  & 4  & $ 239 \pm 30 $ & $ 48 \pm 30 $& $ 13.1 \pm 5.3 $ & 0.88$\pm$0.36 &  $ 5.9 \pm 9.5$ & $ 318 \pm 62$ & $ 5.8 \pm 6.9$ & $ 1.2 \pm 6.2$     & $-248\pm 32$ & $ -1382 \pm 63$\\ 
0300+470  & 1\tablenotemark{a}  & $ 130.9 \pm 1.6 $ & $ 11.8 \pm 1.7\tablenotemark{b} $& $ 466 \pm 12 $ & \n &  $ 92 \pm 14$ & $ 134.0 \pm 8.9$ & $ 5 \pm 15$ & $ 92 \pm 14$     & $1488\pm 37$ & $ -1857 \pm 53$\\ 
0300+470  & 7  & $ 198.4 \pm 3.8 $ & $ 20.2 \pm 4.1\tablenotemark{b} $& $ 190 \pm 12 $ & \n &  $ 25 \pm 12$ & $ 228 \pm 29$ & $ 13 \pm 12$ & $ 22 \pm 11$     & $92\pm 33$ & $ -888 \pm 32$\\ 
0300+470  & 11  & $ 148.0 \pm 2.8 $ & $ 0.3 \pm 2.9 $& $ 216 \pm 14 $ & \n &  $ 80 \pm 36$ & $ 185 \pm 17$ & $ 48 \pm 22$ & $ 64 \pm 30$     & $676\pm 19$ & $ -995 \pm 46$\\ 
0300+470  & 12  & $ 314 \pm 85 $ & $ 165 \pm 85 $& $ 5 \pm 12 $ & \n &  $ 31 \pm 12$ & $ 215 \pm 22$ & $ -31 \pm 30$ & $ -5 \pm 25$     & $564\pm 23$ & $ -231 \pm 40$\\ 
0300+470  & 15  & $ 95 \pm 81 $ & $ 6 \pm 81 $& $ 1.5 \pm 2.9 $ & \n &  $ 4.9 \pm 2.8$ & $ 72 \pm 35$ & $ -1.9 \pm 3.9$ & $ 4.5 \pm 4.6$     & $181.2\pm 7.2$ & $ -37.8 \pm 5.6$\\ 
0305+039  & 3  & $ 55 \pm 41 $ & $ 3 \pm 41 $& $ 66 \pm 41 $ & 0.128$\pm$0.078 &  $ 88 \pm 76$ & $ 199 \pm 56$ & $ 51 \pm 86$ & $ -72 \pm 87$     & $3414\pm 82$ & $ 2728 \pm 78$\\ 
0305+039  & 4  & $ 320 \pm 88 $ & $ 95 \pm 88 $& $ 11 \pm 20 $ & 0.021$\pm$0.040 &  $ 36 \pm 41$ & $ 134 \pm 67$ & $ 4 \pm 47$ & $ -36 \pm 52$     & $2582\pm 40$ & $ 1836 \pm 45$\\ 
0305+039  & 5  & $ 51 \pm 52 $ & $ 5 \pm 52 $& $ 43 \pm 34 $ & 0.083$\pm$0.066 &  $ 73 \pm 77$ & $ 40 \pm 59$ & $ -13 \pm 81$ & $ 71 \pm 84$     & $1624\pm 55$ & $ 1097 \pm 83$\\ 
0305+039  & 6  & $ 79.2 \pm 8.9 $ & $ 22.7 \pm 8.9 $& $ 52 \pm 14 $ & 0.101$\pm$0.027 &  $ 23 \pm 35$ & $ 84 \pm 62$ & $ 2 \pm 15$ & $ 23 \pm 26$     & $1077\pm 28$ & $ 729 \pm 14$\\ 
0305+039  & 7  & $ 65.9 \pm 10.0 $ & $ 10 \pm 10 $& $ 58.6 \pm 7.6 $ & 0.113$\pm$0.015 &  $ 22 \pm 15$ & $ 262 \pm 48$ & $ -6 \pm 20$ & $ -22 \pm 15$     & $635\pm 14$ & $ 425 \pm 22$\\ 
0305+039  & 8  & $ 57 \pm 12 $ & $ 2 \pm 12 $& $ 55 \pm 13 $ & 0.106$\pm$0.024 &  $ 17 \pm 31$ & $ 303 \pm 75$ & $ -15 \pm 21$ & $ -7 \pm 25$     & $297\pm 28$ & $ 198 \pm 18$\\ 
0306+102  & 1  & $ 46 \pm 62 $ & $ 1 \pm 62 $& $ 28 \pm 29 $ & 1.3$\pm$1.4 &  $ 266 \pm 106$ & $ 238 \pm 26$ & $ -53 \pm 206$ & $ -261 \pm 216$     & $4742\pm 27$ & $ 4393 \pm 32$\\ 
0306+102  & 2  & $ 22.8 \pm 9.2 $ & $ 22.5 \pm 9.2 $& $ 248 \pm 54 $ & 11.6$\pm$2.6 &  $ 189 \pm 290$ & $ 145 \pm 58$ & $ 160 \pm 142$ & $ -101 \pm 204$     & $2372\pm 31$ & $ 2444 \pm 59$\\ 
0309+411  & 1  & $ 312.3 \pm 7.8 $ & $ 7.3 \pm 7.9 $& $ 10.3 \pm 1.4 $ & 0.091$\pm$0.013 &  $ 0.58 \pm 0.54$ & $ 207 \pm 58$ & $ -0.56 \pm 0.57$ & $ -0.15 \pm 0.59$     & $-248\pm 16$ & $ 182 \pm 10$\\ 
0309+411  & 2  & $ 322.1 \pm 4.7 $ & $ 18.6 \pm 4.8\tablenotemark{b} $& $ 33.8 \pm 2.7 $ & 0.299$\pm$0.023 &  $ 1.8 \pm 1.2$ & $ 302 \pm 43$ & $ -0.6 \pm 1.1$ & $ 1.7 \pm 1.1$     & $-1067\pm 29$ & $ 675 \pm 24$\\ 
0309+411  & 3  & $ 315.4 \pm 6.7 $ & $ 12.9 \pm 6.7 $& $ 32.1 \pm 3.7 $ & 0.283$\pm$0.033 &  $ 4.8 \pm 1.8$ & $ 337 \pm 19$ & $ 1.8 \pm 1.5$ & $ 4.4 \pm 1.6$     & $-1951\pm 27$ & $ 1160 \pm 44$\\ 
0316+413  & 1  & $ 183.2 \pm 1.3 $ & $ 4.6 \pm 1.3\tablenotemark{b} $& $ 261 \pm 16 $ & 0.307$\pm$0.019 &  $ 21.2 \pm 8.7$ & $ 213 \pm 24$ & $ 10.6 \pm 3.8$ & $ 18 \pm 10$     & $444\pm 35$ & $ -14401 \pm 100$\\ 
0316+413  & 2  & $ 197.4 \pm 8.6 $ & $ 14.6 \pm 8.6 $& $ 96 \pm 16 $ & 0.113$\pm$0.019 &  $ 27 \pm 11$ & $ 1 \pm 23$ & $ 7.5 \pm 10$ & $ -26 \pm 11$     & $-542\pm 92$ & $ -11390 \pm 106$\\ 
0316+413  & 3  & $ 10.9 \pm 3.2 $ & $ 18.1 \pm 3.2\tablenotemark{b} $& $ 106.7 \pm 9.4 $ & 0.126$\pm$0.011 &  $ 12.4 \pm 6.6$ & $ 357 \pm 27$ & $ -3.0 \pm 4.1$ & $ 12.0 \pm 6.2$     & $-1042\pm 36$ & $ 8215 \pm 60$\\ 
0316+413  & 4  & $ 127.1 \pm 9.6 $ & $ 58.2 \pm 9.7\tablenotemark{b} $& $ 199 \pm 27 $ & 0.234$\pm$0.032 &  $ 53 \pm 44$ & $ 259 \pm 52$ & $ 39 \pm 55$ & $ -35 \pm 45$     & $-201\pm 30$ & $ -2504 \pm 68$\\ 
0316+413  & 6  & $ 103 \pm 18 $ & $ 108 \pm 18\tablenotemark{b} $& $ 22.3 \pm 6.9 $ & 0.0262$\pm$0.0081 &  $ 7.3 \pm 4.9$ & $ 144 \pm 44$ & $ 4.8 \pm 5.1$ & $ 5.5 \pm 5.2$     & $-728\pm 30$ & $ -1173 \pm 28$\\ 
0316+413  & 7  & $ 128.7 \pm 9.9 $ & $ 77.2 \pm 10.0\tablenotemark{b} $& $ 72 \pm 13 $ & 0.084$\pm$0.015 &  $ 41 \pm 17$ & $ 118 \pm 25$ & $ -7 \pm 17$ & $ 40 \pm 17$     & $-486\pm 39$ & $ -846 \pm 29$\\ 
0316+413  & 8\tablenotemark{a}  & $ 158.6 \pm 1.7 $ & $ 16.7 \pm 1.8\tablenotemark{b} $& $ 79.7 \pm 2.4 $ & 0.0939$\pm$0.0028 &  $ 5.1 \pm 1.0$ & $ 214 \pm 11$ & $ 4.21 \pm 0.98$ & $ 2.9 \pm 1.0$     & $148\pm 21$ & $ -1112 \pm 22$\\ 
0316+413  & 9\tablenotemark{a}  & $ 192.7 \pm 8.7 $ & $ 23.4 \pm 8.8 $& $ 18.2 \pm 3.6 $ & 0.0214$\pm$0.0043 &  $ 8.9 \pm 1.2$ & $ 299.2 \pm 9.7$ & $ 8.5 \pm 1.3$ & $ -2.5 \pm 2.0$     & $219\pm 20$ & $ -677 \pm 28$\\ 
0316+413  & 16\tablenotemark{a}  & $ 181.8 \pm 2.7 $ & $ 14.8 \pm 2.8\tablenotemark{b} $& $ 305 \pm 25 $ & 0.359$\pm$0.030 &  $ 202 \pm 51$ & $ 205 \pm 11$ & $ 79 \pm 32$ & $ 186 \pm 55$     & $598\pm 21$ & $ -2329 \pm 37$\\ 
0316+413  & 19\tablenotemark{a}  & $ 159.6 \pm 3.0 $ & $ 43.3 \pm 3.1\tablenotemark{b} $& $ 116.6 \pm 7.3 $ & 0.1373$\pm$0.0086 &  $ 39.9 \pm 5.3$ & $ 130.7 \pm 8.0$ & $ -19.3 \pm 5.1$ & $ 34.9 \pm 5.9$     & $-731\pm 19$ & $ -1510 \pm 24$\\ 
0333+321  & 2  & $ 127.36 \pm 0.78 $ & $ 4.54 \pm 0.84\tablenotemark{b} $& $ 178.3 \pm 2.9 $ & 11.04$\pm$0.18 &  $ 2.9 \pm 1.5$ & $ 162 \pm 38$ & $ 1.7 \pm 1.7$ & $ 2.4 \pm 1.9$     & $1332\pm 18$ & $ -848.4 \pm 10.0$\\ 
0333+321  & 6  & $ 125.28 \pm 0.70 $ & $ 1.38 \pm 0.73 $& $ 211.9 \pm 2.6 $ & 13.13$\pm$0.16 &  $ 2.4 \pm 1.3$ & $ 159 \pm 36$ & $ 1.3 \pm 1.3$ & $ 2.0 \pm 1.2$     & $3188\pm 22$ & $ -2117 \pm 23$\\ 
0333+321  & 7\tablenotemark{a}  & $ 136.6 \pm 2.0 $ & $ 8.3 \pm 2.1\tablenotemark{b} $& $ 189.2 \pm 6.6 $ & 11.72$\pm$0.41 &  $ 18.4 \pm 3.5$ & $ 306 \pm 10$ & $ 3.3 \pm 3.4$ & $ -18.0 \pm 3.3$     & $4707\pm 66$ & $ -3705 \pm 50$\\ 
0333+321  & 10  & $ 136.0 \pm 2.0 $ & $ 7.4 \pm 2.0\tablenotemark{b} $& $ 130.3 \pm 4.5 $ & 8.07$\pm$0.28 &  $ 3.8 \pm 3.0$ & $ 172 \pm 54$ & $ 2.2 \pm 3.3$ & $ 3.1 \pm 3.4$     & $1302\pm 21$ & $ -1030 \pm 15$\\ 
0333+321  & 11  & $ 127.2 \pm 1.8 $ & $ 2.4 \pm 1.9 $& $ 163.9 \pm 5.7 $ & 10.15$\pm$0.35 &  $ 6.3 \pm 2.4$ & $ 12 \pm 28$ & $ -5.7 \pm 2.7$ & $ -2.7 \pm 2.9$     & $1858\pm 37$ & $ -1350 \pm 26$\\ 
0333+321  & 17  & $ 128.1 \pm 7.8 $ & $ 1.4 \pm 7.8 $& $ 90 \pm 12 $ & 5.55$\pm$0.75 &  $ 19 \pm 11$ & $ 111 \pm 41$ & $ -5 \pm 12$ & $ 18 \pm 11$     & $5235\pm 41$ & $ -4341 \pm 44$\\ 
0333+321  & 18  & $ 127.8 \pm 5.5 $ & $ 1.7 \pm 5.5 $& $ 168 \pm 14 $ & 10.38$\pm$0.87 &  $ 25 \pm 16$ & $ 332 \pm 38$ & $ -10 \pm 15$ & $ -23 \pm 13$     & $6698\pm 37$ & $ -5545 \pm 64$\\ 
0333+321  & 19  & $ 136.4 \pm 4.2 $ & $ 12.5 \pm 4.2 $& $ 101.0 \pm 7.5 $ & 6.26$\pm$0.46 &  $ 13.8 \pm 6.7$ & $ 136 \pm 32$ & $ -0.1 \pm 6.8$ & $ 13.8 \pm 6.9$     & $4650\pm 13$ & $ -3108 \pm 34$\\ 
0336$-$019  & 1\tablenotemark{a}  & $ 39.3 \pm 5.9 $ & $ 19.2 \pm 6.0\tablenotemark{b} $& $ 151 \pm 16 $ & 7.02$\pm$0.76 &  $ 40 \pm 11$ & $ 236 \pm 18$ & $ -11 \pm 13$ & $ -38 \pm 12$     & $2618\pm 64$ & $ 1654 \pm 77$\\ 
0336$-$019  & 2\tablenotemark{a}  & $ 70.2 \pm 5.5 $ & $ 0.2 \pm 5.6 $& $ 98.4 \pm 7.1 $ & 4.57$\pm$0.33 &  $ 19.5 \pm 5.0$ & $ 280 \pm 20$ & $ -9.7 \pm 7.3$ & $ -16.9 \pm 5.2$     & $1525\pm 29$ & $ 507 \pm 42$\\ 
0336$-$019  & 3  & $ 151 \pm 12 $ & $ 78 \pm 13\tablenotemark{b} $& $ 17.3 \pm 3.1 $ & 0.80$\pm$0.14 &  $ 1.4 \pm 2.3$ & $ 265 \pm 68$ & $ 1.3 \pm 1.7$ & $ -0.6 \pm 1.5$     & $221\pm 26$ & $ 100 \pm 19$\\ 
0336$-$019  & 5  & $ 74.1 \pm 3.8 $ & $ 1.6 \pm 4.0 $& $ 520 \pm 35 $ & 24.1$\pm$1.6 &  $ 49 \pm 48$ & $ 71 \pm 61$ & $ -3 \pm 48$ & $ 49 \pm 48$     & $1895\pm 79$ & $ 601 \pm 76$\\ 
0336$-$019  & 14\tablenotemark{a}  & $ 59.0 \pm 2.0 $ & $ 6.8 \pm 2.0\tablenotemark{b} $& $ 373.1 \pm 9.9 $ & 17.31$\pm$0.46 &  $ 69 \pm 13$ & $ 194.3 \pm 6.5$ & $ 49 \pm 12$ & $ -49.4 \pm 9.3$     & $2273\pm 24$ & $ 1920 \pm 46$\\ 
0355+508  & 1  & $ 75 \pm 27 $ & $ 43 \pm 27 $& $ 33 \pm 12 $ & 2.30$\pm$0.82 &  $ 4.1 \pm 6.4$ & $ 31 \pm 62$ & $ -2.9 \pm 4.7$ & $ 2.9 \pm 3.9$     & $13119\pm 126$ & $ 20942 \pm 182$\\ 
0355+508  & 2  & $ 103 \pm 45 $ & $ 57 \pm 45 $& $ 9.2 \pm 5.8 $ & 0.65$\pm$0.41 &  $ 2.3 \pm 1.8$ & $ 221 \pm 49$ & $ 2.0 \pm 2.1$ & $ -1.0 \pm 2.0$     & $2373\pm 32$ & $ 2266 \pm 61$\\ 
0355+508  & 3  & $ 199 \pm 28 $ & $ 132 \pm 28 $& $ 25 \pm 14 $ & 1.75$\pm$0.97 &  $ 9.0 \pm 6.7$ & $ 347 \pm 35$ & $ 4.9 \pm 5.0$ & $ -7.6 \pm 6.6$     & $1040\pm 47$ & $ 306 \pm 97$\\ 
0403$-$132  & 1  & $ 165.1 \pm 1.6 $ & $ 4.9 \pm 1.6\tablenotemark{b} $& $ 611 \pm 14 $ & 20.39$\pm$0.46 &  $ 7 \pm 11$ & $ 110 \pm 63$ & $ -5.5 \pm 7.4$ & $ 3.9 \pm 6.0$     & $4060\pm 78$ & $ -11170 \pm 62$\\ 
0403$-$132  & 3\tablenotemark{a}  & $ 184.2 \pm 1.0 $ & $ 6.8 \pm 1.1\tablenotemark{b} $& $ 623 \pm 19 $ & 20.79$\pm$0.62 &  $ 125 \pm 23$ & $ 224 \pm 11$ & $ 80 \pm 17$ & $ 96 \pm 28$     & $269\pm 32$ & $ -3215 \pm 55$\\ 
0403$-$132  & 5  & $ 86 \pm 49 $ & $ 98 \pm 49 $& $ 4.6 \pm 3.7 $ & 0.15$\pm$0.12 &  $ 5.5 \pm 7.8$ & $ 357 \pm 49$ & $ -5.5 \pm 4.5$ & $ 0.1 \pm 5.3$     & $-15.5\pm 7.1$ & $ -315 \pm 21$\\ 
0415+379  & 7  & $ 64.1 \pm 1.6 $ & $ 0.5 \pm 1.6 $& $ 1583 \pm 43 $ & 5.14$\pm$0.14 &  $ 52 \pm 54$ & $ 72 \pm 64$ & $ 8 \pm 54$ & $ 52 \pm 54$     & $7808\pm 126$ & $ 3730 \pm 123$\\ 
0415+379  & 14  & $ 61.6 \pm 1.2 $ & $ 0.7 \pm 1.4 $& $ 1768 \pm 43 $ & 5.74$\pm$0.14 &  $ 33 \pm 81$ & $ 332 \pm 90$ & $ -33 \pm 66$ & $ 0 \pm 76$     & $4686\pm 112$ & $ 2571 \pm 87$\\ 
0415+379  & 26\tablenotemark{a}  & $ 56.2 \pm 1.3 $ & $ 7.4 \pm 1.4\tablenotemark{b} $& $ 1398 \pm 29 $ & 4.537$\pm$0.093 &  $ 241 \pm 65$ & $ 277 \pm 20$ & $ -158 \pm 78$ & $ -181 \pm 71$     & $4811\pm 38$ & $ 2275 \pm 49$\\ 
0415+379  & 27  & $ 358 \pm 29 $ & $ 65 \pm 29 $& $ 3.0 \pm 1.2 $ & 0.0096$\pm$0.0040 &  $ 1.9 \pm 1.0$ & $ 183 \pm 40$ & $ -0.2 \pm 1.5$ & $ -1.9 \pm 1.2$     & $233.2\pm 6.5$ & $ 126.1 \pm 5.5$\\ 
0415+379  & 30\tablenotemark{a}  & $ 64.35 \pm 0.83 $ & $ 1.38 \pm 0.86 $& $ 1425 \pm 27 $ & 4.623$\pm$0.089 &  $ 1321 \pm 87$ & $ 257.3 \pm 2.4$ & $ -297 \pm 64$ & $ -1288 \pm 83$     & $4037\pm 36$ & $ 1946 \pm 22$\\ 
0415+379  & 32  & $ 64.01 \pm 0.60 $ & $ 0.95 \pm 0.64 $& $ 1813 \pm 30 $ & 5.884$\pm$0.099 &  $ 75 \pm 47$ & $ 62 \pm 33$ & $ -2 \pm 28$ & $ 74 \pm 44$     & $5466\pm 80$ & $ 2540 \pm 33$\\ 
0415+379  & 33\tablenotemark{a}  & $ 60.43 \pm 0.45 $ & $ 3.00 \pm 0.48\tablenotemark{b} $& $ 1350 \pm 12 $ & 4.379$\pm$0.040 &  $ 93 \pm 15$ & $ 247.6 \pm 8.0$ & $ -12 \pm 13$ & $ -92 \pm 15$     & $5186\pm 34$ & $ 2540 \pm 27$\\ 
0415+379  & 35  & $ 65.5 \pm 3.4 $ & $ 2.9 \pm 3.5 $& $ 1049 \pm 50 $ & 3.40$\pm$0.16 &  $ 657 \pm 282$ & $ 288 \pm 32$ & $ -448 \pm 356$ & $ -480 \pm 287$     & $3715\pm 25$ & $ 1442 \pm 36$\\ 
0415+379  & 36\tablenotemark{a}  & $ 67.59 \pm 0.42 $ & $ 5.47 \pm 0.43\tablenotemark{b} $& $ 984.3 \pm 8.3 $ & 3.194$\pm$0.027 &  $ 53 \pm 11$ & $ 122 \pm 12$ & $ 43.1 \pm 10$ & $ 31 \pm 12$     & $6890\pm 26$ & $ 3699 \pm 21$\\ 
0415+379  & 37\tablenotemark{a}  & $ 59.5 \pm 1.1 $ & $ 5.0 \pm 1.1\tablenotemark{b} $& $ 1144 \pm 25 $ & 3.711$\pm$0.082 &  $ 492 \pm 51$ & $ 230.8 \pm 5.5$ & $ 74 \pm 45$ & $ -486 \pm 54$     & $4653\pm 48$ & $ 2282 \pm 33$\\ 
0415+379  & 39\tablenotemark{a}  & $ 64.83 \pm 0.36 $ & $ 0.30 \pm 0.39 $& $ 1430 \pm 11 $ & 4.639$\pm$0.035 &  $ 97 \pm 14$ & $ 82.2 \pm 6.2$ & $ 29 \pm 11$ & $ 92 \pm 13$     & $4611\pm 28$ & $ 2180 \pm 21$\\ 
0415+379  & 40\tablenotemark{a}  & $ 63.12 \pm 0.35 $ & $ 1.43 \pm 0.40\tablenotemark{b} $& $ 1549 \pm 15 $ & 5.027$\pm$0.050 &  $ 155 \pm 12$ & $ 77.0 \pm 2.1$ & $ 37.1 \pm 7.4$ & $ 150 \pm 12$     & $6032\pm 62$ & $ 2993 \pm 24$\\ 
0415+379  & 41\tablenotemark{a}  & $ 70.0 \pm 1.0 $ & $ 3.7 \pm 1.1\tablenotemark{b} $& $ 884 \pm 24 $ & 2.868$\pm$0.077 &  $ 213 \pm 63$ & $ 126 \pm 17$ & $ 177 \pm 47$ & $ 119 \pm 70$     & $1477\pm 34$ & $ 724 \pm 20$\\ 
0415+379  & 44\tablenotemark{a}  & $ 67.22 \pm 0.78 $ & $ 1.53 \pm 0.87 $& $ 1618 \pm 29 $ & 5.250$\pm$0.093 &  $ 463 \pm 95$ & $ 73.2 \pm 8.9$ & $ 48 \pm 72$ & $ 460 \pm 93$     & $1898\pm 27$ & $ 869 \pm 18$\\ 
0415+379  & 46\tablenotemark{a}  & $ 67.70 \pm 0.84 $ & $ 0.69 \pm 0.93 $& $ 1942 \pm 45 $ & 6.30$\pm$0.15 &  $ 219 \pm 73$ & $ 23 \pm 27$ & $ -153 \pm 69$ & $ 156 \pm 106$     & $3110\pm 45$ & $ 1265 \pm 23$\\ 
0415+379  & 47\tablenotemark{a}  & $ 63.22 \pm 0.81 $ & $ 1.29 \pm 0.89 $& $ 1760 \pm 31 $ & 5.71$\pm$0.10 &  $ 320 \pm 57$ & $ 37 \pm 12$ & $ -141 \pm 53$ & $ 287 \pm 66$     & $3250\pm 43$ & $ 1482 \pm 30$\\ 
0415+379  & 51\tablenotemark{a}  & $ 64.2 \pm 1.2 $ & $ 1.8 \pm 1.2 $& $ 1280 \pm 31 $ & 4.16$\pm$0.10 &  $ 784 \pm 176$ & $ 60 \pm 12$ & $ -59 \pm 155$ & $ 782 \pm 179$     & $5709\pm 12$ & $ 2974.4 \pm 9.6$\\ 
0415+379  & 52  & $ 66.2 \pm 2.4 $ & $ 0.8 \pm 2.6 $& $ 1346 \pm 78 $ & 4.37$\pm$0.25 &  $ 137 \pm 426$ & $ 61 \pm 102$ & $ -12 \pm 324$ & $ 137 \pm 450$     & $1067\pm 47$ & $ 485 \pm 28$\\ 
0415+379  & 53\tablenotemark{a}  & $ 62.67 \pm 0.32 $ & $ 1.42 \pm 0.36\tablenotemark{b} $& $ 1818 \pm 12 $ & 5.898$\pm$0.039 &  $ 88 \pm 20$ & $ 259 \pm 10$ & $ -26 \pm 16$ & $ -85 \pm 19$     & $4613\pm 31$ & $ 2214 \pm 21$\\ 
0415+379  & 54\tablenotemark{a}  & $ 63.99 \pm 0.36 $ & $ 0.56 \pm 0.38 $& $ 1727 \pm 12 $ & 5.603$\pm$0.039 &  $ 123 \pm 16$ & $ 252.8 \pm 6.7$ & $ -19 \pm 14$ & $ -122 \pm 16$     & $5367\pm 22$ & $ 2531 \pm 19$\\ 
0415+379  & 56  & $ 325 \pm 22 $ & $ 97 \pm 22 $& $ 13.1 \pm 4.7 $ & 0.043$\pm$0.015 &  $ 15 \pm 11$ & $ 242 \pm 49$ & $ -15 \pm 11$ & $ 2 \pm 13$     & $522.7\pm 9.1$ & $ 273 \pm 11$\\ 
0415+379  & 57\tablenotemark{a}  & $ 65.92 \pm 0.94 $ & $ 1.3 \pm 1.1 $& $ 1564 \pm 38 $ & 5.08$\pm$0.12 &  $ 898 \pm 127$ & $ 61.7 \pm 6.0$ & $ -67 \pm 85$ & $ 895 \pm 130$     & $1502\pm 36$ & $ 618 \pm 19$\\ 
0415+379  & 58\tablenotemark{a}  & $ 66.06 \pm 0.70 $ & $ 1.06 \pm 0.74 $& $ 1787 \pm 36 $ & 5.80$\pm$0.12 &  $ 376 \pm 79$ & $ 57.8 \pm 9.9$ & $ -54 \pm 52$ & $ 372 \pm 85$     & $2870\pm 46$ & $ 1331 \pm 20$\\ 
0415+379  & 60\tablenotemark{a}  & $ 63.52 \pm 0.72 $ & $ 0.10 \pm 0.80 $& $ 1840 \pm 26 $ & 5.972$\pm$0.083 &  $ 165 \pm 38$ & $ 41 \pm 14$ & $ -63 \pm 38$ & $ 152 \pm 41$     & $3457\pm 34$ & $ 1678 \pm 29$\\ 
0415+379  & 67\tablenotemark{a}  & $ 63.99 \pm 0.75 $ & $ 1.94 \pm 0.81 $& $ 1390 \pm 31 $ & 4.510$\pm$0.099 &  $ 549 \pm 105$ & $ 68.8 \pm 6.4$ & $ 46 \pm 64$ & $ 547 \pm 101$     & $1445\pm 27$ & $ 792.8 \pm 9.9$\\ 
0415+379  & 68  & $ 64.2 \pm 1.4 $ & $ 0.5 \pm 1.5 $& $ 2314 \pm 65 $ & 7.51$\pm$0.21 &  $ 301 \pm 206$ & $ 290 \pm 43$ & $ -214 \pm 176$ & $ -211 \pm 197$     & $4407\pm 99$ & $ 2089 \pm 79$\\ 
0415+379  & 69\tablenotemark{a}  & $ 65.4 \pm 1.4 $ & $ 2.4 \pm 1.4 $& $ 1401 \pm 48 $ & 4.55$\pm$0.16 &  $ 524 \pm 163$ & $ 65 \pm 15$ & $ 0 \pm 117$ & $ 524 \pm 163$     & $1772\pm 43$ & $ 924 \pm 24$\\ 
0415+379  & 73  & $ 195 \pm 18 $ & $ 131 \pm 18 $& $ 72 \pm 27 $ & 0.235$\pm$0.089 &  $ 249 \pm 118$ & $ 202 \pm 27$ & $ 31 \pm 125$ & $ 247 \pm 121$     & $613\pm 13$ & $ 337 \pm 19$\\ 
0420+417  & 6\tablenotemark{a}  & $ 103.5 \pm 5.3\tablenotemark{c} $ & $ 157.0 \pm 5.3\tablenotemark{b} $& $ 95 \pm 12 $ & 2.31$\pm$0.29 &  $ 46 \pm 14$ & $ 95 \pm 14$ & $ -7 \pm 11$ & $ 46 \pm 14$     & $-5797\pm 28$ & $ -962 \pm 20$\\ 
0420+417  & 7  & $ 325.2 \pm 3.0 $ & $ 69.9 \pm 3.0\tablenotemark{b} $& $ 203 \pm 10 $ & 4.93$\pm$0.25 &  $ 41 \pm 16$ & $ 10 \pm 25$ & $ 29 \pm 16$ & $ 29 \pm 16$     & $-3467\pm 23$ & $ -969 \pm 23$\\ 
0420+417  & 8\tablenotemark{a}  & $ 228.3 \pm 2.7 $ & $ 28.7 \pm 2.7\tablenotemark{b} $& $ 346 \pm 16 $ & 8.41$\pm$0.39 &  $ 63 \pm 19$ & $ 35 \pm 18$ & $ 15 \pm 20$ & $ -61 \pm 19$     & $-2748\pm 37$ & $ -690 \pm 39$\\ 
0420+417  & 9  & $ 253.7 \pm 6.6 $ & $ 7.5 \pm 6.6 $& $ 57 \pm 12 $ & 1.39$\pm$0.29 &  $ 38 \pm 15$ & $ 41 \pm 29$ & $ 21 \pm 12$ & $ -32 \pm 22$     & $-1170\pm 27$ & $ -203 \pm 11$\\ 
0420+417  & 10\tablenotemark{a}  & $ 273.2 \pm 1.7 $ & $ 12.2 \pm 1.9\tablenotemark{b} $& $ 138 \pm 14 $ & 3.35$\pm$0.33 &  $ 89 \pm 25$ & $ 257.9 \pm 7.2$ & $ -23.4 \pm 7.8$ & $ 85 \pm 25$     & $-458\pm 30$ & $ 171.0 \pm 8.7$\\ 
0420+417  & 11\tablenotemark{a}  & $ 183 \pm 19 $ & $ 121 \pm 19\tablenotemark{b} $& $ 11.7 \pm 2.9 $ & 0.283$\pm$0.071 &  $ 11.6 \pm 3.8$ & $ 147 \pm 22$ & $ -6.9 \pm 5.1$ & $ 9.3 \pm 4.2$     & $-203.7\pm 9.3$ & $ 147.2 \pm 6.8$\\ 
0420$-$014  & 1\tablenotemark{a}  & $ 184.7 \pm 4.5 $ & $ 11.2 \pm 4.5 $& $ 111.2 \pm 8.3 $ & 5.46$\pm$0.41 &  $ 20.7 \pm 4.3$ & $ 330 \pm 12$ & $ 11.7 \pm 4.8$ & $ -17.1 \pm 4.3$     & $536\pm 52$ & $ -4119 \pm 50$\\ 
0420$-$014  & 2  & $ 126.1 \pm 8.1 $ & $ 69.5 \pm 8.1\tablenotemark{b} $& $ 74 \pm 10 $ & 3.64$\pm$0.49 &  $ 31 \pm 12$ & $ 339 \pm 23$ & $ -17 \pm 12$ & $ -26 \pm 11$     & $-407\pm 34$ & $ -1403 \pm 39$\\ 
0420$-$014  & 3  & $ 188.2 \pm 3.2 $ & $ 15.1 \pm 3.5\tablenotemark{b} $& $ 100.1 \pm 7.0 $ & 4.91$\pm$0.34 &  $ 14.4 \pm 4.9$ & $ 320 \pm 20$ & $ 10.7 \pm 4.3$ & $ -9.7 \pm 5.3$     & $-218\pm 24$ & $ -724 \pm 31$\\ 
0420$-$014  & 4  & $ 315 \pm 11 $ & $ 28 \pm 12 $& $ 46.4 \pm 8.6 $ & 2.28$\pm$0.42 &  $ 36 \pm 13$ & $ 3 \pm 20$ & $ 27 \pm 13$ & $ 24 \pm 13$     & $-202\pm 16$ & $ 24 \pm 17$\\ 
0422+004  & 2  & $ 23.5 \pm 8.9 $ & $ 13.8 \pm 9.0 $& $ 42.4 \pm 9.9 $ & 0.72$\pm$0.17 &  $ 6.1 \pm 5.9$ & $ 61 \pm 55$ & $ 3.7 \pm 4.9$ & $ 4.9 \pm 7.4$     & $86\pm 21$ & $ 693 \pm 49$\\ 
0430+052  & 1\tablenotemark{a}  & $ 258.1 \pm 1.4 $ & $ 6.2 \pm 1.4\tablenotemark{b} $& $ 2188 \pm 94 $ & 4.80$\pm$0.21 &  $ 1701 \pm 562$ & $ 259 \pm 13$ & $ 14 \pm 321$ & $ 1701 \pm 549$     & $-9339\pm 48$ & $ -3034 \pm 26$\\ 
0430+052  & 2\tablenotemark{a}  & $ 258.36 \pm 0.73 $ & $ 5.38 \pm 0.80\tablenotemark{b} $& $ 1727 \pm 18 $ & 3.791$\pm$0.039 &  $ 154 \pm 37$ & $ 8 \pm 12$ & $ 145 \pm 37$ & $ -52 \pm 30$     & $-4660\pm 57$ & $ -1801 \pm 72$\\ 
0430+052  & 3\tablenotemark{a}  & $ 247.27 \pm 0.84 $ & $ 3.32 \pm 0.84\tablenotemark{b} $& $ 2336 \pm 21 $ & 5.127$\pm$0.047 &  $ 883 \pm 179$ & $ 217 \pm 11$ & $ -447 \pm 200$ & $ 762 \pm 126$     & $-6761.7\pm 8.7$ & $ -3264 \pm 18$\\ 
0430+052  & 4  & $ 251.3 \pm 1.0 $ & $ 7.7 \pm 1.1\tablenotemark{b} $& $ 1983 \pm 72 $ & 4.35$\pm$0.16 &  $ 1315 \pm 490$ & $ 264 \pm 12$ & $ 280 \pm 219$ & $ 1284 \pm 450$     & $-4595\pm 36$ & $ -2288 \pm 13$\\ 
0430+052  & 5\tablenotemark{a}  & $ 241.8 \pm 1.5 $ & $ 5.4 \pm 1.6\tablenotemark{b} $& $ 1792 \pm 45 $ & 3.933$\pm$0.100 &  $ 638 \pm 156$ & $ 277 \pm 16$ & $ 364 \pm 173$ & $ 525 \pm 158$     & $-3051\pm 23$ & $ -2092 \pm 26$\\ 
0430+052  & 6  & $ 241.8 \pm 2.2 $ & $ 4.7 \pm 2.2 $& $ 1853 \pm 68 $ & 4.07$\pm$0.15 &  $ 152 \pm 241$ & $ 227 \pm 82$ & $ -40 \pm 249$ & $ 147 \pm 240$     & $-2477\pm 35$ & $ -1615 \pm 38$\\ 
0430+052  & 7  & $ 238.2 \pm 1.0 $ & $ 1.8 \pm 1.1 $& $ 2098 \pm 38 $ & 4.604$\pm$0.084 &  $ 319 \pm 223$ & $ 290 \pm 47$ & $ 251 \pm 218$ & $ 196 \pm 221$     & $-1960\pm 19$ & $ -1155 \pm 18$\\ 
0430+052  & 8  & $ 245.3 \pm 1.1 $ & $ 5.0 \pm 1.3\tablenotemark{b} $& $ 1499 \pm 48 $ & 3.29$\pm$0.11 &  $ 292 \pm 229$ & $ 29 \pm 50$ & $ 171 \pm 189$ & $ -236 \pm 304$     & $-970\pm 25$ & $ -550 \pm 11$\\ 
0430+052  & 11\tablenotemark{a}  & $ 248.66 \pm 0.70 $ & $ 3.22 \pm 0.74\tablenotemark{b} $& $ 2298 \pm 24 $ & 5.043$\pm$0.053 &  $ 200 \pm 25$ & $ 275.7 \pm 8.7$ & $ 91 \pm 30$ & $ 178 \pm 26$     & $-9710\pm 70$ & $ -4790 \pm 86$\\ 
0430+052  & 12\tablenotemark{a}  & $ 243.7 \pm 1.4 $ & $ 0.6 \pm 1.5 $& $ 2236 \pm 61 $ & 4.91$\pm$0.13 &  $ 383 \pm 101$ & $ 239 \pm 14$ & $ -28 \pm 92$ & $ 382 \pm 103$     & $-5118\pm 158$ & $ -2566 \pm 127$\\ 
0430+052  & 13\tablenotemark{a}  & $ 248.27 \pm 0.29 $ & $ 1.91 \pm 0.30\tablenotemark{b} $& $ 2436 \pm 17 $ & 5.347$\pm$0.037 &  $ 215 \pm 11$ & $ 41.4 \pm 3.1$ & $ 97.3 \pm 9.2$ & $ -192 \pm 13$     & $-12362\pm 54$ & $ -5824 \pm 35$\\ 
0430+052  & 14  & $ 243.4 \pm 1.3 $ & $ 1.7 \pm 1.4 $& $ 2553 \pm 86 $ & 5.60$\pm$0.19 &  $ 387 \pm 131$ & $ 221 \pm 23$ & $ -146 \pm 116$ & $ 359 \pm 164$     & $-4780\pm 138$ & $ -2083 \pm 70$\\ 
0430+052  & 15  & $ 245.9 \pm 1.1 $ & $ 0.2 \pm 1.3 $& $ 2570 \pm 47 $ & 5.64$\pm$0.10 &  $ 344 \pm 130$ & $ 195 \pm 21$ & $ -266 \pm 129$ & $ 218 \pm 112$     & $-4076\pm 66$ & $ -1695 \pm 80$\\ 
0430+052  & 17\tablenotemark{a}  & $ 244.25 \pm 0.61 $ & $ 0.24 \pm 0.68 $& $ 2444 \pm 21 $ & 5.365$\pm$0.046 &  $ 158 \pm 26$ & $ 28.1 \pm 7.9$ & $ 94 \pm 26$ & $ -128 \pm 21$     & $-8682\pm 55$ & $ -4451 \pm 80$\\ 
0430+052  & 22\tablenotemark{a}  & $ 253.38 \pm 0.61 $ & $ 4.89 \pm 0.71\tablenotemark{b} $& $ 1800 \pm 23 $ & 3.950$\pm$0.050 &  $ 143 \pm 30$ & $ 317 \pm 12$ & $ 129 \pm 27$ & $ 63 \pm 32$     & $-5434\pm 61$ & $ -2232 \pm 50$\\ 
0430+052  & 24  & $ 259.32 \pm 0.80 $ & $ 5.51 \pm 0.87\tablenotemark{b} $& $ 1976 \pm 54 $ & 4.34$\pm$0.12 &  $ 190 \pm 76$ & $ 29 \pm 31$ & $ 146 \pm 59$ & $ -122 \pm 115$     & $-4692\pm 70$ & $ -1357 \pm 33$\\ 
0430+052  & 25\tablenotemark{a}  & $ 249.26 \pm 0.84 $ & $ 6.8 \pm 1.1\tablenotemark{b} $& $ 1857 \pm 39 $ & 4.076$\pm$0.085 &  $ 413 \pm 125$ & $ 322 \pm 20$ & $ 393 \pm 109$ & $ 125 \pm 154$     & $-1833\pm 45$ & $ -1002 \pm 28$\\ 
0430+052  & 31  & $ 243.7 \pm 1.1 $ & $ 0.6 \pm 1.1 $& $ 2879 \pm 51 $ & 6.32$\pm$0.11 &  $ 267 \pm 136$ & $ 104 \pm 36$ & $ -172 \pm 147$ & $ -204 \pm 138$     & $-7829\pm 67$ & $ -3685 \pm 74$\\ 
0430+052  & 32\tablenotemark{a}  & $ 244.41 \pm 0.85 $ & $ 1.91 \pm 0.94 $& $ 2584 \pm 39 $ & 5.671$\pm$0.085 &  $ 280 \pm 65$ & $ 62 \pm 13$ & $ 11 \pm 64$ & $ -280 \pm 65$     & $-6670\pm 79$ & $ -2941 \pm 75$\\ 
0430+052  & 36\tablenotemark{a}  & $ 248.77 \pm 0.53 $ & $ 2.29 \pm 0.59\tablenotemark{b} $& $ 2432 \pm 24 $ & 5.338$\pm$0.053 &  $ 445 \pm 53$ & $ 268.3 \pm 6.4$ & $ 149 \pm 49$ & $ 420 \pm 53$     & $-3975\pm 33$ & $ -1821 \pm 31$\\ 
0430+052  & 38\tablenotemark{a}  & $ 245.89 \pm 0.66 $ & $ 2.20 \pm 0.74 $& $ 2539 \pm 35 $ & 5.572$\pm$0.077 &  $ 409 \pm 64$ & $ 182 \pm 12$ & $ -368 \pm 68$ & $ 178 \pm 83$     & $-3587\pm 44$ & $ -1289 \pm 32$\\ 
0430+052  & 39  & $ 47.8 \pm 8.9\tablenotemark{c} $ & $ 165.5 \pm 9.0 $& $ 22.9 \pm 3.5 $ & 0.0503$\pm$0.0078 &  $ 6.7 \pm 3.2$ & $ 224 \pm 31$ & $ 0.5 \pm 3.1$ & $ -6.7 \pm 3.2$     & $-244.0\pm 10.0$ & $ -123.7 \pm 8.2$\\ 
0430+052  & 41\tablenotemark{a}  & $ 247.78 \pm 0.37 $ & $ 0.60 \pm 0.42 $& $ 2661 \pm 16 $ & 5.842$\pm$0.035 &  $ 385 \pm 32$ & $ 237.7 \pm 4.8$ & $ -68 \pm 32$ & $ 379 \pm 31$     & $-4942\pm 26$ & $ -1910 \pm 28$\\ 
0430+052  & 44\tablenotemark{a}  & $ 251.49 \pm 0.46 $ & $ 4.26 \pm 0.54\tablenotemark{b} $& $ 2125 \pm 31 $ & 4.665$\pm$0.068 &  $ 325 \pm 97$ & $ 29 \pm 24$ & $ 217 \pm 81$ & $ -241 \pm 148$     & $-1864\pm 26$ & $ -807 \pm 12$\\ 
0430+052  & 45\tablenotemark{a}  & $ 246.76 \pm 0.42 $ & $ 0.56 \pm 0.47 $& $ 2160 \pm 25 $ & 4.742$\pm$0.055 &  $ 282 \pm 54$ & $ 81.2 \pm 5.8$ & $ -70 \pm 32$ & $ -273 \pm 51$     & $-4130\pm 35$ & $ -1779 \pm 17$\\ 
0430+052  & 47\tablenotemark{a}  & $ 246.42 \pm 0.23 $ & $ 0.30 \pm 0.25 $& $ 2342.1 \pm 8.9 $ & 5.141$\pm$0.019 &  $ 101.4 \pm 9.2$ & $ 261.6 \pm 5.5$ & $ 26.6 \pm 9.6$ & $ 97.8 \pm 9.2$     & $-10837\pm 29$ & $ -4736 \pm 31$\\ 
0430+052  & 50  & $ 249.26 \pm 0.66 $ & $ 1.72 \pm 0.68 $& $ 2856 \pm 39 $ & 6.268$\pm$0.086 &  $ 240 \pm 111$ & $ 272 \pm 26$ & $ 91 \pm 88$ & $ 222 \pm 106$     & $-7198\pm 42$ & $ -2983 \pm 33$\\ 
0430+052  & 51\tablenotemark{a}  & $ 249.6 \pm 1.7 $ & $ 4.5 \pm 1.7 $& $ 1784 \pm 88 $ & 3.92$\pm$0.19 &  $ 1814 \pm 458$ & $ 42 \pm 17$ & $ 848 \pm 346$ & $ -1603 \pm 597$     & $-2058\pm 40$ & $ -995 \pm 18$\\ 
0430+052  & 54\tablenotemark{a}  & $ 244.26 \pm 0.72 $ & $ 0.27 \pm 0.78 $& $ 2144 \pm 29 $ & 4.706$\pm$0.063 &  $ 308 \pm 35$ & $ 239.5 \pm 6.3$ & $ -25 \pm 34$ & $ 307 \pm 35$     & $-6801\pm 59$ & $ -3291 \pm 53$\\ 
0430+052  & 55  & $ 247.6 \pm 1.5 $ & $ 1.4 \pm 1.7 $& $ 1531 \pm 59 $ & 3.36$\pm$0.13 &  $ 119 \pm 217$ & $ 257 \pm 76$ & $ 19 \pm 128$ & $ 118 \pm 187$     & $-2379\pm 75$ & $ -1052 \pm 43$\\ 
0430+052  & 59  & $ 246.29 \pm 0.66 $ & $ 1.82 \pm 0.73 $& $ 2373 \pm 52 $ & 5.21$\pm$0.11 &  $ 585 \pm 243$ & $ 52 \pm 25$ & $ 143 \pm 150$ & $ -568 \pm 290$     & $-2026\pm 34$ & $ -975.0 \pm 9.5$\\ 
0430+052  & 60\tablenotemark{a}  & $ 247.29 \pm 0.94 $ & $ 3.8 \pm 1.1\tablenotemark{b} $& $ 2130 \pm 57 $ & 4.68$\pm$0.13 &  $ 890 \pm 178$ & $ 354 \pm 20$ & $ 852 \pm 195$ & $ -256 \pm 314$     & $-1413\pm 36$ & $ -773 \pm 17$\\ 
0430+052  & 61\tablenotemark{a}  & $ 246.58 \pm 0.64 $ & $ 2.35 \pm 0.75\tablenotemark{b} $& $ 2048 \pm 24 $ & 4.496$\pm$0.053 &  $ 538 \pm 84$ & $ 56.2 \pm 8.8$ & $ 97 \pm 82$ & $ -529 \pm 85$     & $-2964\pm 38$ & $ -1444 \pm 34$\\ 
0430+052  & 62\tablenotemark{a}  & $ 249.0 \pm 1.3 $ & $ 2.6 \pm 1.3 $& $ 2434 \pm 90 $ & 5.34$\pm$0.20 &  $ 1510 \pm 272$ & $ 54.9 \pm 9.0$ & $ 367 \pm 185$ & $ -1465 \pm 300$     & $-10452\pm 87$ & $ -4632 \pm 43$\\ 
0430+052  & 67  & $ 243.64 \pm 0.62 $ & $ 2.21 \pm 0.69\tablenotemark{b} $& $ 2156 \pm 20 $ & 4.733$\pm$0.045 &  $ 79 \pm 36$ & $ 285 \pm 33$ & $ 52 \pm 42$ & $ 60 \pm 37$     & $-4673\pm 33$ & $ -2146 \pm 43$\\ 
0430+052  & 72  & $ 248.4 \pm 1.9 $ & $ 2.2 \pm 2.2 $& $ 2355 \pm 135 $ & 5.17$\pm$0.30 &  $ 260 \pm 704$ & $ 126 \pm 93$ & $ -218 \pm 454$ & $ -141 \pm 764$     & $-1673\pm 90$ & $ -559 \pm 41$\\ 
0430+052  & 77  & $ 248.0 \pm 1.1 $ & $ 3.8 \pm 1.1\tablenotemark{b} $& $ 2702 \pm 33 $ & 5.930$\pm$0.072 &  $ 163 \pm 238$ & $ 351 \pm 55$ & $ 159 \pm 152$ & $ -38 \pm 99$     & $-11771\pm 57$ & $ -5764 \pm 108$\\ 
0430+289  & 1  & $ 55.8 \pm 9.0 $ & $ 0.9 \pm 9.5 $& $ 120 \pm 17 $ & \n &  $ 44 \pm 17$ & $ 206 \pm 22$ & $ 22 \pm 17$ & $ -38 \pm 15$     & $657\pm 43$ & $ 490 \pm 57$\\ 
0440$-$003  & 1  & $ 174 \pm 11 $ & $ 59 \pm 11\tablenotemark{b} $& $ 13.4 \pm 2.8 $ & 0.62$\pm$0.13 &  $ 3.6 \pm 1.4$ & $ 87 \pm 26$ & $ -3.6 \pm 1.4$ & $ 0.1 \pm 1.7$     & $-1049\pm 28$ & $ -712 \pm 31$\\ 
0440$-$003  & 2  & $ 155 \pm 38 $ & $ 66 \pm 38 $& $ 5.7 \pm 2.9 $ & 0.26$\pm$0.13 &  $ 0.6 \pm 2.0$ & $ 358 \pm 97$ & $ -0.2 \pm 2.0$ & $ -0.5 \pm 1.8$     & $-407\pm 48$ & $ -460 \pm 26$\\ 
0446+112  & 2\tablenotemark{a}  & $ 88.6 \pm 2.2 $ & $ 14.7 \pm 2.4\tablenotemark{b} $& $ 77.7 \pm 5.4 $ & 6.72$\pm$0.47 &  $ 10.9 \pm 2.7$ & $ 82.9 \pm 8.8$ & $ -1.1 \pm 1.5$ & $ 10.8 \pm 2.7$     & $622\pm 26$ & $ -175 \pm 14$\\ 
0454+844  & 2  & $ 194.1 \pm 7.4 $ & $ 27.4 \pm 7.5\tablenotemark{b} $& $ 47 \pm 11 $ & \n &  $ 3.6 \pm 5.9$ & $ 15 \pm 68$ & $ 0 \pm 2.6$ & $ -3.6 \pm 4.9$     & $393\pm 37$ & $ -1820 \pm 81$\\ 
0454+844  & 5  & $ 226.5 \pm 8.5 $ & $ 51.1 \pm 8.8\tablenotemark{b} $& $ 13.0 \pm 1.9 $ & \n &  $ 2.56 \pm 0.92$ & $ 257 \pm 21$ & $ 1.31 \pm 0.99$ & $ 2.20 \pm 0.91$     & $45\pm 15$ & $ -249 \pm 13$\\ 
0454$-$234  & 2\tablenotemark{a}  & $ 173.6 \pm 4.8 $ & $ 42.0 \pm 5.4\tablenotemark{b} $& $ 282 \pm 34 $ & 14.8$\pm$1.8 &  $ 225 \pm 63$ & $ 183 \pm 12$ & $ 35 \pm 48$ & $ 223 \pm 62$     & $609\pm 41$ & $ -382 \pm 62$\\ 
0458$-$020  & 2  & $ 313 \pm 16 $ & $ 8 \pm 16 $& $ 28.0 \pm 7.3 $ & 2.50$\pm$0.65 &  $ 3.1 \pm 2.8$ & $ 212 \pm 57$ & $ -3.0 \pm 2.9$ & $ -0.6 \pm 2.9$     & $-4164\pm 67$ & $ 2929 \pm 42$\\ 
0506+056  & 1  & $ 221 \pm 29 $ & $ 49 \pm 29 $& $ 33 \pm 15 $ & 0.69$\pm$0.31 &  $ 21 \pm 15$ & $ 21 \pm 38$ & $ 7 \pm 14$ & $ -20 \pm 13$     & $463\pm 59$ & $ -3688 \pm 104$\\ 
0518+211  & 3\tablenotemark{a}  & $ 312.1 \pm 5.2 $ & $ 27.3 \pm 5.2\tablenotemark{b} $& $ 210 \pm 19 $ & \n &  $ 57 \pm 19$ & $ 235 \pm 20$ & $ -56 \pm 19$ & $ 12 \pm 20$     & $-5351\pm 48$ & $ 1530 \pm 48$\\ 
0518+211  & 7\tablenotemark{a}  & $ 200.7 \pm 7.7 $ & $ 70.8 \pm 7.7\tablenotemark{b} $& $ 49.5 \pm 5.7 $ & \n &  $ 17.2 \pm 5.4$ & $ 79 \pm 16$ & $ -14.7 \pm 5.5$ & $ -9.0 \pm 4.9$     & $-2808\pm 31$ & $ 44 \pm 25$\\ 
0518+211  & 8  & $ 141 \pm 20\tablenotemark{c?} $ & $ 122 \pm 20\tablenotemark{b?} $& $ 23.8 \pm 6.9 $ & \n &  $ 3.3 \pm 7.2$ & $ 342 \pm 79$ & $ -1.2 \pm 6.5$ & $ -3.1 \pm 5.6$     & $-1413\pm 42$ & $ -173 \pm 24$\\ 
0518+211  & 9  & $ 90.5 \pm 9.7 $ & $ 161.5 \pm 9.7 $& $ 13.0 \pm 4.9 $ & \n &  $ 8.9 \pm 3.9$ & $ 262 \pm 14$ & $ 1.3 \pm 1.8$ & $ -8.8 \pm 3.7$     & $-733\pm 21$ & $ -246.7 \pm 6.1$\\ 
0518+211  & 10\tablenotemark{a}  & $ 108.1 \pm 9.1\tablenotemark{c} $ & $ 131.1 \pm 9.2\tablenotemark{b} $& $ 9.6 \pm 2.2 $ & \n &  $ 9.3 \pm 1.6$ & $ 245.3 \pm 7.7$ & $ 6.3 \pm 1.6$ & $ -6.8 \pm 1.9$     & $-225.0\pm 10.0$ & $ -141.0 \pm 5.9$\\ 
0528+134  & 1\tablenotemark{a}  & $ 31.8 \pm 6.2 $ & $ 5.7 \pm 6.2 $& $ 90 \pm 11 $ & 7.60$\pm$0.95 &  $ 25.1 \pm 5.2$ & $ 29 \pm 10$ & $ -1.4 \pm 4.9$ & $ 25.1 \pm 5.2$     & $1790\pm 68$ & $ 3676 \pm 101$\\ 
0528+134  & 2  & $ 24.66 \pm 0.66 $ & $ 5.95 \pm 0.74\tablenotemark{b} $& $ 218.1 \pm 2.9 $ & 18.45$\pm$0.25 &  $ 2.04 \pm 0.75$ & $ 94 \pm 26$ & $ 1.90 \pm 0.77$ & $ 0.73 \pm 0.88$     & $1618\pm 27$ & $ 2835 \pm 34$\\ 
0528+134  & 3  & $ 25.5 \pm 1.3 $ & $ 11.4 \pm 1.6\tablenotemark{b} $& $ 137.6 \pm 5.2 $ & 11.63$\pm$0.44 &  $ 3.3 \pm 1.6$ & $ 333 \pm 24$ & $ -2.62 \pm 0.93$ & $ 2.0 \pm 1.6$     & $1156\pm 22$ & $ 1446 \pm 56$\\ 
0528+134  & 6\tablenotemark{a}  & $ 48.7 \pm 2.0 $ & $ 1.7 \pm 2.2 $& $ 93.5 \pm 2.9 $ & 7.91$\pm$0.25 &  $ 2.96 \pm 0.94$ & $ 100 \pm 29$ & $ 2.3 \pm 1.4$ & $ 1.9 \pm 1.3$     & $612\pm 12$ & $ 609 \pm 27$\\ 
0528+134  & 7  & $ 66.2 \pm 7.1 $ & $ 0.8 \pm 7.7 $& $ 110.4 \pm 9.2 $ & 9.33$\pm$0.78 &  $ 33 \pm 15$ & $ 21 \pm 22$ & $ -23 \pm 14$ & $ 23 \pm 10$     & $446\pm 21$ & $ 141 \pm 40$\\ 
0528+134  & 10  & $ 2.5 \pm 5.3 $ & $ 52.4 \pm 5.4\tablenotemark{b} $& $ 54.3 \pm 7.3 $ & 4.59$\pm$0.61 &  $ 14.9 \pm 6.1$ & $ 149 \pm 24$ & $ 8.2 \pm 5.0$ & $ -12.4 \pm 6.7$     & $747\pm 21$ & $ 603 \pm 30$\\ 
0528+134  & 12  & $ 60 \pm 11 $ & $ 2 \pm 11 $& $ 15.1 \pm 2.7 $ & 1.27$\pm$0.23 &  $ 8.8 \pm 3.0$ & $ 266 \pm 25$ & $ -3.8 \pm 3.8$ & $ -7.9 \pm 3.2$     & $221.1\pm 5.4$ & $ 130.1 \pm 6.7$\\ 
0529+075  & 1  & $ 323.9 \pm 4.7 $ & $ 0.6 \pm 5.0 $& $ 363 \pm 34 $ & 22.4$\pm$2.1 &  $ 40 \pm 23$ & $ 308 \pm 40$ & $ -11 \pm 23$ & $ 38 \pm 27$     & $-1473\pm 113$ & $ 2169 \pm 202$\\ 
0529+483  & 4\tablenotemark{a}  & $ 30.1 \pm 2.0 $ & $ 2.5 \pm 2.3 $& $ 219.7 \pm 7.9 $ & 12.84$\pm$0.46 &  $ 27.0 \pm 7.0$ & $ 250 \pm 16$ & $ -17.2 \pm 7.0$ & $ -20.8 \pm 7.3$     & $915\pm 47$ & $ 1270 \pm 51$\\ 
0552+398  & 1  & $ 11 \pm 19 $ & $ 80 \pm 19\tablenotemark{b} $& $ 2.50 \pm 0.71 $ & 0.227$\pm$0.064 &  $ 0.70 \pm 0.27$ & $ 118 \pm 23$ & $ 0.67 \pm 0.31$ & $ -0.21 \pm 0.33$     & $-535.4\pm 4.4$ & $ 201.5 \pm 3.8$\\ 
0552+398  & 2\tablenotemark{a}  & $ 330.9 \pm 4.6 $ & $ 82.4 \pm 4.8\tablenotemark{b} $& $ 13.83 \pm 0.93 $ & 1.256$\pm$0.085 &  $ 2.68 \pm 0.39$ & $ 102.0 \pm 6.3$ & $ 2.02 \pm 0.43$ & $ -1.76 \pm 0.34$     & $105.3\pm 6.3$ & $ 126.9 \pm 4.5$\\ 
0603+476  & 1  & $ 32 \pm 22 $ & $ 43 \pm 22 $& $ 61 \pm 24 $ & \n &  $ 30 \pm 38$ & $ 244 \pm 66$ & $ -16 \pm 35$ & $ -25 \pm 41$     & $-730\pm 30$ & $ 3817 \pm 56$\\ 
0603+476  & 4\tablenotemark{a}  & $ 355.4 \pm 1.5 $ & $ 12.1 \pm 1.7\tablenotemark{b} $& $ 608 \pm 32 $ & \n &  $ 137 \pm 43$ & $ 33 \pm 17$ & $ 83 \pm 25$ & $ 109 \pm 49$     & $-635\pm 37$ & $ 1586 \pm 75$\\ 
0603+476  & 5\tablenotemark{a}  & $ 344.37 \pm 0.82 $ & $ 7.98 \pm 0.98\tablenotemark{b} $& $ 519 \pm 15 $ & \n &  $ 137 \pm 19$ & $ 36.4 \pm 6.8$ & $ 108 \pm 11$ & $ 84 \pm 22$     & $-646\pm 15$ & $ 1052 \pm 39$\\ 
0603+476  & 6\tablenotemark{a}  & $ 333.5 \pm 1.5 $ & $ 3.9 \pm 1.7 $& $ 472 \pm 15 $ & \n &  $ 86 \pm 25$ & $ 17 \pm 15$ & $ 59 \pm 22$ & $ 62 \pm 25$     & $-547\pm 23$ & $ 817 \pm 27$\\ 
0605$-$085  & 2  & $ 118.3 \pm 1.8 $ & $ 4.5 \pm 1.8 $& $ 233 \pm 11 $ & 10.99$\pm$0.54 &  $ 4.1 \pm 6.6$ & $ 327 \pm 56$ & $ -2.0 \pm 3.2$ & $ -3.6 \pm 5.0$     & $4660\pm 74$ & $ -2066 \pm 27$\\ 
0605$-$085  & 3  & $ 125.1 \pm 1.4 $ & $ 1.4 \pm 1.5 $& $ 409 \pm 13 $ & 19.30$\pm$0.60 &  $ 9.1 \pm 3.8$ & $ 184 \pm 35$ & $ 7.8 \pm 4.5$ & $ 4.8 \pm 5.8$     & $2427\pm 83$ & $ -1530 \pm 33$\\ 
0605$-$085  & 4  & $ 124.4 \pm 1.2 $ & $ 0.4 \pm 1.4 $& $ 327.6 \pm 9.4 $ & 15.45$\pm$0.45 &  $ 5.4 \pm 8.5$ & $ 305 \pm 58$ & $ 0 \pm 4.5$ & $ -5.4 \pm 6.1$     & $1902\pm 64$ & $ -1283 \pm 20$\\ 
0605$-$085  & 5  & $ 110 \pm 27 $ & $ 16 \pm 27 $& $ 25 \pm 11 $ & 1.19$\pm$0.54 &  $ 14 \pm 12$ & $ 134 \pm 56$ & $ 6 \pm 12$ & $ 13 \pm 14$     & $536\pm 40$ & $ -387 \pm 30$\\ 
0605$-$085  & 6  & $ 16 \pm 19 $ & $ 112 \pm 19 $& $ 11.3 \pm 4.2 $ & 0.53$\pm$0.20 &  $ 9.3 \pm 3.9$ & $ 342 \pm 22$ & $ -5.3 \pm 3.5$ & $ 7.7 \pm 4.4$     & $228.4\pm 9.4$ & $ -195 \pm 14$\\ 
0607$-$157  & 1  & $ 334 \pm 29 $ & $ 78 \pm 29 $& $ 39 \pm 17 $ & 0.78$\pm$0.35 &  $ 10.4 \pm 7.0$ & $ 126 \pm 46$ & $ 4.8 \pm 8.2$ & $ -9.3 \pm 7.9$     & $14883\pm 95$ & $ 11781 \pm 107$\\ 
0607$-$157  & 2  & $ 53 \pm 64 $ & $ 25 \pm 64 $& $ 41 \pm 45 $ & 0.83$\pm$0.90 &  $ 62 \pm 44$ & $ 199 \pm 43$ & $ 34 \pm 56$ & $ -51 \pm 63$     & $2639\pm 120$ & $ 742 \pm 160$\\ 
0607$-$157  & 3  & $ 185 \pm 20 $ & $ 123 \pm 20 $& $ 27.5 \pm 9.4 $ & 0.55$\pm$0.19 &  $ 2.6 \pm 5.3$ & $ 190 \pm 90$ & $ 0.2 \pm 5.3$ & $ 2.6 \pm 5.5$     & $499\pm 33$ & $ 274 \pm 36$\\ 
0613+570  & 1  & $ 335 \pm 10\tablenotemark{c} $ & $ 129 \pm 10\tablenotemark{b} $& $ 92 \pm 19 $ & \n &  $ 31 \pm 16$ & $ 233 \pm 36$ & $ -31 \pm 16$ & $ -6 \pm 19$     & $-3642\pm 62$ & $ -7549 \pm 82$\\ 
0613+570  & 2  & $ 194 \pm 36 $ & $ 62 \pm 36 $& $ 15.0 \pm 7.2 $ & \n &  $ 8.0 \pm 8.3$ & $ 22 \pm 61$ & $ -1 \pm 10$ & $ -7.9 \pm 8.3$     & $-908\pm 44$ & $ -266 \pm 27$\\ 
0613+570  & 3\tablenotemark{a}  & $ 326 \pm 22 $ & $ 41 \pm 22 $& $ 9.8 \pm 3.3 $ & \n &  $ 14.4 \pm 3.4$ & $ 315 \pm 14$ & $ -2.9 \pm 5.9$ & $ 14.1 \pm 4.0$     & $-389\pm 16$ & $ 89 \pm 13$\\ 
0613+570  & 4  & $ 13 \pm 50 $ & $ 71 \pm 50 $& $ 5.0 \pm 3.7 $ & \n &  $ 7.5 \pm 3.7$ & $ 329 \pm 34$ & $ -5.2 \pm 5.8$ & $ 5.4 \pm 5.6$     & $-177\pm 18$ & $ 100 \pm 15$\\ 
0642+449  & 1\tablenotemark{a}  & $ 63.4 \pm 5.5 $ & $ 25.3 \pm 5.6\tablenotemark{b} $& $ 12.6 \pm 1.1 $ & 1.36$\pm$0.12 &  $ 1.66 \pm 0.48$ & $ 128 \pm 19$ & $ 1.50 \pm 0.53$ & $ 0.72 \pm 0.50$     & $425.1\pm 8.5$ & $ 17 \pm 11$\\ 
0650+507  & 3  & $ 44.2 \pm 7.6 $ & $ 33.6 \pm 7.7\tablenotemark{b} $& $ 42.3 \pm 5.4 $ & 2.61$\pm$0.34 &  $ 12.1 \pm 5.8$ & $ 314 \pm 31$ & $ -12.1 \pm 5.8$ & $ -0.1 \pm 6.1$     & $725\pm 28$ & $ 117 \pm 17$\\ 
0707+476  & 3  & $ 257 \pm 12 $ & $ 107 \pm 12\tablenotemark{b} $& $ 36 \pm 10 $ & 2.26$\pm$0.63 &  $ 10.2 \pm 4.4$ & $ 45 \pm 28$ & $ 5.5 \pm 3.9$ & $ -8.6 \pm 5.3$     & $154\pm 90$ & $ 3417 \pm 58$\\ 
0716+332  & 1  & $ 155 \pm 63 $ & $ 75 \pm 63 $& $ 14 \pm 24 $ & 0.6$\pm$1.0 &  $ 26 \pm 15$ & $ 186 \pm 42$ & $ 14 \pm 27$ & $ 23 \pm 23$     & $860\pm 72$ & $ 202 \pm 26$\\ 
0716+332  & 2  & $ 181 \pm 21 $ & $ 101 \pm 21\tablenotemark{b} $& $ 22.1 \pm 6.4 $ & 0.96$\pm$0.28 &  $ 8.9 \pm 7.3$ & $ 190 \pm 56$ & $ 1.3 \pm 8.9$ & $ 8.8 \pm 7.2$     & $288\pm 25$ & $ 54 \pm 19$\\ 
0716+714  & 2\tablenotemark{a}  & $ 11.6 \pm 2.0 $ & $ 10.1 \pm 2.2\tablenotemark{b} $& $ 638 \pm 44 $ & 5.27$\pm$0.36 &  $ 253 \pm 62$ & $ 242 \pm 20$ & $ -194 \pm 50$ & $ -163 \pm 97$     & $484\pm 19$ & $ 1112 \pm 42$\\ 
0716+714  & 3  & $ 16.4 \pm 2.7 $ & $ 5.0 \pm 3.0 $& $ 452 \pm 56 $ & 3.73$\pm$0.46 &  $ 164 \pm 99$ & $ 80 \pm 42$ & $ 147 \pm 63$ & $ 72 \pm 170$     & $256\pm 12$ & $ 756 \pm 54$\\ 
0716+714  & 5\tablenotemark{a}  & $ 16.1 \pm 1.1 $ & $ 1.4 \pm 1.4 $& $ 594 \pm 19 $ & 4.91$\pm$0.16 &  $ 177 \pm 34$ & $ 8.8 \pm 6.4$ & $ -23 \pm 20$ & $ 176 \pm 33$     & $324\pm 28$ & $ 907 \pm 54$\\ 
0716+714  & 14  & $ 15.6 \pm 1.5 $ & $ 2.9 \pm 1.6 $& $ 1405 \pm 100 $ & 11.60$\pm$0.83 &  $ 951 \pm 516$ & $ 45 \pm 37$ & $ 467 \pm 266$ & $ 829 \pm 728$     & $203\pm 13$ & $ 1034 \pm 58$\\ 
0716+714  & 16  & $ 14.66 \pm 0.84 $ & $ 1.09 \pm 0.96 $& $ 2249 \pm 61 $ & 18.57$\pm$0.50 &  $ 630 \pm 425$ & $ 13 \pm 33$ & $ -14 \pm 209$ & $ 629 \pm 377$     & $383\pm 19$ & $ 1586 \pm 40$\\ 
0716+714  & 18\tablenotemark{a}  & $ 16.05 \pm 0.70 $ & $ 2.90 \pm 0.82\tablenotemark{b} $& $ 1540 \pm 31 $ & 12.71$\pm$0.25 &  $ 778 \pm 101$ & $ 29.6 \pm 5.8$ & $ 182 \pm 67$ & $ 756 \pm 108$     & $284\pm 21$ & $ 1512 \pm 39$\\ 
0716+714  & 19  & $ 7.8 \pm 2.4 $ & $ 1.8 \pm 2.6 $& $ 827 \pm 64 $ & 6.83$\pm$0.53 &  $ 382 \pm 525$ & $ 173 \pm 47$ & $ 99 \pm 162$ & $ -369 \pm 304$     & $126\pm 28$ & $ 815 \pm 55$\\ 
0716+714  & 21  & $ 20.1 \pm 4.5 $ & $ 7.6 \pm 5.0 $& $ 743 \pm 92 $ & 6.14$\pm$0.76 &  $ 664 \pm 1006$ & $ 33 \pm 57$ & $ 151 \pm 443$ & $ 647 \pm 712$     & $171\pm 17$ & $ 330 \pm 34$\\ 
0722+145  & 1  & $ 295 \pm 61 $ & $ 2 \pm 61 $& $ 16 \pm 25 $ & 0.9$\pm$1.3 &  $ 48 \pm 22$ & $ 88 \pm 21$ & $ 21 \pm 29$ & $ -42 \pm 44$     & $-4744\pm 81$ & $ 2008 \pm 41$\\ 
0722+145  & 5  & $ 254 \pm 59 $ & $ 50 \pm 59 $& $ 3.4 \pm 3.1 $ & 0.18$\pm$0.17 &  $ 7.8 \pm 3.7$ & $ 18 \pm 30$ & $ 6.4 \pm 6.2$ & $ -4.4 \pm 6.6$     & $-193\pm 13$ & $ 96 \pm 15$\\ 
0727$-$115  & 3  & $ 299 \pm 10 $ & $ 38 \pm 11\tablenotemark{b} $& $ 20.0 \pm 4.5 $ & 1.44$\pm$0.33 &  $ 3.9 \pm 5.6$ & $ 277 \pm 52$ & $ -1.4 \pm 2.6$ & $ 3.7 \pm 3.3$     & $-231\pm 32$ & $ -52 \pm 17$\\ 
0727$-$115  & 6  & $ 206.3 \pm 5.5 $ & $ 76.4 \pm 5.7\tablenotemark{b} $& $ 84.7 \pm 7.0 $ & 6.12$\pm$0.51 &  $ 34 \pm 13$ & $ 207 \pm 27$ & $ 0 \pm 16$ & $ 34 \pm 13$     & $-229\pm 11$ & $ 52.0 \pm 8.5$\\ 
0730+504  & 2\tablenotemark{a}  & $ 208.6 \pm 1.6 $ & $ 3.7 \pm 1.6 $& $ 397 \pm 13 $ & 16.09$\pm$0.53 &  $ 39.0 \pm 8.4$ & $ 207 \pm 11$ & $ -0.8 \pm 7.2$ & $ 39.0 \pm 8.4$     & $-2689\pm 50$ & $ -4216 \pm 72$\\ 
0735+178  & 1\tablenotemark{a}  & $ 59 \pm 10 $ & $ 11 \pm 10 $& $ 29.5 \pm 5.5 $ & \n &  $ 18.8 \pm 3.8$ & $ 206 \pm 13$ & $ 10.0 \pm 5.4$ & $ -15.9 \pm 4.6$     & $421\pm 21$ & $ 208 \pm 17$\\ 
0735+178  & 2\tablenotemark{a}  & $ 118.2 \pm 3.0 $ & $ 49.5 \pm 3.1\tablenotemark{b} $& $ 96.4 \pm 5.5 $ & \n &  $ 18.9 \pm 4.1$ & $ 117 \pm 12$ & $ -0.3 \pm 3.8$ & $ 18.9 \pm 4.1$     & $962\pm 32$ & $ 439 \pm 27$\\ 
0735+178  & 5\tablenotemark{a}  & $ 60.8 \pm 4.7 $ & $ 3.4 \pm 4.8 $& $ 145 \pm 10 $ & \n &  $ 35.8 \pm 9.2$ & $ 51 \pm 16$ & $ -6 \pm 10$ & $ 35.3 \pm 8.8$     & $3316\pm 45$ & $ 1564 \pm 60$\\ 
0735+178  & 6\tablenotemark{a}  & $ 44.7 \pm 5.3 $ & $ 8.6 \pm 5.4 $& $ 181 \pm 17 $ & \n &  $ 109 \pm 21$ & $ 99 \pm 16$ & $ 89 \pm 29$ & $ 64 \pm 29$     & $812\pm 34$ & $ 1317 \pm 54$\\ 
0735+178  & 8  & $ 68.3 \pm 4.1 $ & $ 10.3 \pm 4.2 $& $ 165 \pm 19 $ & \n &  $ 84 \pm 43$ & $ 40 \pm 35$ & $ -40 \pm 36$ & $ 74 \pm 55$     & $756\pm 16$ & $ 136.3 \pm 7.7$\\ 
0736+017  & 1\tablenotemark{a}  & $ 311.4 \pm 2.1 $ & $ 32.0 \pm 2.1\tablenotemark{b} $& $ 306 \pm 12 $ & 3.71$\pm$0.14 &  $ 18.2 \pm 5.8$ & $ 73 \pm 14$ & $ 15.5 \pm 4.7$ & $ -9.5 \pm 5.1$     & $-12013\pm 104$ & $ 1696 \pm 65$\\ 
0736+017  & 5  & $ 284.6 \pm 1.4 $ & $ 2.3 \pm 1.6 $& $ 934 \pm 46 $ & 11.34$\pm$0.56 &  $ 21 \pm 34$ & $ 221 \pm 59$ & $ -19 \pm 14$ & $ 9 \pm 28$     & $-4316\pm 223$ & $ 1453 \pm 93$\\ 
0736+017  & 7\tablenotemark{a}  & $ 284.95 \pm 0.54 $ & $ 0.31 \pm 0.58 $& $ 949 \pm 11 $ & 11.53$\pm$0.13 &  $ 158 \pm 11$ & $ 103.7 \pm 3.2$ & $ 3.3 \pm 8.8$ & $ -158 \pm 11$     & $-5241\pm 33$ & $ 1420 \pm 27$\\ 
0736+017  & 8  & $ 283.4 \pm 1.9 $ & $ 4.2 \pm 2.1 $& $ 749 \pm 17 $ & 9.10$\pm$0.21 &  $ 68 \pm 33$ & $ 234 \pm 34$ & $ -52 \pm 41$ & $ 44 \pm 29$     & $-1690\pm 31$ & $ 591 \pm 48$\\ 
0736+017  & 11  & $ 285.9 \pm 1.0 $ & $ 2.9 \pm 1.3 $& $ 979 \pm 20 $ & 11.90$\pm$0.24 &  $ 79 \pm 32$ & $ 297 \pm 25$ & $ 15 \pm 30$ & $ 78 \pm 33$     & $-1993\pm 46$ & $ 661 \pm 40$\\ 
0738+313  & 2\tablenotemark{a}  & $ 126.5 \pm 2.2 $ & $ 29.1 \pm 2.2\tablenotemark{b} $& $ 233.7 \pm 8.8 $ & 8.49$\pm$0.32 &  $ 19.2 \pm 4.9$ & $ 289 \pm 15$ & $ 5.9 \pm 5.0$ & $ -18.3 \pm 4.9$     & $2157\pm 50$ & $ -4413 \pm 50$\\ 
0738+313  & 3\tablenotemark{a}  & $ 119.64 \pm 0.42 $ & $ 33.31 \pm 0.45\tablenotemark{b} $& $ 150.2 \pm 1.4 $ & 5.459$\pm$0.052 &  $ 1.81 \pm 0.45$ & $ 302 \pm 12$ & $ -0.06 \pm 0.35$ & $ -1.81 \pm 0.46$     & $1996\pm 20$ & $ -4140 \pm 12$\\ 
0738+313  & 4\tablenotemark{a}  & $ 134.0 \pm 2.0 $ & $ 39.4 \pm 2.1\tablenotemark{b} $& $ 114.4 \pm 4.1 $ & 4.16$\pm$0.15 &  $ 8.8 \pm 1.8$ & $ 14 \pm 14$ & $ -7.6 \pm 2.0$ & $ -4.4 \pm 2.0$     & $430\pm 30$ & $ -3783 \pm 23$\\ 
0738+313  & 6\tablenotemark{a}  & $ 150.48 \pm 0.90 $ & $ 23.65 \pm 0.91\tablenotemark{b} $& $ 73.7 \pm 1.5 $ & 2.677$\pm$0.056 &  $ 3.59 \pm 0.54$ & $ 0.8 \pm 4.7$ & $ -1.81 \pm 0.36$ & $ -3.10 \pm 0.49$     & $322\pm 11$ & $ -3817 \pm 21$\\ 
0738+313  & 8  & $ 183.89 \pm 0.48 $ & $ 0.31 \pm 0.51 $& $ 160.2 \pm 3.3 $ & 5.82$\pm$0.12 &  $ 2.3 \pm 1.3$ & $ 119 \pm 40$ & $ -2.12 \pm 0.80$ & $ 1.0 \pm 2.0$     & $-119.3\pm 6.6$ & $ -1451 \pm 17$\\ 
0738+313  & 11\tablenotemark{a}  & $ 235 \pm 70 $ & $ 54 \pm 70 $& $ 0.8 \pm 1.5 $ & 0.030$\pm$0.056 &  $ 4.71 \pm 0.71$ & $ 31.4 \pm 6.6$ & $ 1.9 \pm 2.8$ & $ -4.3 \pm 3.9$     & $-31.5\pm 4.3$ & $ -472 \pm 11$\\ 
0738+313  & 15\tablenotemark{a}  & $ 148.4 \pm 2.0 $ & $ 25.5 \pm 2.0\tablenotemark{b} $& $ 120.6 \pm 5.7 $ & 4.38$\pm$0.21 &  $ 16.0 \pm 5.3$ & $ 351 \pm 10$ & $ -6.2 \pm 3.2$ & $ -14.8 \pm 4.6$     & $321\pm 10$ & $ -3389 \pm 25$\\ 
0738+313  & 16\tablenotemark{a}  & $ 147.1 \pm 1.7 $ & $ 31.1 \pm 1.7\tablenotemark{b} $& $ 100.8 \pm 3.6 $ & 3.66$\pm$0.13 &  $ 25.8 \pm 3.3$ & $ 353.4 \pm 4.6$ & $ -11.4 \pm 2.4$ & $ -23.2 \pm 3.0$     & $67.4\pm 9.4$ & $ -3133 \pm 16$\\ 
0738+313  & 17  & $ 181.3 \pm 1.3 $ & $ 0.8 \pm 1.3 $& $ 173.9 \pm 4.7 $ & 6.32$\pm$0.17 &  $ 11.1 \pm 4.8$ & $ 151 \pm 27$ & $ -5.6 \pm 4.3$ & $ 9.6 \pm 5.0$     & $-35\pm 13$ & $ -2227 \pm 15$\\ 
0745+241  & 9\tablenotemark{a}  & $ 292 \pm 15 $ & $ 7 \pm 15 $& $ 16.4 \pm 4.7 $ & 0.41$\pm$0.12 &  $ 10.0 \pm 3.2$ & $ 121 \pm 18$ & $ -1.4 \pm 3.5$ & $ -9.9 \pm 3.3$     & $-3681\pm 44$ & $ 2098 \pm 34$\\ 
0745+241  & 11  & $ 94 \pm 19\tablenotemark{c} $ & $ 154 \pm 19 $& $ 14.4 \pm 4.8 $ & 0.36$\pm$0.12 &  $ 3.0 \pm 3.4$ & $ 319 \pm 67$ & $ -2.1 \pm 3.3$ & $ -2.1 \pm 3.6$     & $-2849\pm 45$ & $ 1689 \pm 42$\\ 
0745+241  & 12\tablenotemark{a}  & $ 301 \pm 15 $ & $ 5 \pm 15 $& $ 6.7 \pm 1.8 $ & 0.166$\pm$0.046 &  $ 4.0 \pm 1.2$ & $ 207 \pm 22$ & $ -4.0 \pm 1.3$ & $ -0.3 \pm 1.8$     & $-740\pm 11$ & $ 384.4 \pm 7.7$\\ 
0745+241  & 13  & $ 227 \pm 14 $ & $ 64 \pm 15\tablenotemark{b} $& $ 4.03 \pm 0.97 $ & 0.100$\pm$0.024 &  $ 0.67 \pm 0.40$ & $ 179 \pm 38$ & $ -0.49 \pm 0.39$ & $ 0.45 \pm 0.39$     & $-232.3\pm 8.4$ & $ 94.3 \pm 9.5$\\ 
0748+126  & 2\tablenotemark{a}  & $ 120.1 \pm 2.0 $ & $ 2.6 \pm 2.1 $& $ 314 \pm 13 $ & 15.04$\pm$0.62 &  $ 45.3 \pm 7.7$ & $ 308.4 \pm 9.2$ & $ -6.6 \pm 6.8$ & $ -44.8 \pm 8.0$     & $3676\pm 57$ & $ -1943 \pm 40$\\ 
0748+126  & 3  & $ 110.3 \pm 1.6 $ & $ 2.8 \pm 1.6 $& $ 210.7 \pm 7.5 $ & 10.11$\pm$0.36 &  $ 12.7 \pm 4.4$ & $ 237 \pm 19$ & $ 10.2 \pm 3.6$ & $ -7.7 \pm 4.6$     & $2291\pm 31$ & $ -939 \pm 22$\\ 
0748+126  & 6  & $ 86.5 \pm 4.4 $ & $ 2.8 \pm 4.8 $& $ 97.5 \pm 7.2 $ & 4.68$\pm$0.35 &  $ 10.8 \pm 8.1$ & $ 105 \pm 49$ & $ 3.5 \pm 7.9$ & $ 10.2 \pm 7.9$     & $445\pm 20$ & $ 54 \pm 20$\\ 
0754+100  & 1  & $ 358.9 \pm 6.7 $ & $ 11.7 \pm 6.7 $& $ 63 \pm 16 $ & 1.06$\pm$0.28 &  $ 9.6 \pm 7.7$ & $ 60 \pm 49$ & $ 8.5 \pm 4.5$ & $ 5 \pm 11$     & $840\pm 46$ & $ 4737 \pm 115$\\ 
0754+100  & 12  & $ 261 \pm 61 $ & $ 118 \pm 61 $& $ 16 \pm 17 $ & 0.26$\pm$0.28 &  $ 73 \pm 41$ & $ 220 \pm 36$ & $ -48 \pm 58$ & $ 55 \pm 61$     & $133\pm 20$ & $ 356 \pm 37$\\ 
0754+100  & 13\tablenotemark{a}  & $ 15.3 \pm 5.2 $ & $ 7.0 \pm 5.2 $& $ 298 \pm 24 $ & 4.99$\pm$0.40 &  $ 411 \pm 31$ & $ 196.7 \pm 4.8$ & $ -10 \pm 51$ & $ -411 \pm 31$     & $1234\pm 50$ & $ 3108 \pm 44$\\ 
0804+499  & 1  & $ 141 \pm 13 $ & $ 6 \pm 13 $& $ 17.1 \pm 3.7 $ & 1.16$\pm$0.25 &  $ 4.3 \pm 1.7$ & $ 114 \pm 26$ & $ -2.0 \pm 1.7$ & $ 3.8 \pm 1.8$     & $938\pm 26$ & $ -981 \pm 29$\\ 
0805$-$077  & 1  & $ 272 \pm 17 $ & $ 58 \pm 17 $& $ 107 \pm 40 $ & 8.4$\pm$3.2 &  $ 54 \pm 31$ & $ 63 \pm 34$ & $ 26 \pm 27$ & $ -47 \pm 32$     & $-11616\pm 135$ & $ 19433 \pm 90$\\ 
0805$-$077  & 3\tablenotemark{a}  & $ 329.2 \pm 1.4 $ & $ 1.6 \pm 1.5 $& $ 479 \pm 13 $ & 37.8$\pm$1.1 &  $ 52 \pm 11$ & $ 184.0 \pm 9.4$ & $ -29.9 \pm 9.0$ & $ -43 \pm 10$     & $-1556\pm 40$ & $ 2996 \pm 53$\\ 
0806+524  & 8\tablenotemark{a}  & $ 7.6 \pm 3.1 $ & $ 48.8 \pm 3.4\tablenotemark{b} $& $ 276 \pm 23 $ & 2.45$\pm$0.21 &  $ 87 \pm 18$ & $ 329 \pm 10$ & $ -54 \pm 13$ & $ 68 \pm 20$     & $1949\pm 47$ & $ 1075 \pm 76$\\ 
0806+524  & 9  & $ 21.8 \pm 5.6 $ & $ 41.9 \pm 5.7\tablenotemark{b} $& $ 162 \pm 12 $ & 1.44$\pm$0.11 &  $ 26 \pm 13$ & $ 40 \pm 35$ & $ 8 \pm 16$ & $ 25 \pm 12$     & $1462\pm 38$ & $ 720 \pm 26$\\ 
0806+524  & 10  & $ 53.6 \pm 6.2 $ & $ 15.3 \pm 6.5 $& $ 144 \pm 15 $ & 1.28$\pm$0.13 &  $ 26 \pm 14$ & $ 79 \pm 38$ & $ 11 \pm 15$ & $ 23 \pm 15$     & $722\pm 34$ & $ 291 \pm 36$\\ 
0808+019  & 2  & $ 190.1 \pm 4.7 $ & $ 7.4 \pm 5.2 $& $ 196 \pm 20 $ & 11.4$\pm$1.1 &  $ 21 \pm 13$ & $ 281 \pm 42$ & $ 21 \pm 12$ & $ 0 \pm 15$     & $51\pm 65$ & $ -987 \pm 84$\\ 
0814+425  & 2\tablenotemark{a}  & $ 128.3 \pm 3.0 $ & $ 33.7 \pm 3.0\tablenotemark{b} $& $ 58.9 \pm 3.4 $ & \n &  $ 11.23 \pm 0.94$ & $ 179.7 \pm 8.2$ & $ 8.8 \pm 1.2$ & $ 7.0 \pm 1.4$     & $1486\pm 36$ & $ 79 \pm 20$\\ 
0814+425  & 5\tablenotemark{a}  & $ 267.5 \pm 1.6\tablenotemark{c} $ & $ 170.4 \pm 1.7\tablenotemark{b} $& $ 32.0 \pm 3.6 $ & \n &  $ 7.0 \pm 2.2$ & $ 309 \pm 19$ & $ 4.67 \pm 0.71$ & $ 5.2 \pm 2.9$     & $372\pm 26$ & $ -74.3 \pm 5.9$\\ 
0814+425  & 6  & $ 83.8 \pm 1.8 $ & $ 4.9 \pm 2.1 $& $ 287 \pm 18 $ & \n &  $ 33 \pm 19$ & $ 102 \pm 25$ & $ 10.5 \pm 8.5$ & $ 32 \pm 17$     & $829\pm 47$ & $ 187 \pm 23$\\ 
0823+033  & 6  & $ 4.3 \pm 5.2 $ & $ 15.5 \pm 5.3 $& $ 312 \pm 24 $ & 9.38$\pm$0.72 &  $ 42 \pm 20$ & $ 199 \pm 33$ & $ -11 \pm 24$ & $ -41 \pm 19$     & $1424\pm 117$ & $ 4105 \pm 99$\\ 
0823+033  & 7\tablenotemark{a}  & $ 24.5 \pm 1.4 $ & $ 2.9 \pm 1.5 $& $ 403 \pm 15 $ & 12.11$\pm$0.46 &  $ 82 \pm 11$ & $ 222.1 \pm 7.3$ & $ -24.9 \pm 8.3$ & $ -78 \pm 13$     & $1206\pm 26$ & $ 2205 \pm 55$\\ 
0823+033  & 9  & $ 32.7 \pm 1.8 $ & $ 0.1 \pm 2.1 $& $ 414 \pm 20 $ & 12.41$\pm$0.59 &  $ 61 \pm 22$ & $ 21 \pm 13$ & $ -12 \pm 13$ & $ 60 \pm 20$     & $754.9\pm 8.4$ & $ 1127 \pm 72$\\ 
0827+243  & 1  & $ 154.0 \pm 6.8 $ & $ 16.7 \pm 6.8 $& $ 232 \pm 32 $ & 11.6$\pm$1.6 &  $ 74 \pm 41$ & $ 170 \pm 34$ & $ 21 \pm 30$ & $ 71 \pm 39$     & $3856\pm 51$ & $ -4133 \pm 66$\\ 
0827+243  & 2  & $ 138.54 \pm 0.92 $ & $ 13.6 \pm 1.0\tablenotemark{b} $& $ 377.6 \pm 6.1 $ & 18.90$\pm$0.30 &  $ 1.5 \pm 4.2$ & $ 162 \pm 95$ & $ 0.6 \pm 3.8$ & $ 1.4 \pm 3.8$     & $2494\pm 31$ & $ -1926 \pm 32$\\ 
0827+243  & 3  & $ 117.0 \pm 4.0 $ & $ 4.5 \pm 4.5 $& $ 408 \pm 27 $ & 20.4$\pm$1.3 &  $ 66 \pm 37$ & $ 155 \pm 38$ & $ 40 \pm 37$ & $ 52 \pm 36$     & $889\pm 35$ & $ -346 \pm 40$\\ 
0827+243  & 4\tablenotemark{a}  & $ 126.3 \pm 1.3 $ & $ 10.6 \pm 1.6\tablenotemark{b} $& $ 378 \pm 10 $ & 18.91$\pm$0.52 &  $ 49.6 \pm 9.5$ & $ 222 \pm 13$ & $ 49.4 \pm 9.1$ & $ -5 \pm 11$     & $1727\pm 67$ & $ -660 \pm 33$\\ 
0827+243  & 5\tablenotemark{a}  & $ 139 \pm 10 $ & $ 16 \pm 10 $& $ 26.5 \pm 4.8 $ & 1.33$\pm$0.24 &  $ 14.3 \pm 4.7$ & $ 321 \pm 19$ & $ -0.6 \pm 5.5$ & $ -14.3 \pm 4.7$     & $340\pm 14$ & $ -240 \pm 26$\\ 
0829+046  & 2  & $ 61.4 \pm 2.8 $ & $ 3.5 \pm 2.8 $& $ 364 \pm 25 $ & 4.07$\pm$0.28 &  $ 28 \pm 21$ & $ 84 \pm 34$ & $ 11 \pm 11$ & $ 26 \pm 16$     & $3049\pm 120$ & $ 1444 \pm 53$\\ 
0829+046  & 3  & $ 73.3 \pm 2.2 $ & $ 4.7 \pm 2.3 $& $ 313 \pm 28 $ & 3.51$\pm$0.32 &  $ 51 \pm 71$ & $ 265 \pm 50$ & $ -10 \pm 19$ & $ -49 \pm 45$     & $2218\pm 114$ & $ 847 \pm 34$\\ 
0829+046  & 4  & $ 39 \pm 32 $ & $ 23 \pm 32 $& $ 4.5 \pm 2.2 $ & 0.051$\pm$0.025 &  $ 1.76 \pm 0.89$ & $ 327 \pm 33$ & $ -1.7 \pm 1.0$ & $ 0.5 \pm 1.2$     & $510\pm 11$ & $ 247 \pm 12$\\ 
0829+046  & 5  & $ 67.0 \pm 2.2 $ & $ 2.2 \pm 2.5 $& $ 922 \pm 36 $ & 10.33$\pm$0.41 &  $ 77 \pm 41$ & $ 41 \pm 36$ & $ -33 \pm 40$ & $ 70 \pm 42$     & $2848\pm 76$ & $ 1054 \pm 71$\\ 
0829+046  & 6\tablenotemark{a}  & $ 65.64 \pm 0.92 $ & $ 1.4 \pm 1.1 $& $ 781 \pm 22 $ & 8.74$\pm$0.25 &  $ 52 \pm 11$ & $ 354 \pm 24$ & $ -50 \pm 13$ & $ 16 \pm 23$     & $3463\pm 90$ & $ 1319 \pm 31$\\ 
0834$-$201  & 1  & $ 355 \pm 46 $ & $ 111 \pm 46 $& $ 17 \pm 15 $ & 1.6$\pm$1.4 &  $ 6.0 \pm 5.9$ & $ 92 \pm 61$ & $ 5.9 \pm 6.7$ & $ -0.7 \pm 7.8$     & $-2979\pm 65$ & $ -1432 \pm 101$\\ 
0836+710  & 1\tablenotemark{a}  & $ 199.68 \pm 0.85 $ & $ 10.12 \pm 0.86\tablenotemark{b} $& $ 185.6 \pm 4.2 $ & 16.30$\pm$0.37 &  $ 10.3 \pm 1.4$ & $ 23.6 \pm 5.4$ & $ -0.71 \pm 0.87$ & $ -10.3 \pm 1.4$     & $-6820\pm 24$ & $ -11852 \pm 43$\\ 
0836+710  & 2\tablenotemark{a}  & $ 207.3 \pm 1.2 $ & $ 8.6 \pm 1.3\tablenotemark{b} $& $ 190.7 \pm 5.6 $ & 16.75$\pm$0.49 &  $ 9.5 \pm 2.1$ & $ 190.2 \pm 8.0$ & $ -2.8 \pm 1.5$ & $ 9.1 \pm 2.0$     & $-5549\pm 36$ & $ -7419 \pm 64$\\ 
0836+710  & 3  & $ 207.8 \pm 2.5 $ & $ 6.4 \pm 2.6 $& $ 145.0 \pm 8.9 $ & 12.74$\pm$0.78 &  $ 10.7 \pm 6.1$ & $ 21 \pm 30$ & $ 1.2 \pm 4.0$ & $ -10.7 \pm 5.6$     & $-1967\pm 29$ & $ -2921 \pm 56$\\ 
0836+710  & 4\tablenotemark{a}  & $ 209.86 \pm 0.97 $ & $ 6.3 \pm 1.0\tablenotemark{b} $& $ 176.7 \pm 3.5 $ & 15.52$\pm$0.31 &  $ 9.8 \pm 1.3$ & $ 38.9 \pm 7.5$ & $ -1.5 \pm 1.2$ & $ -9.7 \pm 1.4$     & $-1520\pm 21$ & $ -2044 \pm 28$\\ 
0836+710  & 5  & $ 215.1 \pm 1.6 $ & $ 5.6 \pm 1.7\tablenotemark{b} $& $ 229.5 \pm 5.7 $ & 20.16$\pm$0.50 &  $ 6.6 \pm 4.3$ & $ 126 \pm 42$ & $ -6.6 \pm 4.2$ & $ 0.1 \pm 3.9$     & $-1046\pm 31$ & $ -1178 \pm 24$\\ 
0836+710  & 6  & $ 220.4 \pm 1.7 $ & $ 0.3 \pm 2.1 $& $ 204.5 \pm 6.3 $ & 17.96$\pm$0.56 &  $ 8.8 \pm 4.2$ & $ 199 \pm 29$ & $ -3.2 \pm 3.8$ & $ 8.2 \pm 3.9$     & $-706\pm 26$ & $ -809 \pm 33$\\ 
0836+710  & 14  & $ 208.6 \pm 2.2 $ & $ 6.4 \pm 2.2 $& $ 112.7 \pm 6.6 $ & 9.90$\pm$0.58 &  $ 7 \pm 11$ & $ 175 \pm 55$ & $ -4.0 \pm 4.3$ & $ 6.1 \pm 6.7$     & $-1884.0\pm 9.5$ & $ -2673 \pm 25$\\ 
0836+710  & 15\tablenotemark{a}  & $ 214.7 \pm 2.6 $ & $ 6.3 \pm 2.6 $& $ 52.8 \pm 2.7 $ & 4.63$\pm$0.24 &  $ 11.9 \pm 2.6$ & $ 220 \pm 13$ & $ 1.0 \pm 2.3$ & $ 11.8 \pm 2.7$     & $-1841.6\pm 6.8$ & $ -2120 \pm 10$\\ 
0836+710  & 19  & $ 222.2 \pm 1.1 $ & $ 4.5 \pm 1.2\tablenotemark{b} $& $ 196.5 \pm 4.1 $ & 17.26$\pm$0.36 &  $ 5.2 \pm 7.6$ & $ 206 \pm 53$ & $ -1.5 \pm 4.0$ & $ 5.0 \pm 4.3$     & $-656.0\pm 5.7$ & $ -851 \pm 12$\\ 
0838+133  & 1  & $ 81.6 \pm 2.6 $ & $ 2.0 \pm 2.6 $& $ 264.3 \pm 6.5 $ & 10.22$\pm$0.25 &  $ 11.1 \pm 3.8$ & $ 60 \pm 26$ & $ -4.0 \pm 5.5$ & $ 10.3 \pm 3.0$     & $4264\pm 36$ & $ 749 \pm 67$\\ 
0838+133  & 2  & $ 94.7 \pm 2.5 $ & $ 15.1 \pm 2.5\tablenotemark{b} $& $ 247.3 \pm 3.7 $ & 9.57$\pm$0.14 &  $ 6.8 \pm 9.4$ & $ 150 \pm 45$ & $ 5.6 \pm 6.0$ & $ 3.8 \pm 2.1$     & $3117\pm 11$ & $ 575 \pm 34$\\ 
0838+133  & 3\tablenotemark{a}  & $ 92.5 \pm 1.9 $ & $ 14.1 \pm 1.9\tablenotemark{b} $& $ 248.0 \pm 7.8 $ & 9.59$\pm$0.30 &  $ 26.7 \pm 6.6$ & $ 212 \pm 14$ & $ 23.3 \pm 6.9$ & $ -13.1 \pm 6.4$     & $2985\pm 38$ & $ 656 \pm 40$\\ 
0838+133  & 5  & $ 83.9 \pm 1.9 $ & $ 0.7 \pm 2.1 $& $ 270 \pm 11 $ & 10.42$\pm$0.42 &  $ 11.8 \pm 5.4$ & $ 218 \pm 31$ & $ 8.5 \pm 5.1$ & $ -8.2 \pm 6.0$     & $2251\pm 51$ & $ 321 \pm 42$\\ 
0846+513  & 6  & $ 94.0 \pm 4.7 $ & $ 6.3 \pm 4.9 $& $ 136 \pm 15 $ & 4.62$\pm$0.50 &  $ 32 \pm 22$ & $ 18 \pm 47$ & $ -31 \pm 21$ & $ 8 \pm 28$     & $550\pm 32$ & $ -131 \pm 24$\\ 
0847$-$120  & 1  & $ 348.7 \pm 7.8 $ & $ 24.1 \pm 7.8\tablenotemark{b} $& $ 198 \pm 45 $ & 6.6$\pm$1.5 &  $ 82 \pm 69$ & $ 166 \pm 41$ & $ 4 \pm 34$ & $ -82 \pm 58$     & $818\pm 57$ & $ 3745 \pm 112$\\ 
0847$-$120  & 3  & $ 27.7 \pm 8.0 $ & $ 40.5 \pm 8.4\tablenotemark{b} $& $ 91 \pm 12 $ & 3.02$\pm$0.38 &  $ 40 \pm 16$ & $ 20 \pm 26$ & $ -6 \pm 19$ & $ 40 \pm 16$     & $411\pm 33$ & $ 112 \pm 28$\\ 
0850+581  & 1  & $ 147.7 \pm 2.1 $ & $ 6.0 \pm 2.2 $& $ 118.8 \pm 4.4 $ & 7.60$\pm$0.28 &  $ 1.7 \pm 1.2$ & $ 67 \pm 48$ & $ -1.6 \pm 1.2$ & $ 0.3 \pm 1.2$     & $4137\pm 49$ & $ -8437 \pm 47$\\ 
0850+581  & 2  & $ 154.7 \pm 5.0 $ & $ 4.1 \pm 5.0 $& $ 80.0 \pm 7.8 $ & 5.11$\pm$0.50 &  $ 2.8 \pm 2.4$ & $ 10 \pm 49$ & $ -1.6 \pm 1.8$ & $ -2.3 \pm 2.2$     & $3879\pm 72$ & $ -6986 \pm 90$\\ 
0850+581  & 4\tablenotemark{a}  & $ 144.1 \pm 2.0 $ & $ 10.3 \pm 2.0\tablenotemark{b} $& $ 94.1 \pm 3.8 $ & 6.01$\pm$0.24 &  $ 15.2 \pm 1.8$ & $ 309.5 \pm 7.4$ & $ 3.8 \pm 1.8$ & $ -14.7 \pm 2.0$     & $1444\pm 22$ & $ -2848 \pm 37$\\ 
0850+581  & 7  & $ 160.8 \pm 1.4 $ & $ 8.9 \pm 1.5\tablenotemark{b} $& $ 71.1 \pm 2.6 $ & 4.54$\pm$0.17 &  $ 2.5 \pm 1.5$ & $ 175 \pm 30$ & $ 0.63 \pm 0.90$ & $ 2.4 \pm 1.3$     & $430\pm 13$ & $ -763 \pm 23$\\ 
0851+202  & 1\tablenotemark{a}  & $ 261.6 \pm 1.4 $ & $ 3.9 \pm 1.5 $& $ 590 \pm 24 $ & 11.27$\pm$0.46 &  $ 206 \pm 44$ & $ 139 \pm 14$ & $ -173 \pm 34$ & $ -111 \pm 56$     & $-1336\pm 32$ & $ -36 \pm 19$\\ 
0851+202  & 5\tablenotemark{a}  & $ 257.03 \pm 0.41 $ & $ 13.30 \pm 0.43\tablenotemark{b} $& $ 538.4 \pm 7.0 $ & 10.28$\pm$0.13 &  $ 179 \pm 18$ & $ 36.5 \pm 6.7$ & $ 117 \pm 14$ & $ -136 \pm 24$     & $-1090.2\pm 5.7$ & $ -543.6 \pm 3.0$\\ 
0851+202  & 9\tablenotemark{a}  & $ 236.7 \pm 7.9 $ & $ 0.7 \pm 7.9 $& $ 198 \pm 34 $ & 3.78$\pm$0.66 &  $ 772 \pm 111$ & $ 72.2 \pm 4.3$ & $ -206 \pm 130$ & $ -744 \pm 104$     & $-1013\pm 26$ & $ -616.8 \pm 9.8$\\ 
0851+202  & 10\tablenotemark{a}  & $ 195.3 \pm 3.9 $ & $ 39.0 \pm 4.1\tablenotemark{b} $& $ 22.8 \pm 2.0 $ & 0.436$\pm$0.038 &  $ 3.83 \pm 0.80$ & $ 85 \pm 16$ & $ -3.60 \pm 0.79$ & $ -1.3 \pm 1.0$     & $-314.7\pm 8.0$ & $ -192 \pm 11$\\ 
0851+202  & 11  & $ 237.5 \pm 5.1 $ & $ 1.4 \pm 5.2 $& $ 354 \pm 29 $ & 6.77$\pm$0.55 &  $ 223 \pm 110$ & $ 31 \pm 32$ & $ 99 \pm 109$ & $ -200 \pm 103$     & $-1269\pm 36$ & $ -801 \pm 41$\\ 
0851+202  & 15  & $ 250.4 \pm 4.7 $ & $ 0.3 \pm 4.7 $& $ 268 \pm 22 $ & 5.12$\pm$0.41 &  $ 34 \pm 30$ & $ 352 \pm 57$ & $ 33 \pm 31$ & $ -7 \pm 30$     & $-3232\pm 32$ & $ -1162 \pm 33$\\ 
0851+202  & 17\tablenotemark{a}  & $ 272.1 \pm 2.0 $ & $ 3.6 \pm 2.1 $& $ 179.9 \pm 9.2 $ & 3.43$\pm$0.18 &  $ 40 \pm 10$ & $ 87 \pm 11$ & $ 3.5 \pm 7.2$ & $ -40 \pm 10$     & $-1035\pm 24$ & $ -26 \pm 17$\\ 
0851+202  & 18  & $ 276 \pm 20 $ & $ 34 \pm 20 $& $ 19.7 \pm 7.0 $ & 0.38$\pm$0.13 &  $ 18 \pm 10$ & $ 181 \pm 40$ & $ -18 \pm 10$ & $ -1 \pm 12$     & $-180\pm 11$ & $ 162 \pm 10$\\ 
0851+202  & 19\tablenotemark{a}  & $ 254.2 \pm 2.9 $ & $ 5.4 \pm 3.0 $& $ 240 \pm 20 $ & 4.59$\pm$0.38 &  $ 141 \pm 17$ & $ 37.3 \pm 8.2$ & $ 85 \pm 15$ & $ -113 \pm 23$     & $-2871\pm 55$ & $ -1250 \pm 31$\\ 
0851+202  & 21\tablenotemark{a}  & $ 244.2 \pm 2.4 $ & $ 16.2 \pm 2.5\tablenotemark{b} $& $ 215.1 \pm 8.1 $ & 4.11$\pm$0.15 &  $ 109 \pm 20$ & $ 3.5 \pm 9.7$ & $ 95 \pm 20$ & $ -54 \pm 19$     & $-910\pm 16$ & $ -884 \pm 18$\\ 
0851+202  & 22  & $ 240.6 \pm 5.8 $ & $ 45.3 \pm 5.9\tablenotemark{b} $& $ 155 \pm 17 $ & 2.97$\pm$0.32 &  $ 93 \pm 46$ & $ 247 \pm 30$ & $ 10 \pm 41$ & $ 93 \pm 45$     & $-540\pm 30$ & $ 181 \pm 25$\\ 
0851+202  & 25  & $ 277.2 \pm 3.7 $ & $ 16.7 \pm 4.4\tablenotemark{b} $& $ 301 \pm 16 $ & 5.75$\pm$0.31 &  $ 177 \pm 68$ & $ 187 \pm 22$ & $ -177 \pm 68$ & $ -2 \pm 59$     & $-368\pm 23$ & $ 207 \pm 27$\\ 
0859$-$140  & 2  & $ 163.0 \pm 4.3 $ & $ 4.8 \pm 4.3 $& $ 75 \pm 14 $ & 4.82$\pm$0.89 &  $ 7.3 \pm 4.2$ & $ 125 \pm 40$ & $ -4.5 \pm 2.5$ & $ 5.7 \pm 6.5$     & $2780\pm 36$ & $ -7159 \pm 184$\\ 
0859$-$140  & 3  & $ 162.3 \pm 2.1 $ & $ 6.1 \pm 2.1 $& $ 75.0 \pm 3.0 $ & 4.85$\pm$0.19 &  $ 4.1 \pm 1.4$ & $ 136 \pm 21$ & $ -1.8 \pm 1.4$ & $ 3.7 \pm 1.4$     & $1539\pm 35$ & $ -3536 \pm 39$\\ 
0906+015  & 5  & $ 41.92 \pm 0.86 $ & $ 0.46 \pm 0.93 $& $ 369.9 \pm 5.9 $ & 19.75$\pm$0.32 &  $ 8.2 \pm 5.0$ & $ 219 \pm 38$ & $ 0.4 \pm 4.5$ & $ -8.2 \pm 4.9$     & $1231\pm 13$ & $ 1348 \pm 24$\\ 
0906+015  & 7\tablenotemark{a}  & $ 46.94 \pm 0.78 $ & $ 1.17 \pm 0.87 $& $ 401.6 \pm 5.4 $ & 21.44$\pm$0.29 &  $ 15.3 \pm 4.8$ & $ 169 \pm 20$ & $ 13.0 \pm 4.9$ & $ -8.1 \pm 4.9$     & $1231\pm 19$ & $ 1254 \pm 18$\\ 
0917+449  & 3\tablenotemark{a}  & $ 227 \pm 27 $ & $ 49 \pm 27 $& $ 7.3 \pm 2.7 $ & 0.64$\pm$0.23 &  $ 14.5 \pm 3.5$ & $ 46 \pm 16$ & $ 0.3 \pm 6.6$ & $ -14.5 \pm 4.5$     & $15.0\pm 3.7$ & $ -1498 \pm 15$\\ 
0917+624  & 1  & $ 334.3 \pm 3.9 $ & $ 6.3 \pm 3.9 $& $ 197 \pm 22 $ & 13.4$\pm$1.5 &  $ 8.0 \pm 5.1$ & $ 287 \pm 44$ & $ -5.8 \pm 4.5$ & $ 5.5 \pm 7.6$     & $-3001\pm 55$ & $ 8701 \pm 150$\\ 
0917+624  & 2\tablenotemark{a}  & $ 138 \pm 39 $ & $ 160 \pm 39 $& $ 5.5 \pm 3.3 $ & 0.38$\pm$0.22 &  $ 3.65 \pm 0.91$ & $ 54 \pm 14$ & $ -3.6 \pm 1.7$ & $ 0.4 \pm 2.1$     & $-2240\pm 26$ & $ 5525 \pm 24$\\ 
0917+624  & 3  & $ 344.6 \pm 2.0 $ & $ 1.5 \pm 2.0 $& $ 137.1 \pm 9.9 $ & 9.33$\pm$0.67 &  $ 5.4 \pm 7.2$ & $ 175 \pm 39$ & $ -1.0 \pm 1.8$ & $ -5.3 \pm 3.7$     & $-631\pm 31$ & $ 2627 \pm 77$\\ 
0917+624  & 5  & $ 353.1 \pm 4.0 $ & $ 24.7 \pm 4.2\tablenotemark{b} $& $ 136.9 \pm 9.6 $ & 9.31$\pm$0.65 &  $ 36 \pm 14$ & $ 239 \pm 24$ & $ -33 \pm 14$ & $ -15 \pm 14$     & $-399\pm 27$ & $ 776 \pm 27$\\ 
0917+624  & 6  & $ 318.7 \pm 4.1 $ & $ 13.4 \pm 4.4\tablenotemark{b} $& $ 105.2 \pm 7.9 $ & 7.16$\pm$0.54 &  $ 5 \pm 12$ & $ 332 \pm 94$ & $ 1 \pm 10$ & $ 4 \pm 11$     & $-468\pm 14$ & $ 332 \pm 28$\\ 
0917+624  & 11  & $ 317.1 \pm 5.9 $ & $ 4.3 \pm 6.2 $& $ 143 \pm 15 $ & 9.7$\pm$1.0 &  $ 4 \pm 24$ & $ 216 \pm 119$ & $ -4 \pm 23$ & $ -1 \pm 23$     & $-686\pm 37$ & $ 648 \pm 51$\\ 
0923+392  & 2  & $ 87.9 \pm 2.0 $ & $ 12.8 \pm 2.0\tablenotemark{b} $& $ 39.9 \pm 1.2 $ & 1.574$\pm$0.046 &  $ 0.99 \pm 0.73$ & $ 21 \pm 45$ & $ -0.91 \pm 0.72$ & $ 0.39 \pm 0.58$     & $2965.6\pm 7.1$ & $ -556.2 \pm 8.9$\\ 
0923+392  & 7  & $ 92 \pm 10 $ & $ 15 \pm 10 $& $ 73 \pm 13 $ & 2.87$\pm$0.53 &  $ 56 \pm 19$ & $ 51 \pm 21$ & $ -37 \pm 19$ & $ 42 \pm 20$     & $1856\pm 25$ & $ -605 \pm 25$\\ 
0923+392  & 8  & $ 84.5 \pm 5.2 $ & $ 13.2 \pm 5.3 $& $ 33.2 \pm 6.3 $ & 1.31$\pm$0.25 &  $ 4.1 \pm 1.9$ & $ 173 \pm 36$ & $ 4.1 \pm 1.5$ & $ 0.1 \pm 3.2$     & $1597\pm 39$ & $ -164 \pm 17$\\ 
0923+392  & 9  & $ 113 \pm 15 $ & $ 18 \pm 15 $& $ 7.1 \pm 2.0 $ & 0.281$\pm$0.080 &  $ 1.6 \pm 1.0$ & $ 298 \pm 40$ & $ -0.1 \pm 1.0$ & $ -1.6 \pm 1.0$     & $704\pm 13$ & $ -74 \pm 10$\\ 
0923+392  & 19\tablenotemark{a}  & $ 105.2 \pm 3.1 $ & $ 0.9 \pm 3.1 $& $ 56.8 \pm 3.0 $ & 2.24$\pm$0.12 &  $ 18.1 \pm 2.9$ & $ 300.2 \pm 9.3$ & $ -4.7 \pm 3.3$ & $ -17.5 \pm 2.9$     & $2766\pm 10$ & $ -719 \pm 11$\\ 
0925+504  & 2\tablenotemark{a}  & $ 125.3 \pm 2.7 $ & $ 13.3 \pm 2.8\tablenotemark{b} $& $ 310 \pm 17 $ & 7.05$\pm$0.38 &  $ 72 \pm 19$ & $ 156 \pm 19$ & $ 37 \pm 20$ & $ 62 \pm 23$     & $2843\pm 63$ & $ -1026 \pm 42$\\ 
0938$-$076  & 1  & $ 239 \pm 18 $ & $ 46 \pm 18 $& $ 17.9 \pm 3.8 $ & 1.36$\pm$0.29 &  $ 8 \pm 11$ & $ 351 \pm 56$ & $ 7.2 \pm 7.2$ & $ -2.9 \pm 5.6$     & $-1225.3\pm 4.9$ & $ -5108 \pm 13$\\ 
0938$-$076  & 2  & $ 224.7 \pm 4.7 $ & $ 42.8 \pm 4.7\tablenotemark{b} $& $ 50.5 \pm 4.1 $ & 3.84$\pm$0.31 &  $ 1.7 \pm 5.7$ & $ 148 \pm 100$ & $ -1.7 \pm 5.3$ & $ 0.4 \pm 5.3$     & $-131.1\pm 3.7$ & $ -3683 \pm 11$\\ 
0938$-$076  & 3  & $ 196.9 \pm 2.6 $ & $ 27.0 \pm 2.6\tablenotemark{b} $& $ 51.1 \pm 2.2 $ & 3.89$\pm$0.17 &  $ 3.4 \pm 2.9$ & $ 308 \pm 56$ & $ 3.2 \pm 2.9$ & $ -1.2 \pm 2.9$     & $505.5\pm 4.7$ & $ -2856.0 \pm 4.6$\\ 
0938$-$076  & 4  & $ 164.1 \pm 5.4 $ & $ 4.0 \pm 5.4 $& $ 54.9 \pm 6.5 $ & 4.17$\pm$0.50 &  $ 20.0 \pm 8.5$ & $ 343 \pm 23$ & $ 0.5 \pm 6.9$ & $ -20.0 \pm 8.4$     & $330\pm 10$ & $ -1549 \pm 14$\\ 
0945+408  & 1  & $ 108.9 \pm 1.9 $ & $ 4.0 \pm 2.0 $& $ 195 \pm 10 $ & 12.03$\pm$0.62 &  $ 3.6 \pm 5.1$ & $ 105 \pm 51$ & $ -0.2 \pm 2.1$ & $ 3.6 \pm 3.1$     & $11389\pm 121$ & $ -4871 \pm 71$\\ 
0945+408  & 2  & $ 89.4 \pm 2.1 $ & $ 26.6 \pm 2.1\tablenotemark{b} $& $ 124.3 \pm 9.7 $ & 7.66$\pm$0.60 &  $ 3.8 \pm 3.4$ & $ 243 \pm 43$ & $ 1.7 \pm 1.4$ & $ -3.4 \pm 3.1$     & $8135\pm 114$ & $ -3982 \pm 53$\\ 
0945+408  & 4\tablenotemark{a}  & $ 123.1 \pm 1.3 $ & $ 4.3 \pm 1.4\tablenotemark{b} $& $ 231.5 \pm 5.6 $ & 14.27$\pm$0.35 &  $ 10.2 \pm 2.3$ & $ 195 \pm 16$ & $ 9.7 \pm 2.5$ & $ 3.3 \pm 2.7$     & $1750\pm 45$ & $ -794 \pm 37$\\ 
0945+408  & 5\tablenotemark{a}  & $ 131.55 \pm 0.85 $ & $ 0.34 \pm 0.96 $& $ 268.5 \pm 4.1 $ & 16.55$\pm$0.25 &  $ 13.3 \pm 2.5$ & $ 304 \pm 11$ & $ 1.7 \pm 2.4$ & $ -13.2 \pm 2.5$     & $1631\pm 31$ & $ -1407 \pm 27$\\ 
0945+408  & 6\tablenotemark{a}  & $ 119.2 \pm 1.4 $ & $ 5.3 \pm 1.6\tablenotemark{b} $& $ 263.3 \pm 7.3 $ & 16.23$\pm$0.45 &  $ 28.8 \pm 4.4$ & $ 270.6 \pm 7.5$ & $ 13.7 \pm 3.9$ & $ -25.3 \pm 4.2$     & $2142\pm 45$ & $ -832 \pm 38$\\ 
0945+408  & 10\tablenotemark{a}  & $ 117.0 \pm 1.1 $ & $ 4.0 \pm 1.2\tablenotemark{b} $& $ 254.5 \pm 5.3 $ & 15.68$\pm$0.33 &  $ 27.9 \pm 3.3$ & $ 153.1 \pm 7.3$ & $ 16.4 \pm 3.3$ & $ 22.6 \pm 3.6$     & $1301\pm 25$ & $ -439 \pm 22$\\ 
0945+408  & 11\tablenotemark{a}  & $ 106.8 \pm 1.5 $ & $ 3.9 \pm 1.7 $& $ 247.8 \pm 5.2 $ & 15.27$\pm$0.32 &  $ 17.4 \pm 4.6$ & $ 110 \pm 19$ & $ 1.0 \pm 5.8$ & $ 17.4 \pm 4.5$     & $1196\pm 20$ & $ -452 \pm 27$\\ 
0945+408  & 13\tablenotemark{a}  & $ 109.4 \pm 1.6 $ & $ 1.3 \pm 1.8 $& $ 319 \pm 16 $ & 19.67$\pm$1.00 &  $ 58 \pm 18$ & $ 45 \pm 21$ & $ -52 \pm 13$ & $ 25 \pm 23$     & $786\pm 32$ & $ -347 \pm 13$\\ 
0946+006  & 2  & $ 14.1 \pm 5.5 $ & $ 8.0 \pm 5.9 $& $ 292 \pm 30 $ & 10.0$\pm$1.0 &  $ 74 \pm 35$ & $ 206 \pm 30$ & $ -15 \pm 34$ & $ -72 \pm 35$     & $604\pm 68$ & $ 1483 \pm 76$\\ 
0946+006  & 3  & $ 19 \pm 15 $ & $ 7 \pm 16 $& $ 160 \pm 62 $ & 5.5$\pm$2.1 &  $ 146 \pm 258$ & $ 173 \pm 76$ & $ 64 \pm 133$ & $ -131 \pm 232$     & $88\pm 29$ & $ 470 \pm 86$\\ 
0953+254  & 1  & $ 265.2 \pm 2.4 $ & $ 5.9 \pm 2.5 $& $ 165 \pm 17 $ & 6.59$\pm$0.66 &  $ 13.6 \pm 6.3$ & $ 237 \pm 27$ & $ -6.5 \pm 3.2$ & $ 12.0 \pm 7.5$     & $-2049\pm 126$ & $ -352 \pm 50$\\ 
0953+254  & 5\tablenotemark{a}  & $ 250.07 \pm 0.82 $ & $ 4.28 \pm 0.89\tablenotemark{b} $& $ 178.5 \pm 4.6 $ & 7.14$\pm$0.18 &  $ 12.0 \pm 3.1$ & $ 271.8 \pm 7.1$ & $ 4.4 \pm 1.7$ & $ 11.2 \pm 2.9$     & $-1116\pm 33$ & $ -583 \pm 14$\\ 
0953+254  & 6\tablenotemark{a}  & $ 246.1 \pm 1.3 $ & $ 6.1 \pm 1.3\tablenotemark{b} $& $ 250.7 \pm 3.8 $ & 10.02$\pm$0.15 &  $ 23.9 \pm 5.0$ & $ 54 \pm 15$ & $ 5.1 \pm 6.5$ & $ -23.4 \pm 4.4$     & $-1264\pm 10$ & $ -760 \pm 19$\\ 
0953+254  & 8  & $ 231.5 \pm 3.0 $ & $ 0.3 \pm 3.2 $& $ 179.0 \pm 9.8 $ & 7.16$\pm$0.39 &  $ 16 \pm 13$ & $ 127 \pm 53$ & $ -16 \pm 12$ & $ -4 \pm 13$     & $-520\pm 28$ & $ -389 \pm 22$\\ 
0954+658  & 2  & $ 285 \pm 96 $ & $ 31 \pm 96 $& $ 7 \pm 19 $ & 0.16$\pm$0.44 &  $ 4 \pm 13$ & $ 144 \pm 96$ & $ -3 \pm 11$ & $ -3 \pm 12$     & $-1299\pm 70$ & $ 1374 \pm 43$\\ 
0954+658  & 9\tablenotemark{a}  & $ 302.1 \pm 2.4 $ & $ 6.1 \pm 2.6 $& $ 500 \pm 22 $ & 11.34$\pm$0.50 &  $ 100 \pm 24$ & $ 127 \pm 13$ & $ -8 \pm 23$ & $ -99 \pm 24$     & $-2108\pm 62$ & $ 1653 \pm 54$\\ 
0954+658  & 11  & $ 318.7 \pm 2.8 $ & $ 7.0 \pm 3.2 $& $ 336 \pm 16 $ & 7.63$\pm$0.36 &  $ 55 \pm 41$ & $ 286 \pm 43$ & $ -30 \pm 35$ & $ 47 \pm 33$     & $-326\pm 28$ & $ 516 \pm 19$\\ 
0954+658  & 14  & $ 309.8 \pm 4.1 $ & $ 6.2 \pm 4.6 $& $ 630 \pm 49 $ & 14.3$\pm$1.1 &  $ 314 \pm 117$ & $ 276 \pm 17$ & $ -175 \pm 97$ & $ 260 \pm 99$     & $-541\pm 97$ & $ 783 \pm 59$\\ 
0954+658  & 18  & $ 316.6 \pm 2.0 $ & $ 12.5 \pm 2.1\tablenotemark{b} $& $ 292 \pm 10 $ & 6.63$\pm$0.23 &  $ 64 \pm 26$ & $ 337 \pm 26$ & $ 23 \pm 25$ & $ 60 \pm 26$     & $-387\pm 16$ & $ 660 \pm 17$\\ 
0955+476  & 1\tablenotemark{a}  & $ 344 \pm 62 $ & $ 138 \pm 62 $& $ 5.1 \pm 5.2 $ & 0.41$\pm$0.41 &  $ 13.5 \pm 4.0$ & $ 127 \pm 18$ & $ 8.1 \pm 9.5$ & $ -10.8 \pm 9.6$     & $584\pm 26$ & $ -352 \pm 27$\\ 
0955+476  & 2  & $ 87.1 \pm 8.4 $ & $ 6.2 \pm 8.7 $& $ 23.0 \pm 3.9 $ & 1.84$\pm$0.31 &  $ 2.5 \pm 3.2$ & $ 248 \pm 66$ & $ 0.8 \pm 2.5$ & $ -2.4 \pm 3.0$     & $318\pm 20$ & $ -15 \pm 17$\\ 
1011+496  & 2  & $ 124 \pm 31 $ & $ 133 \pm 31 $& $ 39 \pm 19 $ & 0.53$\pm$0.26 &  $ 19 \pm 29$ & $ 86 \pm 61$ & $ -12 \pm 17$ & $ 15 \pm 19$     & $-6258\pm 73$ & $ -1438 \pm 54$\\ 
1011+496  & 3\tablenotemark{a}  & $ 349.6 \pm 4.2 $ & $ 94.8 \pm 4.2\tablenotemark{b} $& $ 82.2 \pm 7.1 $ & 1.112$\pm$0.096 &  $ 21.9 \pm 5.3$ & $ 160 \pm 12$ & $ 3.6 \pm 4.7$ & $ -21.6 \pm 5.4$     & $-2076\pm 36$ & $ -295 \pm 45$\\ 
1011+496  & 4  & $ 95 \pm 17 $ & $ 179 \pm 17 $& $ 16.1 \pm 6.2 $ & 0.217$\pm$0.084 &  $ 7.0 \pm 4.5$ & $ 84 \pm 35$ & $ -1.4 \pm 3.2$ & $ 6.8 \pm 4.2$     & $-1016\pm 33$ & $ 60 \pm 21$\\ 
1011+496  & 5  & $ 74 \pm 56 $ & $ 153 \pm 56 $& $ 4.2 \pm 6.2 $ & 0.056$\pm$0.084 &  $ 3.3 \pm 2.0$ & $ 18 \pm 42$ & $ -2.7 \pm 3.0$ & $ 1.8 \pm 3.2$     & $-426\pm 26$ & $ 70.2 \pm 8.5$\\ 
1013+054  & 1  & $ 163 \pm 11 $ & $ 21 \pm 11 $& $ 51 \pm 14 $ & 3.9$\pm$1.0 &  $ 6 \pm 12$ & $ 12 \pm 82$ & $ -3.0 \pm 8.1$ & $ -6 \pm 11$     & $792\pm 21$ & $ -1040 \pm 35$\\ 
1015+359  & 1  & $ 171.0 \pm 1.2 $ & $ 8.7 \pm 1.2\tablenotemark{b} $& $ 139.9 \pm 9.0 $ & 8.52$\pm$0.55 &  $ 13.2 \pm 5.6$ & $ 14 \pm 15$ & $ -5.1 \pm 1.7$ & $ -12.1 \pm 5.4$     & $-33\pm 30$ & $ -5559 \pm 110$\\ 
1030+611  & 3\tablenotemark{a}  & $ 180.0 \pm 5.6 $ & $ 14.2 \pm 5.7 $& $ 214 \pm 19 $ & 14.3$\pm$1.3 &  $ 201 \pm 31$ & $ 151.8 \pm 9.3$ & $ -95 \pm 38$ & $ 177 \pm 32$     & $717\pm 31$ & $ -3004 \pm 28$\\ 
1030+611  & 4\tablenotemark{a}  & $ 163.1 \pm 2.9 $ & $ 7.9 \pm 2.9 $& $ 90.0 \pm 4.3 $ & 6.01$\pm$0.29 &  $ 28.0 \pm 7.2$ & $ 289 \pm 14$ & $ 22.7 \pm 7.2$ & $ -16.3 \pm 6.9$     & $192.9\pm 6.7$ & $ -1110.7 \pm 6.1$\\ 
1030+611  & 5  & $ 202.1 \pm 8.6 $ & $ 16.5 \pm 8.7 $& $ 29.3 \pm 6.9 $ & 1.96$\pm$0.46 &  $ 23.3 \pm 9.6$ & $ 252 \pm 34$ & $ 17.8 \pm 9.1$ & $ 15 \pm 15$     & $-10.8\pm 4.3$ & $ -183 \pm 11$\\ 
1036+054  & 2  & $ 356.51 \pm 0.79 $ & $ 1.56 \pm 0.90 $& $ 193 \pm 12 $ & 5.46$\pm$0.34 &  $ 10 \pm 13$ & $ 15 \pm 41$ & $ 3.0 \pm 1.7$ & $ 9.1 \pm 7.7$     & $-103.2\pm 9.7$ & $ 1020 \pm 45$\\ 
1045$-$188  & 1\tablenotemark{a}  & $ 357 \pm 59 $ & $ 149 \pm 59 $& $ 15 \pm 23 $ & 0.52$\pm$0.78 &  $ 31 \pm 10$ & $ 147 \pm 18$ & $ 15 \pm 19$ & $ -26 \pm 22$     & $3793\pm 48$ & $ -5601 \pm 94$\\ 
1045$-$188  & 3  & $ 151.1 \pm 1.2 $ & $ 0.8 \pm 1.3 $& $ 297.3 \pm 9.4 $ & 10.28$\pm$0.33 &  $ 8.8 \pm 4.9$ & $ 127 \pm 40$ & $ -3.6 \pm 4.3$ & $ 8.0 \pm 6.6$     & $961\pm 23$ & $ -1848 \pm 60$\\ 
1055+018  & 2  & $ 348 \pm 22 $ & $ 40 \pm 22 $& $ 84 \pm 35 $ & 4.0$\pm$1.7 &  $ 74 \pm 30$ & $ 206 \pm 23$ & $ -46 \pm 31$ & $ -58 \pm 36$     & $-4691\pm 64$ & $ 3817 \pm 84$\\ 
1055+018  & 3  & $ 283.0 \pm 3.8 $ & $ 26.4 \pm 3.8\tablenotemark{b} $& $ 135 \pm 11 $ & 6.49$\pm$0.55 &  $ 6.7 \pm 3.4$ & $ 76 \pm 30$ & $ 3.0 \pm 2.7$ & $ -6.0 \pm 3.4$     & $-3613\pm 80$ & $ 2646 \pm 60$\\ 
1055+018  & 4  & $ 224 \pm 13 $ & $ 82 \pm 13\tablenotemark{b} $& $ 19.6 \pm 4.3 $ & 0.94$\pm$0.21 &  $ 1.8 \pm 1.6$ & $ 339 \pm 50$ & $ 1.6 \pm 1.3$ & $ -0.8 \pm 1.3$     & $-1455\pm 23$ & $ 959 \pm 36$\\ 
1055+018  & 5\tablenotemark{a}  & $ 150 \pm 50 $ & $ 150 \pm 50 $& $ 1.7 \pm 1.8 $ & 0.081$\pm$0.086 &  $ 1.27 \pm 0.34$ & $ 314 \pm 17$ & $ 0.33 \pm 0.87$ & $ -1.22 \pm 0.83$     & $-134.2\pm 5.6$ & $ 66 \pm 11$\\ 
1055+567  & 2\tablenotemark{a}  & $ 325.1 \pm 6.2 $ & $ 40.2 \pm 6.3\tablenotemark{b} $& $ 82.4 \pm 6.6 $ & 0.763$\pm$0.061 &  $ 35.6 \pm 3.6$ & $ 24 \pm 11$ & $ 30.5 \pm 6.4$ & $ 18.2 \pm 5.5$     & $-1270\pm 53$ & $ 179 \pm 17$\\ 
1055+567  & 3  & $ 314.6 \pm 6.8 $ & $ 63.9 \pm 6.9\tablenotemark{b} $& $ 32.1 \pm 3.8 $ & 0.297$\pm$0.035 &  $ 13.7 \pm 5.0$ & $ 293 \pm 17$ & $ -5.1 \pm 4.3$ & $ 12.7 \pm 4.2$     & $-481\pm 18$ & $ -185.6 \pm 8.1$\\ 
1101+384  & 6\tablenotemark{a}  & $ 242.0 \pm 7.2 $ & $ 86.3 \pm 7.2\tablenotemark{b} $& $ 106 \pm 13 $ & 0.218$\pm$0.026 &  $ 42 \pm 13$ & $ 101 \pm 19$ & $ -27 \pm 13$ & $ -33 \pm 13$     & $-2156\pm 41$ & $ 3443 \pm 46$\\ 
1101+384  & 8\tablenotemark{a}  & $ 107 \pm 11\tablenotemark{c} $ & $ 134 \pm 12\tablenotemark{b} $& $ 20.7 \pm 4.3 $ & 0.0424$\pm$0.0088 &  $ 17.4 \pm 4.4$ & $ 71 \pm 14$ & $ -10.4 \pm 5.5$ & $ 13.9 \pm 4.9$     & $-219\pm 15$ & $ 312 \pm 14$\\ 
1101+384  & 9\tablenotemark{a}  & $ 165 \pm 26 $ & $ 164 \pm 26 $& $ 35 \pm 16 $ & 0.073$\pm$0.032 &  $ 46 \pm 14$ & $ 95 \pm 20$ & $ -43 \pm 20$ & $ 16 \pm 23$     & $-1010\pm 49$ & $ 1496 \pm 57$\\ 
1101+384  & 11\tablenotemark{a}  & $ 125 \pm 24 $ & $ 155 \pm 24 $& $ 21.5 \pm 8.2 $ & 0.044$\pm$0.017 &  $ 43.1 \pm 8.0$ & $ 86 \pm 12$ & $ -27 \pm 18$ & $ 33 \pm 14$     & $-629\pm 27$ & $ 857 \pm 29$\\ 
1127$-$145  & 2\tablenotemark{a}  & $ 64.3 \pm 2.2 $ & $ 12.8 \pm 2.2\tablenotemark{b} $& $ 195.1 \pm 5.2 $ & 11.58$\pm$0.31 &  $ 22.1 \pm 4.1$ & $ 224 \pm 11$ & $ 7.7 \pm 4.8$ & $ -20.7 \pm 3.3$     & $6281\pm 39$ & $ 1578 \pm 71$\\ 
1127$-$145  & 3  & $ 86.5 \pm 3.0 $ & $ 2.8 \pm 3.0 $& $ 82.5 \pm 9.5 $ & 4.90$\pm$0.56 &  $ 15 \pm 13$ & $ 99 \pm 39$ & $ 3.2 \pm 4.6$ & $ 14 \pm 10$     & $4222\pm 34$ & $ 476 \pm 15$\\ 
1127$-$145  & 4\tablenotemark{a}  & $ 74.6 \pm 1.8 $ & $ 5.0 \pm 1.9 $& $ 218.6 \pm 9.5 $ & 12.97$\pm$0.56 &  $ 13.5 \pm 4.1$ & $ 306 \pm 18$ & $ -10.6 \pm 3.3$ & $ -8.4 \pm 4.5$     & $4854\pm 82$ & $ 747 \pm 56$\\ 
1127$-$145  & 8  & $ 88.39 \pm 0.88 $ & $ 1.3 \pm 1.0 $& $ 264.1 \pm 5.6 $ & 15.67$\pm$0.33 &  $ 4.5 \pm 3.6$ & $ 99 \pm 47$ & $ 0.9 \pm 2.4$ & $ 4.4 \pm 3.4$     & $2298\pm 47$ & $ 130 \pm 34$\\ 
1127$-$145  & 14  & $ 47 \pm 12 $ & $ 35 \pm 12 $& $ 34.3 \pm 7.0 $ & 2.03$\pm$0.41 &  $ 13.1 \pm 6.0$ & $ 262 \pm 30$ & $ -7.5 \pm 6.1$ & $ -10.8 \pm 6.2$     & $4533\pm 36$ & $ 585 \pm 34$\\ 
1128$-$047  & 1  & $ 163 \pm 39 $ & $ 8 \pm 39 $& $ 286 \pm 234 $ & 4.8$\pm$3.9 &  $ 379 \pm 361$ & $ 318 \pm 52$ & $ 160 \pm 291$ & $ -344 \pm 369$     & $3166\pm 149$ & $ -6708 \pm 308$\\ 
1128$-$047  & 2  & $ 146 \pm 31 $ & $ 16 \pm 31 $& $ 199 \pm 93 $ & 3.3$\pm$1.6 &  $ 219 \pm 180$ & $ 352 \pm 52$ & $ -98 \pm 176$ & $ -195 \pm 184$     & $1447\pm 127$ & $ -4369 \pm 144$\\ 
1128$-$047  & 3  & $ 163 \pm 17 $ & $ 3 \pm 17 $& $ 134 \pm 52 $ & 2.25$\pm$0.86 &  $ 142 \pm 104$ & $ 338 \pm 38$ & $ 12 \pm 66$ & $ -141 \pm 94$     & $785\pm 41$ & $ -3272 \pm 78$\\ 
1128$-$047  & 4  & $ 157.2 \pm 9.0 $ & $ 15.3 \pm 9.0 $& $ 68 \pm 15 $ & 1.14$\pm$0.25 &  $ 11 \pm 28$ & $ 104 \pm 86$ & $ -9 \pm 20$ & $ 7 \pm 28$     & $244\pm 13$ & $ -1922 \pm 24$\\ 
1128$-$047  & 5  & $ 151 \pm 33 $ & $ 62 \pm 33 $& $ 15.7 \pm 8.7 $ & 0.26$\pm$0.15 &  $ 18 \pm 13$ & $ 256 \pm 51$ & $ 17 \pm 15$ & $ -5 \pm 18$     & $-468.9\pm 9.4$ & $ -706 \pm 14$\\ 
1148$-$001  & 3\tablenotemark{a}  & $ 240.0 \pm 3.2 $ & $ 2.7 \pm 3.2 $& $ 99.8 \pm 5.6 $ & 8.23$\pm$0.46 &  $ 12.9 \pm 3.3$ & $ 57 \pm 15$ & $ 0.6 \pm 3.4$ & $ -12.9 \pm 3.3$     & $-4774\pm 29$ & $ -2471 \pm 29$\\ 
1150+497  & 2  & $ 195.1 \pm 1.2 $ & $ 5.8 \pm 1.2\tablenotemark{b} $& $ 478 \pm 20 $ & 9.90$\pm$0.42 &  $ 28 \pm 42$ & $ 139 \pm 50$ & $ -24 \pm 14$ & $ 16 \pm 29$     & $-1294\pm 20$ & $ -3331 \pm 51$\\ 
1150+497  & 5  & $ 200.1 \pm 1.5 $ & $ 8.1 \pm 1.6\tablenotemark{b} $& $ 390 \pm 18 $ & 8.07$\pm$0.38 &  $ 68 \pm 31$ & $ 28 \pm 24$ & $ -10 \pm 18$ & $ -67 \pm 32$     & $-680\pm 17$ & $ -1284 \pm 39$\\ 
1150+497  & 8  & $ 207.2 \pm 3.0 $ & $ 2.8 \pm 3.1 $& $ 290 \pm 21 $ & 6.01$\pm$0.44 &  $ 34 \pm 54$ & $ 142 \pm 63$ & $ -30 \pm 29$ & $ 14 \pm 41$     & $-977\pm 22$ & $ -2112 \pm 42$\\ 
1150+812  & 2  & $ 145.5 \pm 1.5 $ & $ 18.7 \pm 1.5\tablenotemark{b} $& $ 148.3 \pm 3.5 $ & 9.14$\pm$0.21 &  $ 3.6 \pm 1.3$ & $ 94 \pm 18$ & $ -2.9 \pm 1.2$ & $ 2.3 \pm 1.1$     & $845\pm 34$ & $ -3482 \pm 25$\\ 
1150+812  & 3\tablenotemark{a}  & $ 154.5 \pm 1.4 $ & $ 19.7 \pm 1.4\tablenotemark{b} $& $ 105.8 \pm 2.4 $ & 6.52$\pm$0.15 &  $ 4.14 \pm 0.74$ & $ 11 \pm 11$ & $ -2.48 \pm 0.77$ & $ -3.31 \pm 0.75$     & $233\pm 21$ & $ -3065 \pm 20$\\ 
1150+812  & 4\tablenotemark{a}  & $ 169.7 \pm 1.4 $ & $ 16.1 \pm 1.5\tablenotemark{b} $& $ 149.4 \pm 6.6 $ & 9.21$\pm$0.41 &  $ 6.7 \pm 2.1$ & $ 15 \pm 12$ & $ -2.8 \pm 1.1$ & $ -6.0 \pm 2.1$     & $-296\pm 29$ & $ -2137 \pm 56$\\ 
1150+812  & 5  & $ 203.4 \pm 3.6 $ & $ 14.4 \pm 3.9\tablenotemark{b} $& $ 101.3 \pm 9.9 $ & 6.25$\pm$0.61 &  $ 5.5 \pm 8.4$ & $ 153 \pm 59$ & $ -4.2 \pm 3.8$ & $ 3.5 \pm 6.0$     & $-472\pm 23$ & $ -526 \pm 49$\\ 
1150+812  & 6\tablenotemark{a}  & $ 193.1 \pm 1.1 $ & $ 8.8 \pm 1.3\tablenotemark{b} $& $ 127.5 \pm 4.0 $ & 7.85$\pm$0.25 &  $ 7.8 \pm 1.1$ & $ 78 \pm 13$ & $ -7.1 \pm 1.1$ & $ -3.3 \pm 1.8$     & $-495\pm 18$ & $ -992 \pm 32$\\ 
1150+812  & 7\tablenotemark{a}  & $ 200.9 \pm 2.4 $ & $ 14.1 \pm 2.5\tablenotemark{b} $& $ 86.7 \pm 4.5 $ & 5.35$\pm$0.28 &  $ 15.7 \pm 2.1$ & $ 49.0 \pm 8.1$ & $ -7.4 \pm 1.9$ & $ -13.9 \pm 2.4$     & $-554\pm 18$ & $ -723 \pm 25$\\ 
1150+812  & 8  & $ 227 \pm 19 $ & $ 4 \pm 19 $& $ 8.2 \pm 2.5 $ & 0.51$\pm$0.16 &  $ 2.0 \pm 2.2$ & $ 134 \pm 65$ & $ -2.0 \pm 2.2$ & $ -0.1 \pm 2.3$     & $-189\pm 12$ & $ -190 \pm 13$\\ 
1156+295  & 2  & $ 31.8 \pm 7.6 $ & $ 31.8 \pm 7.7\tablenotemark{b} $& $ 51.4 \pm 8.2 $ & 2.10$\pm$0.33 &  $ 7.2 \pm 2.6$ & $ 274 \pm 30$ & $ -6.3 \pm 3.0$ & $ -3.4 \pm 3.8$     & $111\pm 48$ & $ 3979 \pm 89$\\ 
1156+295  & 4  & $ 357.9 \pm 1.3 $ & $ 1.0 \pm 1.4 $& $ 397 \pm 23 $ & 16.18$\pm$0.95 &  $ 163 \pm 56$ & $ 217 \pm 21$ & $ -103 \pm 26$ & $ -126 \pm 70$     & $11.0\pm 9.5$ & $ 821 \pm 26$\\ 
1213$-$172  & 1  & $ 69 \pm 11 $ & $ 46 \pm 11\tablenotemark{b} $& $ 85 \pm 12 $ & \n &  $ 3 \pm 12$ & $ 189 \pm 106$ & $ 3 \pm 12$ & $ -1.7 \pm 9.2$     & $9323\pm 52$ & $ -4371 \pm 79$\\ 
1213$-$172  & 4\tablenotemark{a}  & $ 115.7 \pm 2.3 $ & $ 8.2 \pm 2.5\tablenotemark{b} $& $ 145.4 \pm 5.4 $ & \n &  $ 22.6 \pm 4.6$ & $ 153 \pm 11$ & $ 13.8 \pm 4.8$ & $ 17.9 \pm 4.3$     & $926\pm 25$ & $ -209 \pm 29$\\ 
1215+303  & 1  & $ 167 \pm 16 $ & $ 24 \pm 16 $& $ 78 \pm 23 $ & 0.65$\pm$0.19 &  $ 16 \pm 14$ & $ 269 \pm 57$ & $ 16 \pm 14$ & $ -3 \pm 16$     & $9785\pm 105$ & $ -13190 \pm 114$\\ 
1215+303  & 2  & $ 318.5 \pm 7.8\tablenotemark{c} $ & $ 172.9 \pm 7.8 $& $ 25.7 \pm 3.5 $ & 0.215$\pm$0.029 &  $ 2.2 \pm 3.7$ & $ 334 \pm 70$ & $ 0.6 \pm 2.5$ & $ 2.1 \pm 2.6$     & $915\pm 15$ & $ -1350 \pm 18$\\ 
1215+303  & 3  & $ 324.3 \pm 8.4\tablenotemark{c} $ & $ 174.2 \pm 8.5 $& $ 30.2 \pm 5.0 $ & 0.253$\pm$0.042 &  $ 3.6 \pm 3.1$ & $ 83 \pm 56$ & $ 3.1 \pm 3.3$ & $ -1.7 \pm 3.8$     & $484\pm 17$ & $ -885 \pm 27$\\ 
1215+303  & 4  & $ 329.7 \pm 9.6\tablenotemark{c} $ & $ 177.6 \pm 9.7 $& $ 21.0 \pm 3.9 $ & 0.176$\pm$0.032 &  $ 3.5 \pm 2.8$ & $ 139 \pm 51$ & $ 0.6 \pm 2.8$ & $ -3.5 \pm 2.9$     & $191\pm 16$ & $ -373 \pm 19$\\ 
1219+044  & 4  & $ 241 \pm 23 $ & $ 67 \pm 23 $& $ 12.4 \pm 4.6 $ & 0.64$\pm$0.24 &  $ 3.9 \pm 1.8$ & $ 344 \pm 30$ & $ 3.8 \pm 1.9$ & $ -0.8 \pm 2.3$     & $141\pm 33$ & $ -1591 \pm 32$\\ 
1219+044  & 5  & $ 11 \pm 43 $ & $ 176 \pm 43 $& $ 14 \pm 19 $ & 0.70$\pm$0.97 &  $ 1.6 \pm 4.2$ & $ 98 \pm 75$ & $ 1.6 \pm 2.3$ & $ 0.1 \pm 4.9$     & $-55\pm 11$ & $ -349 \pm 60$\\ 
1219+285  & 4  & $ 135.5 \pm 3.9 $ & $ 20.0 \pm 4.0\tablenotemark{b} $& $ 1228 \pm 83 $ & 8.19$\pm$0.56 &  $ 319 \pm 344$ & $ 155 \pm 55$ & $ 105 \pm 261$ & $ 301 \pm 259$     & $9642\pm 112$ & $ -4448 \pm 163$\\ 
1219+285  & 7  & $ 105.2 \pm 2.2 $ & $ 9.1 \pm 2.2\tablenotemark{b} $& $ 1106 \pm 91 $ & 7.37$\pm$0.61 &  $ 792 \pm 301$ & $ 85 \pm 12$ & $ -279 \pm 133$ & $ 741 \pm 278$     & $4149\pm 157$ & $ -2086 \pm 59$\\ 
1219+285  & 8  & $ 124.4 \pm 2.2 $ & $ 11.7 \pm 2.2\tablenotemark{b} $& $ 887 \pm 36 $ & 5.91$\pm$0.24 &  $ 45 \pm 28$ & $ 215 \pm 43$ & $ 45 \pm 28$ & $ 0 \pm 30$     & $8665\pm 100$ & $ -3587 \pm 82$\\ 
1219+285  & 9  & $ 107.8 \pm 3.5 $ & $ 0.5 \pm 3.5 $& $ 769 \pm 57 $ & 5.13$\pm$0.38 &  $ 177 \pm 62$ & $ 34 \pm 24$ & $ -170 \pm 59$ & $ 48 \pm 73$     & $4062\pm 147$ & $ -1620 \pm 111$\\ 
1219+285  & 12\tablenotemark{a}  & $ 121.7 \pm 4.2 $ & $ 12.5 \pm 4.2 $& $ 83.8 \pm 7.4 $ & 0.558$\pm$0.049 &  $ 10.7 \pm 2.6$ & $ 164 \pm 20$ & $ 7.2 \pm 3.0$ & $ 7.8 \pm 3.6$     & $2743\pm 69$ & $ -802 \pm 43$\\ 
1219+285  & 15\tablenotemark{a}  & $ 115.2 \pm 1.6 $ & $ 6.4 \pm 1.7\tablenotemark{b} $& $ 518 \pm 18 $ & 3.46$\pm$0.12 &  $ 90 \pm 18$ & $ 288.5 \pm 9.5$ & $ 10 \pm 15$ & $ -89 \pm 18$     & $5028\pm 79$ & $ -1732 \pm 58$\\ 
1219+285  & 17  & $ 268.0 \pm 9.3\tablenotemark{c} $ & $ 159.6 \pm 9.4 $& $ 19.0 \pm 3.8 $ & 0.127$\pm$0.025 &  $ 2.1 \pm 1.2$ & $ 359 \pm 40$ & $ 2.1 \pm 1.1$ & $ 0 \pm 1.5$     & $880\pm 25$ & $ -314 \pm 19$\\ 
1219+285  & 18\tablenotemark{a}  & $ 263 \pm 35 $ & $ 161 \pm 35 $& $ 3.4 \pm 2.3 $ & 0.023$\pm$0.015 &  $ 2.59 \pm 0.75$ & $ 64 \pm 14$ & $ 0.8 \pm 1.3$ & $ -2.5 \pm 1.3$     & $291\pm 13$ & $ -80.3 \pm 8.2$\\ 
1222+216  & 1\tablenotemark{a}  & $ 14.03 \pm 0.79 $ & $ 18.31 \pm 0.80\tablenotemark{b} $& $ 332.3 \pm 4.4 $ & 8.72$\pm$0.11 &  $ 6.8 \pm 1.6$ & $ 133 \pm 14$ & $ 6.0 \pm 1.7$ & $ -3.3 \pm 1.6$     & $-1296\pm 46$ & $ 14183 \pm 43$\\ 
1222+216  & 2\tablenotemark{a}  & $ 15.2 \pm 1.2 $ & $ 7.6 \pm 1.2\tablenotemark{b} $& $ 583 \pm 19 $ & 15.28$\pm$0.49 &  $ 33.8 \pm 8.1$ & $ 109 \pm 19$ & $ 33.7 \pm 7.7$ & $ -2 \pm 12$     & $840\pm 74$ & $ 7929 \pm 124$\\ 
1222+216  & 3\tablenotemark{a}  & $ 10.45 \pm 0.38 $ & $ 7.64 \pm 0.43\tablenotemark{b} $& $ 646.1 \pm 9.6 $ & 16.94$\pm$0.25 &  $ 34.7 \pm 3.3$ & $ 90 \pm 12$ & $ 34.2 \pm 3.4$ & $ 6.3 \pm 7.7$     & $116\pm 20$ & $ 4277 \pm 49$\\ 
1222+216  & 4\tablenotemark{a}  & $ 11.51 \pm 0.33 $ & $ 5.53 \pm 0.38\tablenotemark{b} $& $ 631.6 \pm 4.3 $ & 16.56$\pm$0.11 &  $ 23.6 \pm 1.8$ & $ 101.2 \pm 5.2$ & $ 23.6 \pm 1.8$ & $ 0.1 \pm 2.2$     & $100\pm 37$ & $ 5563 \pm 45$\\ 
1222+216  & 5\tablenotemark{a}  & $ 11.66 \pm 0.39 $ & $ 7.28 \pm 0.41\tablenotemark{b} $& $ 553.4 \pm 3.0 $ & 14.512$\pm$0.078 &  $ 22.2 \pm 1.1$ & $ 151.4 \pm 3.1$ & $ 14.3 \pm 1.3$ & $ -16.95 \pm 0.99$     & $176\pm 31$ & $ 7008 \pm 24$\\ 
1222+216  & 6  & $ 354.45 \pm 0.93 $ & $ 1.49 \pm 0.99 $& $ 742 \pm 14 $ & 19.47$\pm$0.38 &  $ 28.9 \pm 9.8$ & $ 172 \pm 19$ & $ 1.3 \pm 8.2$ & $ -28.9 \pm 9.8$     & $-337\pm 61$ & $ 4998 \pm 73$\\ 
1222+216  & 7  & $ 6.3 \pm 1.1 $ & $ 0.4 \pm 1.3 $& $ 835 \pm 50 $ & 21.9$\pm$1.3 &  $ 69 \pm 101$ & $ 349 \pm 55$ & $ -21 \pm 23$ & $ 66 \pm 74$     & $376\pm 54$ & $ 2802 \pm 184$\\ 
1222+216  & 9  & $ 1.12 \pm 0.72 $ & $ 0.05 \pm 0.76 $& $ 638 \pm 29 $ & 16.72$\pm$0.76 &  $ 51 \pm 41$ & $ 26 \pm 35$ & $ 21 \pm 10$ & $ 46 \pm 36$     & $13\pm 15$ & $ 1922 \pm 55$\\ 
1222+216  & 10  & $ 10.8 \pm 2.7 $ & $ 5.0 \pm 2.7 $& $ 263 \pm 33 $ & 6.89$\pm$0.86 &  $ 125 \pm 47$ & $ 185 \pm 10$ & $ 14 \pm 16$ & $ -124 \pm 44$     & $124\pm 16$ & $ 1272 \pm 51$\\ 
1222+216  & 11  & $ 15.8 \pm 1.7 $ & $ 17.0 \pm 1.7\tablenotemark{b} $& $ 571 \pm 19 $ & 14.98$\pm$0.51 &  $ 45 \pm 26$ & $ 205 \pm 38$ & $ -7 \pm 22$ & $ -44 \pm 27$     & $-195\pm 26$ & $ 7840 \pm 32$\\ 
1222+216  & 12  & $ 15 \pm 14 $ & $ 4 \pm 14 $& $ 81 \pm 29 $ & 2.11$\pm$0.75 &  $ 48 \pm 88$ & $ 287 \pm 64$ & $ -48 \pm 45$ & $ 2 \pm 80$     & $74\pm 12$ & $ 350 \pm 27$\\ 
1222+216  & 13  & $ 16.4 \pm 1.3 $ & $ 21.5 \pm 1.3\tablenotemark{b} $& $ 417 \pm 16 $ & 10.94$\pm$0.43 &  $ 39 \pm 16$ & $ 355 \pm 16$ & $ -14.6 \pm 8.5$ & $ 37 \pm 15$     & $-1136\pm 44$ & $ 13049 \pm 88$\\ 
1222+216  & 15  & $ -0.08 \pm 0.45 $ & $ 2.04 \pm 0.49\tablenotemark{b} $& $ 541 \pm 19 $ & 14.18$\pm$0.49 &  $ 19 \pm 37$ & $ 1 \pm 83$ & $ 0.3 \pm 9.2$ & $ 19 \pm 41$     & $-63\pm 11$ & $ 1648 \pm 48$\\ 
1222+216  & 16  & $ 358.75 \pm 0.29 $ & $ 0.25 \pm 0.34 $& $ 657 \pm 15 $ & 17.23$\pm$0.39 &  $ 47 \pm 17$ & $ 355.5 \pm 8.7$ & $ -2.6 \pm 3.7$ & $ 47 \pm 17$     & $-49.3\pm 9.7$ & $ 2052 \pm 44$\\ 
1222+216  & 17  & $ 354.9 \pm 1.5 $ & $ 0 \pm 1.6 $& $ 614 \pm 31 $ & 16.09$\pm$0.82 &  $ 80 \pm 111$ & $ 189 \pm 48$ & $ -19 \pm 34$ & $ -77 \pm 67$     & $-112\pm 19$ & $ 1335 \pm 37$\\ 
1222+216  & 18\tablenotemark{a}  & $ 5.10 \pm 0.87 $ & $ 1.70 \pm 0.99 $& $ 662 \pm 13 $ & 17.37$\pm$0.35 &  $ 87 \pm 27$ & $ 353 \pm 15$ & $ -19 \pm 21$ & $ 85 \pm 27$     & $183\pm 18$ & $ 1426 \pm 24$\\ 
1222+216  & 20  & $ 14.18 \pm 0.96 $ & $ 3.7 \pm 1.2\tablenotemark{b} $& $ 658 \pm 23 $ & 17.26$\pm$0.61 &  $ 23 \pm 49$ & $ 0 \pm 87$ & $ -6 \pm 24$ & $ 23 \pm 50$     & $363\pm 17$ & $ 1119 \pm 41$\\ 
1222+216  & 23  & $ 7.0 \pm 2.8 $ & $ 5.7 \pm 2.8 $& $ 366 \pm 17 $ & 9.60$\pm$0.44 &  $ 70 \pm 26$ & $ 131 \pm 23$ & $ 59 \pm 27$ & $ -39 \pm 25$     & $167\pm 31$ & $ 9831 \pm 29$\\ 
1226+023  & 1  & $ 218.0 \pm 2.6 $ & $ 18.1 \pm 2.6\tablenotemark{b} $& $ 816 \pm 37 $ & 8.35$\pm$0.38 &  $ 165 \pm 68$ & $ 225 \pm 26$ & $ 20 \pm 67$ & $ 164 \pm 68$     & $-15452\pm 112$ & $ -10458 \pm 112$\\ 
1226+023  & 2\tablenotemark{a}  & $ 228.60 \pm 0.45 $ & $ 8.32 \pm 0.46\tablenotemark{b} $& $ 791.0 \pm 6.2 $ & 8.088$\pm$0.063 &  $ 56.7 \pm 3.1$ & $ 193.5 \pm 3.3$ & $ -32.6 \pm 3.2$ & $ 46.4 \pm 3.2$     & $-11916\pm 42$ & $ -7286 \pm 40$\\ 
1226+023  & 3\tablenotemark{a}  & $ 240.99 \pm 0.59 $ & $ 5.36 \pm 0.61\tablenotemark{b} $& $ 1038 \pm 14 $ & 10.61$\pm$0.15 &  $ 118 \pm 28$ & $ 79.9 \pm 8.2$ & $ -38 \pm 19$ & $ -112 \pm 26$     & $-6142\pm 47$ & $ -2666 \pm 25$\\ 
1226+023  & 4  & $ 246.9 \pm 2.3 $ & $ 1.7 \pm 2.3 $& $ 1305 \pm 53 $ & 13.35$\pm$0.55 &  $ 494 \pm 242$ & $ 187 \pm 33$ & $ -429 \pm 244$ & $ 245 \pm 259$     & $-2222\pm 31$ & $ -988 \pm 28$\\ 
1226+023  & 5  & $ 245.15 \pm 0.58 $ & $ 2.42 \pm 0.67\tablenotemark{b} $& $ 1459 \pm 15 $ & 14.92$\pm$0.16 &  $ 52 \pm 27$ & $ 305 \pm 35$ & $ 45 \pm 27$ & $ 26 \pm 28$     & $-3717\pm 47$ & $ -1983 \pm 44$\\ 
1226+023  & 9  & $ 238.83 \pm 0.36 $ & $ 2.77 \pm 0.41\tablenotemark{b} $& $ 1070.9 \pm 8.3 $ & 10.949$\pm$0.085 &  $ 5.6 \pm 2.8$ & $ 228 \pm 32$ & $ -1.1 \pm 2.5$ & $ 5.5 \pm 3.0$     & $-9152\pm 72$ & $ -6120 \pm 46$\\ 
1226+023  & 12\tablenotemark{a}  & $ 240.77 \pm 0.39 $ & $ 6.61 \pm 0.45\tablenotemark{b} $& $ 945.9 \pm 5.8 $ & 9.671$\pm$0.060 &  $ 22.2 \pm 2.6$ & $ 296.1 \pm 7.4$ & $ 18.2 \pm 2.8$ & $ 12.6 \pm 2.6$     & $-6320\pm 39$ & $ -4764 \pm 47$\\ 
1226+023  & 13  & $ 242.2 \pm 3.5 $ & $ 6.9 \pm 3.7 $& $ 601 \pm 29 $ & 6.14$\pm$0.30 &  $ 129 \pm 185$ & $ 165 \pm 53$ & $ -126 \pm 109$ & $ 28 \pm 86$     & $-1436\pm 24$ & $ -531 \pm 38$\\ 
1226+023  & 15\tablenotemark{a}  & $ 219.6 \pm 1.1 $ & $ 1.1 \pm 1.3 $& $ 892 \pm 18 $ & 9.12$\pm$0.18 &  $ 320 \pm 48$ & $ 209.4 \pm 8.3$ & $ -57 \pm 47$ & $ 315 \pm 47$     & $-935\pm 25$ & $ -1144 \pm 27$\\ 
1226+023  & 16\tablenotemark{a}  & $ 221.0 \pm 2.4 $ & $ 3.3 \pm 2.5 $& $ 643 \pm 29 $ & 6.57$\pm$0.30 &  $ 748 \pm 116$ & $ 23.6 \pm 6.9$ & $ 223 \pm 102$ & $ -714 \pm 106$     & $-853\pm 19$ & $ -1170 \pm 30$\\ 
1226+023  & 19\tablenotemark{a}  & $ 238.5 \pm 1.8 $ & $ 17.0 \pm 1.8\tablenotemark{b} $& $ 755 \pm 33 $ & 7.72$\pm$0.34 &  $ 290 \pm 49$ & $ 340 \pm 17$ & $ 284 \pm 59$ & $ -58 \pm 85$     & $-3157\pm 39$ & $ -3626 \pm 14$\\ 
1226+023  & 21  & $ 258.6 \pm 2.8 $ & $ 22.2 \pm 2.8\tablenotemark{b} $& $ 538 \pm 17 $ & 5.50$\pm$0.18 &  $ 43 \pm 37$ & $ 317 \pm 54$ & $ 36 \pm 41$ & $ 22 \pm 28$     & $-3611\pm 39$ & $ -2428 \pm 60$\\ 
1226+023  & 22\tablenotemark{a}  & $ 220.05 \pm 0.45 $ & $ 0.98 \pm 0.51 $& $ 935.5 \pm 7.5 $ & 9.565$\pm$0.077 &  $ 32.8 \pm 5.0$ & $ 224.9 \pm 8.9$ & $ 2.8 \pm 4.9$ & $ 32.7 \pm 5.1$     & $-2718\pm 22$ & $ -3357 \pm 27$\\ 
1226+023  & 24\tablenotemark{a}  & $ 223.3 \pm 1.7 $ & $ 3.2 \pm 1.8 $& $ 714 \pm 21 $ & 7.30$\pm$0.22 &  $ 299 \pm 98$ & $ 238 \pm 20$ & $ 78 \pm 98$ & $ 289 \pm 99$     & $-770\pm 15$ & $ -935 \pm 16$\\ 
1226+023  & 25\tablenotemark{a}  & $ 219.4 \pm 2.7 $ & $ 7.2 \pm 2.8 $& $ 513 \pm 26 $ & 5.24$\pm$0.27 &  $ 763 \pm 121$ & $ 216.1 \pm 8.3$ & $ -44 \pm 118$ & $ 762 \pm 119$     & $-349\pm 14$ & $ -570 \pm 21$\\ 
1226+023  & 26\tablenotemark{a}  & $ 222.38 \pm 0.58 $ & $ 14.15 \pm 0.62\tablenotemark{b} $& $ 1020 \pm 11 $ & 10.43$\pm$0.11 &  $ 23.4 \pm 5.4$ & $ 149 \pm 11$ & $ -22.5 \pm 4.6$ & $ 6.6 \pm 4.9$     & $-14191\pm 43$ & $ -9183 \pm 99$\\ 
1226+023  & 27\tablenotemark{a}  & $ 235.3 \pm 2.2 $ & $ 4.2 \pm 2.2 $& $ 1203 \pm 49 $ & 12.30$\pm$0.51 &  $ 566 \pm 127$ & $ 81 \pm 10$ & $ -244 \pm 110$ & $ -510 \pm 119$     & $-3354\pm 74$ & $ -1861 \pm 57$\\ 
1226+023  & 29\tablenotemark{a}  & $ 237.54 \pm 0.75 $ & $ 10.79 \pm 0.81\tablenotemark{b} $& $ 724.1 \pm 9.4 $ & 7.404$\pm$0.096 &  $ 31.2 \pm 6.0$ & $ 22 \pm 11$ & $ 18.0 \pm 6.1$ & $ -25.5 \pm 5.9$     & $-4475\pm 40$ & $ -4149 \pm 41$\\ 
1226+023  & 30\tablenotemark{a}  & $ 221.9 \pm 1.0 $ & $ 4.7 \pm 1.1\tablenotemark{b} $& $ 873 \pm 16 $ & 8.93$\pm$0.16 &  $ 179 \pm 25$ & $ 343.0 \pm 8.1$ & $ 153 \pm 26$ & $ -92 \pm 25$     & $-2170\pm 29$ & $ -3069 \pm 28$\\ 
1226+023  & 31  & $ 219.96 \pm 0.86 $ & $ 0.94 \pm 0.94 $& $ 811 \pm 13 $ & 8.29$\pm$0.13 &  $ 36 \pm 18$ & $ 292 \pm 35$ & $ 34 \pm 19$ & $ 11 \pm 19$     & $-1392\pm 23$ & $ -1785 \pm 28$\\ 
1226+023  & 35  & $ 348 \pm 65 $ & $ 128 \pm 65 $& $ 5.2 \pm 8.5 $ & 0.053$\pm$0.087 &  $ 15.6 \pm 5.5$ & $ 35 \pm 21$ & $ 11 \pm 11$ & $ 11 \pm 12$     & $-251\pm 13$ & $ -305 \pm 17$\\ 
1226+023  & 37\tablenotemark{a}  & $ 222.86 \pm 0.51 $ & $ 1.45 \pm 0.57 $& $ 916.6 \pm 8.3 $ & 9.372$\pm$0.084 &  $ 124 \pm 11$ & $ 55.0 \pm 5.4$ & $ -26 \pm 12$ & $ -121 \pm 11$     & $-2396\pm 19$ & $ -2630 \pm 22$\\ 
1226+023  & 38  & $ 231.5 \pm 3.9 $ & $ 8.8 \pm 3.9 $& $ 833 \pm 56 $ & 8.51$\pm$0.58 &  $ 87 \pm 120$ & $ 222 \pm 77$ & $ -14 \pm 126$ & $ 86 \pm 123$     & $-10979\pm 93$ & $ -6289 \pm 95$\\ 
1228+126  & 1  & $ 133 \pm 33 $ & $ 157 \pm 33 $& $ 61 \pm 30 $ & 0.0159$\pm$0.0080 &  $ 29 \pm 11$ & $ 135 \pm 26$ & $ 1 \pm 18$ & $ 29 \pm 15$     & $-20426\pm 311$ & $ 7469 \pm 215$\\ 
1228+126  & 2  & $ 132 \pm 41 $ & $ 154 \pm 41 $& $ 65 \pm 42 $ & 0.017$\pm$0.011 &  $ 41 \pm 21$ & $ 109 \pm 26$ & $ -16 \pm 22$ & $ 37 \pm 27$     & $-12595\pm 431$ & $ 3629 \pm 216$\\ 
1228+126  & 3\tablenotemark{a}  & $ 20 \pm 24 $ & $ 96 \pm 24\tablenotemark{b} $& $ 27.8 \pm 8.1 $ & 0.0073$\pm$0.0021 &  $ 26.0 \pm 4.4$ & $ 60.4 \pm 7.7$ & $ 16.9 \pm 8.3$ & $ 19.7 \pm 8.5$     & $-6511\pm 112$ & $ 1300 \pm 61$\\ 
1228+126  & 4\tablenotemark{a}  & $ 317.9 \pm 5.3 $ & $ 31.2 \pm 5.3\tablenotemark{b} $& $ 74.9 \pm 6.8 $ & 0.0197$\pm$0.0018 &  $ 12.5 \pm 2.9$ & $ 92 \pm 11$ & $ 8.9 \pm 2.8$ & $ -8.8 \pm 2.7$     & $-3134\pm 68$ & $ 914 \pm 53$\\ 
1228+126  & 5  & $ 288.9 \pm 7.1 $ & $ 4.5 \pm 7.2 $& $ 41.7 \pm 8.2 $ & 0.0110$\pm$0.0021 &  $ 9.2 \pm 3.2$ & $ 108 \pm 15$ & $ 0.2 \pm 2.3$ & $ -9.2 \pm 3.1$     & $-1636\pm 76$ & $ 433 \pm 38$\\ 
1228+126  & 6  & $ 343 \pm 61 $ & $ 60 \pm 61 $& $ 2.4 \pm 2.3 $ & 0.00063$\pm$0.00061 &  $ 1.17 \pm 0.93$ & $ 60 \pm 52$ & $ 1.1 \pm 1.2$ & $ 0.3 \pm 1.2$     & $-423\pm 22$ & $ 82 \pm 20$\\ 
1228+126  & 7  & $ 115 \pm 20 $ & $ 0 \pm 20 $& $ 10.3 \pm 3.9 $ & 0.0027$\pm$0.0010 &  $ 3.8 \pm 1.4$ & $ 306 \pm 21$ & $ -0.7 \pm 1.7$ & $ -3.8 \pm 1.5$     & $444\pm 36$ & $ -221 \pm 23$\\ 
1236+049  & 1  & $ 48 \pm 27 $ & $ 100 \pm 27 $& $ 23.1 \pm 9.6 $ & 1.78$\pm$0.74 &  $ 29 \pm 15$ & $ 138 \pm 36$ & $ 29 \pm 16$ & $ 0 \pm 19$     & $-1483\pm 17$ & $ 1130 \pm 18$\\ 
1236+049  & 2  & $ 258.5 \pm 6.6 $ & $ 21.3 \pm 6.6\tablenotemark{b} $& $ 31.7 \pm 5.9 $ & 2.44$\pm$0.45 &  $ 5.0 \pm 10.0$ & $ 261 \pm 83$ & $ 0.3 \pm 5.8$ & $ 5.0 \pm 9.5$     & $-289\pm 12$ & $ 53.2 \pm 6.5$\\ 
1244$-$255  & 1  & $ 148 \pm 37 $ & $ 10 \pm 37 $& $ 98 \pm 58 $ & 3.6$\pm$2.1 &  $ 347 \pm 150$ & $ 159 \pm 26$ & $ 68 \pm 209$ & $ 341 \pm 198$     & $2258\pm 86$ & $ -2390 \pm 110$\\ 
1244$-$255  & 2  & $ 333 \pm 70 $ & $ 170 \pm 70 $& $ 28 \pm 49 $ & 1.0$\pm$1.8 &  $ 263 \pm 119$ & $ 13 \pm 18$ & $ 167 \pm 147$ & $ 203 \pm 255$     & $686\pm 29$ & $ -1114 \pm 83$\\ 
1250+532  & 1  & $ 164 \pm 44 $ & $ 93 \pm 44 $& $ 19 \pm 12 $ & \n &  $ 19 \pm 13$ & $ 125 \pm 43$ & $ -12 \pm 16$ & $ 15 \pm 15$     & $-10415\pm 72$ & $ -2357 \pm 44$\\ 
1250+532  & 2  & $ 219.1 \pm 7.0 $ & $ 33.6 \pm 7.0\tablenotemark{b} $& $ 78.0 \pm 7.8 $ & \n &  $ 11 \pm 15$ & $ 51 \pm 45$ & $ -2.3 \pm 8.6$ & $ -10.6 \pm 7.0$     & $-4536\pm 52$ & $ -1418 \pm 15$\\ 
1250+532  & 4  & $ 322.0 \pm 8.2 $ & $ 71.5 \pm 8.2\tablenotemark{b} $& $ 31.8 \pm 4.2 $ & \n &  $ 4.4 \pm 4.7$ & $ 60 \pm 58$ & $ 4.3 \pm 4.1$ & $ -0.6 \pm 3.8$     & $-1346\pm 22$ & $ -491 \pm 16$\\ 
1250+532  & 5  & $ 330 \pm 16 $ & $ 81 \pm 16\tablenotemark{b} $& $ 17.6 \pm 3.6 $ & \n &  $ 2.1 \pm 4.6$ & $ 141 \pm 83$ & $ 0.3 \pm 4.3$ & $ -2.0 \pm 3.4$     & $-776\pm 23$ & $ -297 \pm 13$\\ 
1250+532  & 6  & $ 56 \pm 36 $ & $ 171 \pm 36 $& $ 4.8 \pm 3.1 $ & \n &  $ 1.1 \pm 2.7$ & $ 61 \pm 91$ & $ 0.1 \pm 2.2$ & $ 1.1 \pm 2.6$     & $-329\pm 16$ & $ -149.6 \pm 5.2$\\ 
1253$-$055  & 1\tablenotemark{a}  & $ 219.81 \pm 0.40 $ & $ 16.94 \pm 0.43\tablenotemark{b} $& $ 333.4 \pm 2.5 $ & 10.542$\pm$0.081 &  $ 4.64 \pm 0.59$ & $ 87 \pm 12$ & $ -3.39 \pm 0.80$ & $ -3.16 \pm 0.85$     & $-4832\pm 11$ & $ -3446 \pm 19$\\ 
1253$-$055  & 2\tablenotemark{a}  & $ 247.0 \pm 1.5 $ & $ 5.0 \pm 1.5\tablenotemark{b} $& $ 272.1 \pm 9.5 $ & 8.60$\pm$0.30 &  $ 86 \pm 15$ & $ 45 \pm 10$ & $ 33 \pm 13$ & $ -79 \pm 17$     & $-2908\pm 30$ & $ -1600 \pm 20$\\ 
1253$-$055  & 3  & $ 231.0 \pm 5.9 $ & $ 3.1 \pm 6.0 $& $ 240 \pm 24 $ & 7.59$\pm$0.75 &  $ 113 \pm 57$ & $ 237 \pm 34$ & $ 13 \pm 60$ & $ 112 \pm 58$     & $-817\pm 26$ & $ -598 \pm 29$\\ 
1253$-$055  & 4\tablenotemark{a}  & $ 218 \pm 13 $ & $ 9 \pm 13 $& $ 6.5 \pm 1.4 $ & 0.205$\pm$0.043 &  $ 2.94 \pm 0.58$ & $ 359 \pm 13$ & $ 1.84 \pm 0.82$ & $ -2.30 \pm 0.73$     & $-257.9\pm 8.4$ & $ -274.0 \pm 7.5$\\ 
1253$-$055  & 5\tablenotemark{a}  & $ 228.13 \pm 0.52 $ & $ 4.02 \pm 0.62\tablenotemark{b} $& $ 413.1 \pm 3.8 $ & 13.06$\pm$0.12 &  $ 13.1 \pm 1.4$ & $ 85.9 \pm 5.3$ & $ -8.0 \pm 1.3$ & $ -10.4 \pm 1.3$     & $-4078\pm 37$ & $ -3094 \pm 32$\\ 
1253$-$055  & 6\tablenotemark{a}  & $ 232.6 \pm 1.1 $ & $ 0.2 \pm 1.1 $& $ 495.1 \pm 9.7 $ & 15.65$\pm$0.31 &  $ 348 \pm 20$ & $ 237.7 \pm 3.0$ & $ 31 \pm 19$ & $ 347 \pm 20$     & $-864\pm 19$ & $ -683 \pm 17$\\ 
1253$-$055  & 7  & $ 239.7 \pm 2.1 $ & $ 5.3 \pm 2.2 $& $ 651 \pm 27 $ & 20.59$\pm$0.85 &  $ 55 \pm 77$ & $ 300 \pm 66$ & $ 48 \pm 58$ & $ 28 \pm 66$     & $-1363\pm 28$ & $ -965 \pm 22$\\ 
1253$-$055  & 8\tablenotemark{a}  & $ 246.6 \pm 3.3 $ & $ 21.3 \pm 3.4\tablenotemark{b} $& $ 304 \pm 17 $ & 9.60$\pm$0.54 &  $ 416 \pm 70$ & $ 276 \pm 10$ & $ 204 \pm 72$ & $ 363 \pm 72$     & $-630\pm 23$ & $ -707 \pm 24$\\ 
1253$-$055  & 10  & $ 232.4 \pm 1.2 $ & $ 6.2 \pm 1.4\tablenotemark{b} $& $ 519 \pm 11 $ & 16.42$\pm$0.35 &  $ 56 \pm 19$ & $ 272 \pm 19$ & $ 36 \pm 18$ & $ 43 \pm 18$     & $-1008\pm 37$ & $ -1051 \pm 33$\\ 
1253$-$055  & 11  & $ 241.7 \pm 3.4 $ & $ 4.0 \pm 3.6 $& $ 586 \pm 46 $ & 18.5$\pm$1.5 &  $ 167 \pm 141$ & $ 321 \pm 52$ & $ 164 \pm 120$ & $ 31 \pm 156$     & $-1053\pm 44$ & $ -701 \pm 25$\\ 
1253$-$055  & 13\tablenotemark{a}  & $ 225.1 \pm 2.0 $ & $ 3.1 \pm 2.1 $& $ 437 \pm 15 $ & 13.81$\pm$0.48 &  $ 109 \pm 24$ & $ 140 \pm 15$ & $ -108 \pm 27$ & $ 9 \pm 27$     & $-1355\pm 51$ & $ -1027 \pm 23$\\ 
1302$-$102  & 4\tablenotemark{a}  & $ 30.9 \pm 1.5 $ & $ 1.1 \pm 1.6 $& $ 487 \pm 16 $ & 8.50$\pm$0.28 &  $ 51 \pm 14$ & $ 225 \pm 17$ & $ -13 \pm 13$ & $ -49 \pm 16$     & $1779\pm 28$ & $ 2797 \pm 43$\\ 
1307+121  & 1  & $ 59.0 \pm 5.4 $ & $ 15.9 \pm 5.4 $& $ 104 \pm 13 $ & \n &  $ 20 \pm 11$ & $ 47 \pm 34$ & $ -4.2 \pm 8.9$ & $ 20 \pm 12$     & $3380\pm 59$ & $ 3591 \pm 24$\\ 
1307+121  & 2  & $ 308 \pm 14 $ & $ 90 \pm 14\tablenotemark{b} $& $ 10.3 \pm 2.5 $ & \n &  $ 1.37 \pm 0.73$ & $ 241 \pm 34$ & $ -1.27 \pm 0.69$ & $ 0.52 \pm 0.78$     & $2057\pm 23$ & $ 2506 \pm 19$\\ 
1307+121  & 4\tablenotemark{a}  & $ 33.0 \pm 3.4 $ & $ 4.9 \pm 3.5 $& $ 146 \pm 10 $ & \n &  $ 69 \pm 16$ & $ 37 \pm 13$ & $ 5 \pm 15$ & $ 69 \pm 16$     & $876\pm 20$ & $ 1129 \pm 31$\\ 
1307+121  & 5  & $ 328 \pm 43 $ & $ 70 \pm 43 $& $ 3.2 \pm 2.0 $ & \n &  $ 2.3 \pm 2.5$ & $ 280 \pm 56$ & $ -1.7 \pm 2.2$ & $ 1.6 \pm 2.3$     & $294.8\pm 9.4$ & $ 378.9 \pm 7.2$\\ 
1308+326  & 1  & $ 267.8 \pm 2.7 $ & $ 12.7 \pm 2.7\tablenotemark{b} $& $ 443 \pm 21 $ & 23.2$\pm$1.1 &  $ 28 \pm 19$ & $ 86 \pm 45$ & $ 1 \pm 19$ & $ -28 \pm 19$     & $-10556\pm 152$ & $ 1902 \pm 148$\\ 
1308+326  & 2\tablenotemark{a}  & $ 284.45 \pm 0.38 $ & $ 1.34 \pm 0.44\tablenotemark{b} $& $ 440.6 \pm 4.6 $ & 23.06$\pm$0.24 &  $ 5.2 \pm 1.3$ & $ 236 \pm 13$ & $ -3.87 \pm 0.90$ & $ 3.4 \pm 1.4$     & $-4959\pm 49$ & $ 1500 \pm 29$\\ 
1308+326  & 3  & $ 284.7 \pm 3.3 $ & $ 11.7 \pm 3.4\tablenotemark{b} $& $ 436 \pm 41 $ & 22.8$\pm$2.1 &  $ 155 \pm 71$ & $ 253 \pm 22$ & $ -82 \pm 44$ & $ 132 \pm 69$     & $-1410\pm 50$ & $ 760 \pm 28$\\ 
1308+326  & 4  & $ 295.4 \pm 1.4 $ & $ 13.3 \pm 1.6\tablenotemark{b} $& $ 525 \pm 22 $ & 27.5$\pm$1.2 &  $ 38 \pm 57$ & $ 89 \pm 60$ & $ 17 \pm 24$ & $ -34 \pm 40$     & $-1450\pm 57$ & $ 1127 \pm 20$\\ 
1308+326  & 5  & $ 310.15 \pm 0.82 $ & $ 8.07 \pm 0.83\tablenotemark{b} $& $ 403.5 \pm 5.6 $ & 21.12$\pm$0.29 &  $ 32 \pm 15$ & $ 230 \pm 31$ & $ -32 \pm 15$ & $ 5 \pm 15$     & $-1583.2\pm 7.7$ & $ 1800.3 \pm 8.7$\\ 
1308+326  & 7\tablenotemark{a}  & $ 297.3 \pm 4.1 $ & $ 0.8 \pm 4.2 $& $ 308 \pm 25 $ & 16.1$\pm$1.3 &  $ 135 \pm 42$ & $ 103 \pm 16$ & $ 34 \pm 38$ & $ -130 \pm 41$     & $-1954\pm 62$ & $ 992 \pm 50$\\ 
1308+326  & 8\tablenotemark{a}  & $ 288.1 \pm 3.3 $ & $ 14.4 \pm 3.4\tablenotemark{b} $& $ 215 \pm 20 $ & 11.2$\pm$1.0 &  $ 94 \pm 28$ & $ 49 \pm 18$ & $ 81 \pm 21$ & $ -48 \pm 33$     & $-1191\pm 48$ & $ 652 \pm 26$\\ 
1308+326  & 9\tablenotemark{a}  & $ 325.8 \pm 1.6 $ & $ 5.6 \pm 1.8\tablenotemark{b} $& $ 160.9 \pm 4.3 $ & 8.42$\pm$0.22 &  $ 116 \pm 18$ & $ 316.0 \pm 9.0$ & $ -20 \pm 20$ & $ 114 \pm 17$     & $-110.9\pm 6.6$ & $ 225.2 \pm 5.2$\\ 
1308+326  & 11\tablenotemark{a}  & $ 280.25 \pm 0.54 $ & $ 22.67 \pm 0.56\tablenotemark{b} $& $ 416.3 \pm 4.1 $ & 21.79$\pm$0.22 &  $ 14.7 \pm 2.6$ & $ 296.5 \pm 9.7$ & $ 4.1 \pm 2.5$ & $ 14.1 \pm 2.6$     & $-4204\pm 21$ & $ 2736 \pm 20$\\ 
1308+326  & 12  & $ 261 \pm 19 $ & $ 42 \pm 19 $& $ 57 \pm 21 $ & 3.0$\pm$1.1 &  $ 135 \pm 79$ & $ 96 \pm 33$ & $ -36 \pm 70$ & $ -130 \pm 77$     & $-378\pm 26$ & $ 234 \pm 18$\\ 
1308+326  & 17\tablenotemark{a}  & $ 305.1 \pm 1.0 $ & $ 2.4 \pm 1.2 $& $ 372.8 \pm 5.3 $ & 19.51$\pm$0.28 &  $ 58.8 \pm 5.9$ & $ 308.4 \pm 6.8$ & $ 3.4 \pm 7.3$ & $ 58.7 \pm 5.7$     & $-883\pm 14$ & $ 675 \pm 29$\\ 
1308+326  & 18\tablenotemark{a}  & $ 307.66 \pm 0.83 $ & $ 2.2 \pm 1.0 $& $ 395.5 \pm 6.0 $ & 20.70$\pm$0.31 &  $ 84.2 \pm 5.6$ & $ 310.5 \pm 3.7$ & $ 4.2 \pm 5.3$ & $ 84.1 \pm 5.6$     & $-951\pm 26$ & $ 648 \pm 21$\\ 
1308+326  & 19  & $ 299.1 \pm 3.8 $ & $ 14.1 \pm 4.0\tablenotemark{b} $& $ 238 \pm 18 $ & 12.48$\pm$0.93 &  $ 27 \pm 23$ & $ 350 \pm 58$ & $ 21 \pm 24$ & $ 17 \pm 27$     & $-807\pm 34$ & $ 191 \pm 27$\\ 
1308+326  & 20\tablenotemark{a}  & $ 102 \pm 79 $ & $ 172 \pm 79 $& $ 1.9 \pm 2.8 $ & 0.10$\pm$0.15 &  $ 11.7 \pm 2.9$ & $ 60 \pm 14$ & $ -7.9 \pm 9.4$ & $ 8.5 \pm 9.3$     & $-241.7\pm 9.4$ & $ 65.0 \pm 9.4$\\ 
1308+326  & 22\tablenotemark{a}  & $ 291.1 \pm 2.4 $ & $ 2.7 \pm 2.5 $& $ 329 \pm 15 $ & 17.20$\pm$0.76 &  $ 103 \pm 14$ & $ 121.9 \pm 7.6$ & $ -19 \pm 15$ & $ -101 \pm 14$     & $-3151\pm 60$ & $ 1444 \pm 56$\\ 
1310+487  & 1  & $ 226 \pm 48 $ & $ 178 \pm 48 $& $ 7.6 \pm 5.6 $ & 0.23$\pm$0.17 &  $ 8.4 \pm 7.5$ & $ 8 \pm 47$ & $ 5.2 \pm 6.8$ & $ -6.6 \pm 7.7$     & $226\pm 15$ & $ 181 \pm 21$\\ 
1334$-$127  & 5  & $ 153.9 \pm 2.1 $ & $ 7.8 \pm 2.3\tablenotemark{b} $& $ 467 \pm 23 $ & 14.83$\pm$0.72 &  $ 21 \pm 21$ & $ 276 \pm 61$ & $ 18 \pm 20$ & $ -11 \pm 26$     & $1329\pm 41$ & $ -1937 \pm 63$\\ 
1334$-$127  & 9  & $ 158.1 \pm 2.0 $ & $ 13.9 \pm 2.3\tablenotemark{b} $& $ 343 \pm 14 $ & 10.89$\pm$0.43 &  $ 39 \pm 27$ & $ 217 \pm 47$ & $ 33 \pm 25$ & $ 20 \pm 29$     & $570\pm 33$ & $ -704 \pm 39$\\ 
1334$-$127  & 11\tablenotemark{a}  & $ 147.5 \pm 3.2 $ & $ 1.0 \pm 3.6 $& $ 503 \pm 30 $ & 15.98$\pm$0.96 &  $ 258 \pm 63$ & $ 166 \pm 12$ & $ 83 \pm 60$ & $ 244 \pm 60$     & $431\pm 41$ & $ -610 \pm 52$\\ 
1343+451  & 2  & $ 135 \pm 16 $ & $ 40 \pm 16 $& $ 119 \pm 29 $ & 11.2$\pm$2.7 &  $ 121 \pm 73$ & $ 36 \pm 34$ & $ -120 \pm 66$ & $ -18 \pm 72$     & $24\pm 26$ & $ -1084 \pm 68$\\ 
1345+125  & 1  & $ 213 \pm 22 $ & $ 35 \pm 22 $& $ 58 \pm 22 $ & 0.46$\pm$0.18 &  $ 12 \pm 18$ & $ 359 \pm 59$ & $ 6.8 \pm 9.5$ & $ -10 \pm 12$     & $2885\pm 105$ & $ -66234 \pm 218$\\ 
1345+125  & 2  & $ 187 \pm 14 $ & $ 25 \pm 14 $& $ 48 \pm 18 $ & 0.38$\pm$0.14 &  $ 13.0 \pm 8.7$ & $ 27 \pm 35$ & $ -4.6 \pm 4.8$ & $ -12.2 \pm 8.8$     & $16876\pm 63$ & $ -49695 \pm 148$\\ 
1345+125  & 5  & $ 82 \pm 14 $ & $ 80 \pm 14\tablenotemark{b} $& $ 20.1 \pm 3.8 $ & 0.158$\pm$0.030 &  $ 5.8 \pm 2.5$ & $ 0 \pm 23$ & $ -5.7 \pm 2.5$ & $ 0.9 \pm 2.4$     & $3184\pm 32$ & $ -9307 \pm 41$\\ 
1406$-$076  & 2  & $ 244.5 \pm 3.3 $ & $ 8.7 \pm 3.3 $& $ 270 \pm 13 $ & 18.75$\pm$0.93 &  $ 20.4 \pm 9.2$ & $ 211 \pm 28$ & $ -11.2 \pm 9.1$ & $ 17.0 \pm 8.3$     & $-7292\pm 64$ & $ -2102 \pm 80$\\ 
1406$-$076  & 3  & $ 228.6 \pm 7.3 $ & $ 36.7 \pm 7.3\tablenotemark{b} $& $ 180 \pm 21 $ & 12.5$\pm$1.5 &  $ 32 \pm 27$ & $ 205 \pm 46$ & $ -13 \pm 23$ & $ 29 \pm 21$     & $-6593\pm 45$ & $ -483 \pm 75$\\ 
1406$-$076  & 8\tablenotemark{a}  & $ 250.0 \pm 1.8 $ & $ 7.4 \pm 1.9\tablenotemark{b} $& $ 277 \pm 15 $ & 19.3$\pm$1.0 &  $ 84 \pm 23$ & $ 42 \pm 19$ & $ 39 \pm 18$ & $ -74 \pm 30$     & $-1721\pm 57$ & $ -477 \pm 26$\\ 
1406$-$076  & 11\tablenotemark{a}  & $ 252.7 \pm 1.4 $ & $ 1.6 \pm 1.4 $& $ 328 \pm 11 $ & 22.77$\pm$0.76 &  $ 42.1 \pm 9.5$ & $ 259.9 \pm 9.3$ & $ 5.3 \pm 6.7$ & $ 41.7 \pm 9.3$     & $-2106\pm 23$ & $ -724 \pm 16$\\ 
1413+135  & 1  & $ 26 \pm 49 $ & $ 33 \pm 49 $& $ 34 \pm 24 $ & 0.53$\pm$0.38 &  $ 26 \pm 13$ & $ 186 \pm 36$ & $ 9 \pm 23$ & $ -25 \pm 21$     & $16424\pm 149$ & $ 10022 \pm 131$\\ 
1413+135  & 2\tablenotemark{a}  & $ 71 \pm 41 $ & $ 12 \pm 41 $& $ 20 \pm 12 $ & 0.32$\pm$0.19 &  $ 23.6 \pm 7.2$ & $ 32 \pm 18$ & $ -15 \pm 13$ & $ 18 \pm 13$     & $6791\pm 68$ & $ 3990 \pm 69$\\ 
1413+135  & 3\tablenotemark{a}  & $ 253.0 \pm 4.2 $ & $ 4.1 \pm 4.2 $& $ 110.0 \pm 6.8 $ & 1.72$\pm$0.11 &  $ 14.9 \pm 3.2$ & $ 97 \pm 15$ & $ -6.0 \pm 4.0$ & $ -13.7 \pm 3.2$     & $-6812\pm 33$ & $ -2563 \pm 41$\\ 
1413+135  & 4  & $ 248.4 \pm 4.9 $ & $ 1.3 \pm 4.9 $& $ 82.5 \pm 7.8 $ & 1.29$\pm$0.12 &  $ 4.1 \pm 3.7$ & $ 47 \pm 58$ & $ 1.5 \pm 3.6$ & $ -3.8 \pm 3.9$     & $-4164\pm 45$ & $ -1554 \pm 39$\\ 
1413+135  & 6  & $ 191 \pm 47 $ & $ 56 \pm 47 $& $ 8.9 \pm 6.3 $ & 0.138$\pm$0.099 &  $ 1.9 \pm 4.0$ & $ 88 \pm 89$ & $ -1.8 \pm 3.5$ & $ -0.4 \pm 3.4$     & $-2243\pm 61$ & $ -988 \pm 21$\\ 
1413+135  & 7  & $ 264.1 \pm 9.8 $ & $ 18.3 \pm 9.8 $& $ 19.4 \pm 2.9 $ & 0.303$\pm$0.046 &  $ 4.4 \pm 1.7$ & $ 44 \pm 25$ & $ 2.8 \pm 2.1$ & $ -3.4 \pm 1.7$     & $-757\pm 17$ & $ -342 \pm 18$\\ 
1413+135  & 8  & $ 224 \pm 16 $ & $ 23 \pm 16 $& $ 8.4 \pm 2.0 $ & 0.131$\pm$0.032 &  $ 2.1 \pm 1.3$ & $ 75 \pm 29$ & $ -1.1 \pm 1.1$ & $ -1.76 \pm 0.93$     & $-324\pm 16$ & $ -142.2 \pm 6.2$\\ 
1418+546  & 7  & $ 107 \pm 51 $ & $ 22 \pm 51 $& $ 33 \pm 24 $ & 0.32$\pm$0.24 &  $ 13 \pm 20$ & $ 102 \pm 79$ & $ -1 \pm 20$ & $ 13 \pm 20$     & $4151\pm 62$ & $ -3355 \pm 67$\\ 
1418+546  & 12\tablenotemark{a}  & $ 82 \pm 11 $ & $ 47 \pm 11\tablenotemark{b} $& $ 8.1 \pm 1.7 $ & 0.079$\pm$0.017 &  $ 3.65 \pm 0.87$ & $ 186 \pm 16$ & $ 3.55 \pm 0.94$ & $ -0.8 \pm 1.2$     & $202.7\pm 7.5$ & $ -139.7 \pm 6.4$\\ 
1424+240  & 1  & $ 161 \pm 14 $ & $ 14 \pm 14 $& $ 72 \pm 25 $ & 2.51$\pm$0.88 &  $ 32 \pm 24$ & $ 338 \pm 35$ & $ 2 \pm 16$ & $ -32 \pm 21$     & $851\pm 34$ & $ -1378 \pm 80$\\ 
1424+240  & 2  & $ 125.6 \pm 4.6 $ & $ 15.4 \pm 4.8\tablenotemark{b} $& $ 55.6 \pm 4.8 $ & 1.95$\pm$0.17 &  $ 10.9 \pm 4.1$ & $ 56 \pm 23$ & $ -10.2 \pm 3.8$ & $ 3.8 \pm 4.2$     & $344\pm 16$ & $ -447 \pm 13$\\ 
1458+718  & 1  & $ 140 \pm 32 $ & $ 24 \pm 32 $& $ 60 \pm 28 $ & 2.9$\pm$1.4 &  $ 35 \pm 14$ & $ 286 \pm 26$ & $ 20 \pm 21$ & $ -29 \pm 19$     & $11394\pm 121$ & $ -39571 \pm 124$\\ 
1458+718  & 2  & $ 4 \pm 34 $ & $ 162 \pm 34 $& $ 28 \pm 31 $ & 1.4$\pm$1.5 &  $ 7 \pm 11$ & $ 214 \pm 59$ & $ -3.6 \pm 4.8$ & $ -6.2 \pm 9.9$     & $6452\pm 22$ & $ -26561 \pm 86$\\ 
1458+718  & 3  & $ 256 \pm 19 $ & $ 92 \pm 19\tablenotemark{b} $& $ 26.6 \pm 4.8 $ & 1.29$\pm$0.23 &  $ 11.3 \pm 4.8$ & $ 179 \pm 15$ & $ -11.0 \pm 4.3$ & $ 2.5 \pm 4.3$     & $6798\pm 22$ & $ -24056 \pm 50$\\ 
1458+718  & 4\tablenotemark{a}  & $ 75 \pm 70 $ & $ 88 \pm 70 $& $ 4.6 \pm 5.6 $ & 0.22$\pm$0.27 &  $ 11.3 \pm 3.1$ & $ 150 \pm 16$ & $ 10.9 \pm 9.3$ & $ 3.0 \pm 8.3$     & $7061\pm 25$ & $ -23035 \pm 28$\\ 
1458+718  & 5\tablenotemark{a}  & $ 111 \pm 14 $ & $ 57 \pm 14\tablenotemark{b} $& $ 36.1 \pm 9.1 $ & 1.75$\pm$0.44 &  $ 16.4 \pm 4.4$ & $ 148 \pm 17$ & $ 9.8 \pm 5.4$ & $ 13.1 \pm 5.3$     & $4770\pm 43$ & $ -21966 \pm 37$\\ 
1458+718  & 6  & $ 167.6 \pm 1.5 $ & $ 4.0 \pm 1.6 $& $ 142.6 \pm 5.9 $ & 6.93$\pm$0.29 &  $ 5.6 \pm 1.9$ & $ 227 \pm 23$ & $ 4.8 \pm 1.5$ & $ 2.9 \pm 2.4$     & $503\pm 20$ & $ -1548 \pm 35$\\ 
1458+718  & 7\tablenotemark{a}  & $ 161.4 \pm 1.4 $ & $ 1.7 \pm 1.5 $& $ 121.1 \pm 4.2 $ & 5.89$\pm$0.21 &  $ 5.4 \pm 1.8$ & $ 337 \pm 16$ & $ 0.4 \pm 1.3$ & $ -5.3 \pm 1.8$     & $470\pm 14$ & $ -1269 \pm 22$\\ 
1502+036  & 4  & $ 8 \pm 66 $ & $ 72 \pm 66 $& $ 8 \pm 12 $ & 0.19$\pm$0.30 &  $ 10.5 \pm 7.3$ & $ 2 \pm 36$ & $ -1.1 \pm 6.9$ & $ 10.4 \pm 9.4$     & $-842\pm 19$ & $ 390 \pm 31$\\ 
1502+106  & 2  & $ 115.5 \pm 2.6 $ & $ 6.6 \pm 2.7 $& $ 129.2 \pm 6.9 $ & 10.21$\pm$0.54 &  $ 4.7 \pm 3.3$ & $ 90 \pm 42$ & $ -2.0 \pm 2.7$ & $ 4.2 \pm 3.0$     & $1825\pm 38$ & $ -1216 \pm 30$\\ 
1502+106  & 4\tablenotemark{a}  & $ 102.6 \pm 2.7 $ & $ 1.6 \pm 2.9 $& $ 219 \pm 12 $ & 17.32$\pm$0.96 &  $ 42 \pm 12$ & $ 128 \pm 17$ & $ 18 \pm 12$ & $ 38 \pm 13$     & $702\pm 30$ & $ -100 \pm 24$\\ 
1502+106  & 5\tablenotemark{a}  & $ 170.8 \pm 9.5 $ & $ 69.7 \pm 9.5\tablenotemark{b} $& $ 61.2 \pm 3.1 $ & 4.84$\pm$0.25 &  $ 73 \pm 17$ & $ 239.4 \pm 9.9$ & $ 68 \pm 20$ & $ 27 \pm 13$     & $760\pm 19$ & $ -100.7 \pm 4.2$\\ 
1504$-$166  & 1\tablenotemark{a}  & $ 149.6 \pm 6.3 $ & $ 12.6 \pm 6.3 $& $ 73.3 \pm 8.1 $ & 3.48$\pm$0.39 &  $ 16.9 \pm 3.7$ & $ 314 \pm 13$ & $ 4.5 \pm 4.2$ & $ -16.3 \pm 3.8$     & $1291\pm 50$ & $ -3791 \pm 52$\\ 
1504$-$166  & 2  & $ 163.8 \pm 9.7 $ & $ 26.0 \pm 9.8 $& $ 39.0 \pm 6.7 $ & 1.85$\pm$0.32 &  $ 5.8 \pm 3.1$ & $ 190 \pm 35$ & $ 2.6 \pm 3.0$ & $ 5.2 \pm 3.1$     & $-367\pm 42$ & $ -2106 \pm 43$\\ 
1504$-$166  & 3\tablenotemark{a}  & $ 175.8 \pm 1.6 $ & $ 13.5 \pm 1.7\tablenotemark{b} $& $ 83.6 \pm 1.9 $ & 3.966$\pm$0.088 &  $ 5.3 \pm 1.1$ & $ 72.7 \pm 9.8$ & $ -5.2 \pm 1.1$ & $ -1.21 \pm 0.87$     & $-241\pm 15$ & $ -1132 \pm 12$\\ 
1508$-$055  & 2  & $ 266 \pm 122 $ & $ 177 \pm 122 $& $ 2 \pm 15 $ & 0.14$\pm$0.91 &  $ 5.6 \pm 8.3$ & $ 266 \pm 76$ & $ 0 \pm 8.8$ & $ 6 \pm 11$     & $14745\pm 127$ & $ 1678 \pm 120$\\ 
1508$-$055  & 4  & $ 163 \pm 29 $ & $ 80 \pm 29 $& $ 21.5 \pm 7.3 $ & 1.28$\pm$0.43 &  $ 12.3 \pm 5.3$ & $ 304 \pm 26$ & $ 7.7 \pm 6.7$ & $ -9.6 \pm 5.8$     & $1737\pm 98$ & $ 94 \pm 47$\\ 
1510$-$089  & 1\tablenotemark{a}  & $ 334.71 \pm 0.81 $ & $ 0.27 \pm 0.91 $& $ 722 \pm 17 $ & 16.01$\pm$0.39 &  $ 98 \pm 24$ & $ 156.7 \pm 9.0$ & $ -3 \pm 14$ & $ -98 \pm 23$     & $-1549\pm 26$ & $ 3264 \pm 74$\\ 
1510$-$089  & 4  & $ 326.2 \pm 3.4 $ & $ 1.0 \pm 3.8 $& $ 905 \pm 48 $ & 20.1$\pm$1.1 &  $ 121 \pm 81$ & $ 319 \pm 46$ & $ -15 \pm 89$ & $ 120 \pm 79$     & $-1065\pm 83$ & $ 1543 \pm 61$\\ 
1510$-$089  & 8\tablenotemark{a}  & $ 335.60 \pm 0.91 $ & $ 3.9 \pm 1.0\tablenotemark{b} $& $ 986 \pm 19 $ & 21.87$\pm$0.42 &  $ 90 \pm 21$ & $ 62 \pm 16$ & $ 90 \pm 20$ & $ 6 \pm 25$     & $-1414\pm 37$ & $ 2245 \pm 52$\\ 
1510$-$089  & 15  & $ 329.6 \pm 1.2 $ & $ 1.3 \pm 1.4 $& $ 973 \pm 24 $ & 21.58$\pm$0.53 &  $ 39 \pm 30$ & $ 95 \pm 52$ & $ 32 \pm 31$ & $ -23 \pm 36$     & $-1281\pm 44$ & $ 2000 \pm 63$\\ 
1510$-$089  & 16\tablenotemark{a}  & $ 326.9 \pm 1.3 $ & $ 3.0 \pm 1.5 $& $ 1263 \pm 28 $ & 28.00$\pm$0.61 &  $ 758 \pm 72$ & $ 334.3 \pm 5.5$ & $ 96 \pm 75$ & $ 752 \pm 73$     & $-876\pm 35$ & $ 1130 \pm 34$\\ 
1510$-$089  & 17\tablenotemark{a}  & $ 320.6 \pm 2.0 $ & $ 0.7 \pm 2.3 $& $ 1038 \pm 39 $ & 23.03$\pm$0.86 &  $ 427 \pm 88$ & $ 333 \pm 11$ & $ 93 \pm 84$ & $ 417 \pm 85$     & $-837\pm 43$ & $ 929 \pm 49$\\ 
1510$-$089  & 19\tablenotemark{a}  & $ 324.1 \pm 1.2 $ & $ 1.1 \pm 1.4 $& $ 957 \pm 22 $ & 21.23$\pm$0.49 &  $ 473 \pm 103$ & $ 335 \pm 10$ & $ 86 \pm 88$ & $ 465 \pm 98$     & $-417\pm 15$ & $ 577 \pm 22$\\ 
1514$-$241  & 8\tablenotemark{a}  & $ 156.5 \pm 2.0 $ & $ 6.9 \pm 2.1\tablenotemark{b} $& $ 1729 \pm 83 $ & 5.60$\pm$0.27 &  $ 404 \pm 132$ & $ 329 \pm 17$ & $ 52 \pm 98$ & $ -401 \pm 138$     & $2090\pm 92$ & $ -6848 \pm 155$\\ 
1514$-$241  & 9\tablenotemark{a}  & $ 150.1 \pm 1.3 $ & $ 12.4 \pm 1.3\tablenotemark{b} $& $ 1918 \pm 60 $ & 6.21$\pm$0.19 &  $ 436 \pm 79$ & $ 42 \pm 10$ & $ -414 \pm 64$ & $ -138 \pm 88$     & $1873\pm 78$ & $ -7786 \pm 169$\\ 
1514$-$241  & 10  & $ 158.8 \pm 1.2 $ & $ 8.3 \pm 1.2\tablenotemark{b} $& $ 1923 \pm 85 $ & 6.23$\pm$0.28 &  $ 227 \pm 93$ & $ 92 \pm 36$ & $ -209 \pm 80$ & $ 88 \pm 172$     & $1501\pm 33$ & $ -7133 \pm 129$\\ 
1520+319  & 2  & $ 341 \pm 19 $ & $ 123 \pm 19\tablenotemark{b} $& $ 19.3 \pm 6.4 $ & 1.34$\pm$0.44 &  $ 7 \pm 14$ & $ 312 \pm 92$ & $ -3 \pm 13$ & $ 6 \pm 15$     & $316.9\pm 7.8$ & $ -79.8 \pm 9.1$\\ 
1520+319  & 3  & $ 12 \pm 42 $ & $ 24 \pm 42 $& $ 29 \pm 21 $ & 2.0$\pm$1.4 &  $ 60 \pm 41$ & $ 313 \pm 46$ & $ -51 \pm 44$ & $ 30 \pm 52$     & $-29\pm 21$ & $ 220 \pm 28$\\ 
1532+016  & 1  & $ 97 \pm 21 $ & $ 44 \pm 21 $& $ 12.6 \pm 4.4 $ & 0.85$\pm$0.30 &  $ 3.4 \pm 2.9$ & $ 55 \pm 56$ & $ -2.3 \pm 3.1$ & $ 2.5 \pm 3.0$     & $4036\pm 51$ & $ -5213 \pm 50$\\ 
1532+016  & 2  & $ 154.2 \pm 4.6 $ & $ 13.4 \pm 4.7 $& $ 97.0 \pm 9.8 $ & 6.53$\pm$0.66 &  $ 5.7 \pm 5.1$ & $ 285 \pm 57$ & $ 4.3 \pm 4.9$ & $ -3.8 \pm 6.4$     & $1368\pm 78$ & $ -1550 \pm 118$\\ 
1538+149  & 1  & $ 286 \pm 38 $ & $ 39 \pm 38 $& $ 25 \pm 15 $ & 0.89$\pm$0.52 &  $ 11.1 \pm 6.7$ & $ 80 \pm 38$ & $ 4.8 \pm 7.9$ & $ -10.0 \pm 7.9$     & $-1934\pm 79$ & $ 2671 \pm 69$\\ 
1538+149  & 4  & $ 330.8 \pm 6.2 $ & $ 6.3 \pm 6.2 $& $ 14.1 \pm 1.7 $ & 0.494$\pm$0.061 &  $ 0.8 \pm 1.2$ & $ 3 \pm 56$ & $ 0.45 \pm 0.63$ & $ 0.71 \pm 0.76$     & $-300.0\pm 7.6$ & $ 413 \pm 11$\\ 
1546+027  & 3  & $ 168.2 \pm 2.6 $ & $ 3.9 \pm 2.9 $& $ 439 \pm 27 $ & 11.04$\pm$0.68 &  $ 14 \pm 22$ & $ 96 \pm 78$ & $ -13 \pm 19$ & $ 4 \pm 25$     & $296\pm 81$ & $ -2400 \pm 110$\\ 
1546+027  & 4  & $ 165.4 \pm 3.7 $ & $ 7.5 \pm 3.9 $& $ 165 \pm 23 $ & 4.15$\pm$0.58 &  $ 18 \pm 28$ & $ 32 \pm 58$ & $ -13 \pm 10$ & $ -13 \pm 22$     & $108\pm 36$ & $ -1147 \pm 97$\\ 
1546+027  & 6\tablenotemark{a}  & $ 166.51 \pm 0.90 $ & $ 0.3 \pm 1.0 $& $ 394.3 \pm 7.7 $ & 9.92$\pm$0.19 &  $ 13.6 \pm 3.6$ & $ 277 \pm 19$ & $ 12.7 \pm 3.6$ & $ -4.8 \pm 4.5$     & $671\pm 33$ & $ -2491 \pm 41$\\ 
1546+027  & 7  & $ 185.32 \pm 0.88 $ & $ 4.1 \pm 1.0\tablenotemark{b} $& $ 447 \pm 17 $ & 11.26$\pm$0.43 &  $ 47 \pm 18$ & $ 152 \pm 19$ & $ -26.1 \pm 8.1$ & $ 39 \pm 20$     & $-238\pm 14$ & $ -1222 \pm 36$\\ 
1546+027  & 8\tablenotemark{a}  & $ 175.64 \pm 0.71 $ & $ 5.56 \pm 0.83\tablenotemark{b} $& $ 506 \pm 12 $ & 12.73$\pm$0.30 &  $ 39.5 \pm 8.0$ & $ 136 \pm 12$ & $ -25.4 \pm 5.3$ & $ 30 \pm 10$     & $-186\pm 31$ & $ -2296 \pm 61$\\ 
1546+027  & 10  & $ 197.9 \pm 3.9 $ & $ 4.2 \pm 3.9 $& $ 171 \pm 22 $ & 4.30$\pm$0.56 &  $ 45 \pm 29$ & $ 12 \pm 27$ & $ 5 \pm 12$ & $ -45 \pm 24$     & $-374\pm 19$ & $ -1556 \pm 47$\\ 
1551+130  & 1\tablenotemark{a}  & $ 18.2 \pm 6.6 $ & $ 1.2 \pm 6.6 $& $ 15.9 \pm 2.4 $ & 1.01$\pm$0.15 &  $ 9.5 \pm 1.9$ & $ 6.7 \pm 8.2$ & $ -1.9 \pm 1.7$ & $ 9.3 \pm 1.8$     & $3187.6\pm 9.3$ & $ 8983 \pm 13$\\ 
1551+130  & 2  & $ 18.3 \pm 2.3 $ & $ 17.1 \pm 2.3\tablenotemark{b} $& $ 156.8 \pm 9.5 $ & 9.98$\pm$0.60 &  $ 13.4 \pm 7.5$ & $ 203 \pm 31$ & $ -1.1 \pm 5.0$ & $ -13.3 \pm 7.3$     & $98\pm 33$ & $ 4660 \pm 55$\\ 
1551+130  & 3\tablenotemark{a}  & $ 358.0 \pm 1.3 $ & $ 6.3 \pm 1.3\tablenotemark{b} $& $ 194.9 \pm 8.0 $ & 12.40$\pm$0.51 &  $ 12.2 \pm 3.6$ & $ 78 \pm 25$ & $ 12.0 \pm 3.2$ & $ 2.0 \pm 5.9$     & $-604\pm 23$ & $ 3571 \pm 42$\\ 
1551+130  & 4\tablenotemark{a}  & $ 332.0 \pm 2.7 $ & $ 22.2 \pm 2.8\tablenotemark{b} $& $ 222 \pm 13 $ & 14.15$\pm$0.82 &  $ 32.4 \pm 8.6$ & $ 313 \pm 17$ & $ -10.3 \pm 7.9$ & $ 30.7 \pm 9.6$     & $-87\pm 50$ & $ 2558 \pm 72$\\ 
1551+130  & 5  & $ 358.4 \pm 1.9 $ & $ 17.3 \pm 1.9\tablenotemark{b} $& $ 95.5 \pm 6.0 $ & 6.07$\pm$0.38 &  $ 1.0 \pm 3.7$ & $ 215 \pm 105$ & $ -0.6 \pm 2.3$ & $ -0.8 \pm 4.4$     & $482\pm 16$ & $ 1638 \pm 31$\\ 
1551+130  & 7\tablenotemark{a}  & $ 3.39 \pm 0.62 $ & $ 4.02 \pm 0.66\tablenotemark{b} $& $ 166.6 \pm 7.7 $ & 10.60$\pm$0.49 &  $ 24.1 \pm 4.3$ & $ 130 \pm 13$ & $ 19.2 \pm 1.5$ & $ -14.5 \pm 6.7$     & $-59.1\pm 4.9$ & $ 868 \pm 22$\\ 
1606+106  & 7  & $ 326.1 \pm 2.9 $ & $ 11.8 \pm 3.1\tablenotemark{b} $& $ 298 \pm 16 $ & 18.17$\pm$1.00 &  $ 9 \pm 10$ & $ 125 \pm 65$ & $ 3.3 \pm 10$ & $ -9 \pm 11$     & $-1286\pm 54$ & $ 1198 \pm 65$\\ 
1606+106  & 8\tablenotemark{a}  & $ 332.1 \pm 5.3 $ & $ 27.3 \pm 5.4\tablenotemark{b} $& $ 109 \pm 10 $ & 6.65$\pm$0.61 &  $ 37 \pm 12$ & $ 127 \pm 19$ & $ 15 \pm 12$ & $ -33 \pm 12$     & $-1141\pm 32$ & $ 797 \pm 32$\\ 
1606+106  & 9  & $ 260 \pm 32 $ & $ 52 \pm 32 $& $ 17.4 \pm 8.8 $ & 1.06$\pm$0.54 &  $ 20.7 \pm 7.4$ & $ 139 \pm 22$ & $ -17.8 \pm 9.4$ & $ -11 \pm 11$     & $-318\pm 32$ & $ 294 \pm 29$\\ 
1611+343  & 4\tablenotemark{a}  & $ 112.8 \pm 1.9 $ & $ 57.0 \pm 1.9\tablenotemark{b} $& $ 74.4 \pm 2.2 $ & 4.95$\pm$0.15 &  $ 4.5 \pm 1.0$ & $ 108 \pm 15$ & $ -0.4 \pm 1.1$ & $ 4.5 \pm 1.0$     & $521\pm 19$ & $ -2962 \pm 21$\\ 
1611+343  & 13  & $ 133.4 \pm 6.5 $ & $ 21.9 \pm 6.5\tablenotemark{b} $& $ 48.4 \pm 5.6 $ & 3.22$\pm$0.37 &  $ 9.4 \pm 4.5$ & $ 188 \pm 38$ & $ 7.6 \pm 5.9$ & $ 5.4 \pm 6.1$     & $480\pm 19$ & $ -1045.8 \pm 7.8$\\ 
1633+382  & 2\tablenotemark{a}  & $ 266.37 \pm 0.88 $ & $ 3.35 \pm 0.92\tablenotemark{b} $& $ 263.2 \pm 10.0 $ & 20.63$\pm$0.78 &  $ 34.8 \pm 7.9$ & $ 114.4 \pm 8.8$ & $ -16.3 \pm 3.4$ & $ -30.7 \pm 8.5$     & $-2381\pm 36$ & $ 26 \pm 14$\\ 
1633+382  & 3\tablenotemark{a}  & $ 291.1 \pm 3.0 $ & $ 7.1 \pm 3.2 $& $ 289 \pm 13 $ & 22.64$\pm$0.99 &  $ 64 \pm 19$ & $ 141 \pm 17$ & $ -32 \pm 20$ & $ -55 \pm 17$     & $-1595\pm 35$ & $ 465 \pm 46$\\ 
1633+382  & 4  & $ 270.7 \pm 1.1 $ & $ 0.2 \pm 1.2 $& $ 394 \pm 23 $ & 30.8$\pm$1.8 &  $ 81 \pm 39$ & $ 88 \pm 17$ & $ 3 \pm 11$ & $ -80 \pm 36$     & $-1301\pm 67$ & $ 7 \pm 20$\\ 
1633+382  & 5\tablenotemark{a}  & $ 276.4 \pm 1.7 $ & $ 3.8 \pm 1.9 $& $ 291 \pm 13 $ & 22.8$\pm$1.0 &  $ 106 \pm 23$ & $ 98.8 \pm 9.0$ & $ -4 \pm 15$ & $ -106 \pm 23$     & $-917\pm 29$ & $ 167 \pm 19$\\ 
1633+382  & 8  & $ 266.3 \pm 2.4 $ & $ 16.2 \pm 2.4\tablenotemark{b} $& $ 135 \pm 13 $ & 10.6$\pm$1.0 &  $ 37 \pm 17$ & $ 68 \pm 22$ & $ 11.9 \pm 7.7$ & $ -35 \pm 18$     & $-1783\pm 41$ & $ 353 \pm 17$\\ 
1633+382  & 16  & $ 295.8 \pm 2.8 $ & $ 4.0 \pm 2.9 $& $ 145.5 \pm 6.3 $ & 11.40$\pm$0.49 &  $ 10.3 \pm 3.6$ & $ 135 \pm 22$ & $ -3.3 \pm 3.9$ & $ -9.8 \pm 3.4$     & $-4423\pm 31$ & $ 1803 \pm 39$\\ 
1633+382  & 17  & $ 299.7 \pm 1.4 $ & $ 7.2 \pm 1.6\tablenotemark{b} $& $ 127.9 \pm 3.0 $ & 10.02$\pm$0.24 &  $ 4.5 \pm 2.5$ & $ 196 \pm 35$ & $ -4.4 \pm 2.4$ & $ -1.1 \pm 2.2$     & $-664\pm 12$ & $ 509 \pm 15$\\ 
1633+382  & 18\tablenotemark{a}  & $ 274.8 \pm 5.2 $ & $ 2.8 \pm 5.2 $& $ 57.2 \pm 4.0 $ & 4.48$\pm$0.32 &  $ 12.7 \pm 2.0$ & $ 70 \pm 11$ & $ 5.3 \pm 2.9$ & $ -11.5 \pm 2.0$     & $-3819\pm 21$ & $ 460 \pm 28$\\ 
1633+382  & 19  & $ 301 \pm 14 $ & $ 34 \pm 14 $& $ 19.5 \pm 3.7 $ & 1.53$\pm$0.29 &  $ 2.5 \pm 1.8$ & $ 84 \pm 49$ & $ 1.5 \pm 2.4$ & $ -2.0 \pm 1.9$     & $-3281\pm 15$ & $ -183 \pm 28$\\ 
1633+382  & 23  & $ 275.4 \pm 2.8 $ & $ 7.8 \pm 2.9 $& $ 81.9 \pm 8.3 $ & 6.42$\pm$0.65 &  $ 16.9 \pm 9.5$ & $ 76 \pm 28$ & $ 5.5 \pm 4.6$ & $ -15.9 \pm 9.1$     & $-2131\pm 40$ & $ 457 \pm 19$\\ 
1633+382  & 24\tablenotemark{a}  & $ 281.5 \pm 3.4 $ & $ 14.4 \pm 3.8\tablenotemark{b} $& $ 75.2 \pm 4.3 $ & 5.89$\pm$0.34 &  $ 14.9 \pm 3.5$ & $ 127 \pm 14$ & $ -6.5 \pm 3.7$ & $ -13.4 \pm 3.5$     & $-500\pm 19$ & $ 236 \pm 20$\\ 
1637+574  & 1\tablenotemark{a}  & $ 213.3 \pm 2.0 $ & $ 10.8 \pm 2.0\tablenotemark{b} $& $ 97.0 \pm 4.3 $ & 4.07$\pm$0.18 &  $ 8.4 \pm 1.7$ & $ 36 \pm 10$ & $ -0.4 \pm 1.4$ & $ -8.4 \pm 1.7$     & $-1902\pm 22$ & $ -4540 \pm 42$\\ 
1637+574  & 2  & $ 200.1 \pm 4.5 $ & $ 0.5 \pm 4.5 $& $ 187 \pm 18 $ & 7.86$\pm$0.77 &  $ 41 \pm 21$ & $ 31 \pm 33$ & $ -8 \pm 18$ & $ -40 \pm 22$     & $-1218\pm 41$ & $ -3201 \pm 56$\\ 
1637+574  & 5  & $ 199.2 \pm 1.8 $ & $ 5.6 \pm 1.9 $& $ 172 \pm 11 $ & 7.21$\pm$0.44 &  $ 16.4 \pm 9.6$ & $ 21 \pm 28$ & $ -0.5 \pm 4.5$ & $ -16.4 \pm 8.9$     & $-469\pm 15$ & $ -993 \pm 40$\\ 
1637+574  & 6\tablenotemark{a}  & $ 208.5 \pm 2.2 $ & $ 1.9 \pm 2.3 $& $ 168 \pm 10 $ & 7.06$\pm$0.43 &  $ 58 \pm 19$ & $ 170.8 \pm 8.6$ & $ -35 \pm 10$ & $ 46 \pm 17$     & $-377.8\pm 6.0$ & $ -589 \pm 20$\\ 
1637+574  & 7  & $ 205.4 \pm 1.5 $ & $ 1.9 \pm 1.7 $& $ 266 \pm 13 $ & 11.16$\pm$0.53 &  $ 18 \pm 11$ & $ 119 \pm 44$ & $ -17.5 \pm 9.2$ & $ 1 \pm 17$     & $-418.4\pm 9.4$ & $ -762 \pm 34$\\ 
1637+574  & 8  & $ 97 \pm 18 $ & $ 98 \pm 18\tablenotemark{b} $& $ 4.61 \pm 0.88 $ & 0.193$\pm$0.037 &  $ 0.8 \pm 1.2$ & $ 347 \pm 57$ & $ -0.74 \pm 0.78$ & $ -0.27 \pm 0.54$     & $-55.0\pm 7.9$ & $ -215 \pm 15$\\ 
1637+574  & 9  & $ 202.0 \pm 2.3 $ & $ 5.7 \pm 2.5 $& $ 254 \pm 13 $ & 10.66$\pm$0.56 &  $ 25 \pm 14$ & $ 75 \pm 40$ & $ -20 \pm 14$ & $ -15 \pm 18$     & $-578\pm 29$ & $ -1041 \pm 43$\\ 
1637+574  & 11  & $ 204.14 \pm 0.64 $ & $ 1.91 \pm 0.69 $& $ 200.9 \pm 3.8 $ & 8.43$\pm$0.16 &  $ 4.4 \pm 3.8$ & $ 9 \pm 33$ & $ 1.2 \pm 1.5$ & $ -4.2 \pm 2.6$     & $-652.3\pm 7.8$ & $ -1340 \pm 20$\\ 
1637+574  & 12\tablenotemark{a}  & $ 194.0 \pm 1.1 $ & $ 7.2 \pm 1.2\tablenotemark{b} $& $ 195.9 \pm 8.5 $ & 8.22$\pm$0.36 &  $ 35.0 \pm 9.4$ & $ 294 \pm 24$ & $ 34.4 \pm 7.4$ & $ -6 \pm 16$     & $-29.9\pm 9.1$ & $ -606 \pm 23$\\ 
1637+574  & 14\tablenotemark{a}  & $ 194.3 \pm 2.7 $ & $ 13.2 \pm 2.8\tablenotemark{b} $& $ 100.7 \pm 5.8 $ & 4.23$\pm$0.24 &  $ 18.5 \pm 4.9$ & $ 34 \pm 15$ & $ -6.1 \pm 4.2$ & $ -17.4 \pm 5.1$     & $-537\pm 18$ & $ -998 \pm 23$\\ 
1637+826  & 2  & $ 327 \pm 31 $ & $ 29 \pm 31 $& $ 39 \pm 15 $ & 0.062$\pm$0.024 &  $ 9.9 \pm 8.2$ & $ 322 \pm 48$ & $ -0.9 \pm 9.6$ & $ 9.9 \pm 7.6$     & $-5073\pm 156$ & $ 2663 \pm 58$\\ 
1637+826  & 3  & $ 304.5 \pm 2.4 $ & $ 7.2 \pm 2.4 $& $ 91.8 \pm 4.3 $ & 0.1470$\pm$0.0068 &  $ 2.1 \pm 3.9$ & $ 201 \pm 84$ & $ -2.0 \pm 3.7$ & $ -0.5 \pm 4.1$     & $-3160\pm 17$ & $ 1650 \pm 13$\\ 
1637+826  & 4  & $ 303.8 \pm 5.2 $ & $ 7.0 \pm 5.2 $& $ 52.7 \pm 4.4 $ & 0.0844$\pm$0.0071 &  $ 4.5 \pm 3.5$ & $ 227 \pm 52$ & $ -4.4 \pm 3.7$ & $ 1.0 \pm 3.4$     & $-2673\pm 15$ & $ 1368 \pm 19$\\ 
1637+826  & 5  & $ 314.4 \pm 8.7 $ & $ 15.0 \pm 8.7 $& $ 44.9 \pm 6.7 $ & 0.072$\pm$0.011 &  $ 17.2 \pm 6.4$ & $ 224 \pm 23$ & $ -17.1 \pm 6.4$ & $ -0.1 \pm 6.8$     & $-1936\pm 25$ & $ 1158 \pm 25$\\ 
1637+826  & 6\tablenotemark{a}  & $ 302.1 \pm 7.0 $ & $ 3.1 \pm 7.1 $& $ 38.2 \pm 5.0 $ & 0.0612$\pm$0.0080 &  $ 12.8 \pm 3.5$ & $ 161 \pm 18$ & $ -8.0 \pm 3.7$ & $ -10.0 \pm 4.0$     & $-1408\pm 19$ & $ 812 \pm 16$\\ 
1637+826  & 7  & $ 293.4 \pm 5.1 $ & $ 7.8 \pm 5.1 $& $ 58.8 \pm 9.6 $ & 0.094$\pm$0.015 &  $ 18.9 \pm 6.5$ & $ 224 \pm 25$ & $ -17.7 \pm 4.8$ & $ 6.6 \pm 9.0$     & $-883\pm 38$ & $ 591 \pm 11$\\ 
1637+826  & 8  & $ 173 \pm 20 $ & $ 130 \pm 20 $& $ 17.9 \pm 7.2 $ & 0.029$\pm$0.012 &  $ 9.6 \pm 4.1$ & $ 243 \pm 31$ & $ 9.0 \pm 4.3$ & $ 3.4 \pm 6.0$     & $-369\pm 17$ & $ 263 \pm 26$\\ 
1638+398  & 1  & $ 155.2 \pm 7.2 $ & $ 32.9 \pm 8.6\tablenotemark{b} $& $ 223 \pm 23 $ & 16.7$\pm$1.7 &  $ 38 \pm 52$ & $ 45 \pm 67$ & $ -36 \pm 48$ & $ -13 \pm 40$     & $-93\pm 60$ & $ -494 \pm 44$\\ 
1641+399  & 1  & $ 300.7 \pm 2.8 $ & $ 9.9 \pm 2.8\tablenotemark{b} $& $ 295 \pm 17 $ & 10.18$\pm$0.59 &  $ 9 \pm 12$ & $ 187 \pm 71$ & $ -8 \pm 12$ & $ -4 \pm 14$     & $-7078\pm 95$ & $ 2762 \pm 65$\\ 
1641+399  & 2\tablenotemark{a}  & $ 302.8 \pm 2.9 $ & $ 20.4 \pm 2.9\tablenotemark{b} $& $ 244 \pm 13 $ & 8.42$\pm$0.44 &  $ 39.0 \pm 8.5$ & $ 110 \pm 12$ & $ 8.6 \pm 8.9$ & $ -38.1 \pm 8.5$     & $-5383\pm 78$ & $ 1217 \pm 73$\\ 
1641+399  & 3\tablenotemark{a}  & $ 277.33 \pm 0.75 $ & $ 10.52 \pm 0.79\tablenotemark{b} $& $ 313.3 \pm 9.5 $ & 10.80$\pm$0.33 &  $ 32.3 \pm 5.6$ & $ 36 \pm 13$ & $ 28.4 \pm 3.6$ & $ -15.4 \pm 8.3$     & $-2942\pm 54$ & $ -320 \pm 22$\\ 
1641+399  & 5  & $ 283.0 \pm 1.8 $ & $ 12.3 \pm 1.9\tablenotemark{b} $& $ 382 \pm 35 $ & 13.2$\pm$1.2 &  $ 160 \pm 99$ & $ 281 \pm 24$ & $ -5 \pm 30$ & $ 159 \pm 84$     & $-981\pm 62$ & $ -27 \pm 16$\\ 
1641+399  & 6\tablenotemark{a}  & $ 275.67 \pm 0.52 $ & $ 7.26 \pm 0.60\tablenotemark{b} $& $ 342.0 \pm 5.5 $ & 11.79$\pm$0.19 &  $ 8.9 \pm 2.2$ & $ 6 \pm 22$ & $ 8.9 \pm 2.1$ & $ 0 \pm 3.6$     & $-2199\pm 33$ & $ -132 \pm 19$\\ 
1641+399  & 7\tablenotemark{a}  & $ 268.64 \pm 0.42 $ & $ 4.06 \pm 0.47\tablenotemark{b} $& $ 365.4 \pm 2.4 $ & 12.598$\pm$0.083 &  $ 8.5 \pm 1.4$ & $ 9.8 \pm 8.9$ & $ 8.4 \pm 1.4$ & $ -1.7 \pm 1.3$     & $-2505\pm 15$ & $ -330 \pm 16$\\ 
1641+399  & 8\tablenotemark{a}  & $ 271.05 \pm 0.49 $ & $ 0.33 \pm 0.55 $& $ 352.5 \pm 2.7 $ & 12.155$\pm$0.095 &  $ 8.6 \pm 1.3$ & $ 283.1 \pm 9.9$ & $ 1.8 \pm 1.5$ & $ 8.4 \pm 1.3$     & $-2735\pm 16$ & $ 19 \pm 18$\\ 
1641+399  & 9  & $ 261.74 \pm 0.51 $ & $ 3.45 \pm 0.55\tablenotemark{b} $& $ 345.6 \pm 4.7 $ & 11.92$\pm$0.16 &  $ 0.6 \pm 3.0$ & $ 185 \pm 111$ & $ -0.6 \pm 2.2$ & $ 0.1 \pm 3.4$     & $-1811\pm 16$ & $ -136 \pm 11$\\ 
1641+399  & 11  & $ 272.24 \pm 0.72 $ & $ 1.06 \pm 0.78 $& $ 557 \pm 14 $ & 19.21$\pm$0.49 &  $ 72 \pm 35$ & $ 254 \pm 23$ & $ -23 \pm 17$ & $ 68 \pm 34$     & $-845\pm 14$ & $ 57.9 \pm 7.2$\\ 
1641+399  & 12\tablenotemark{a}  & $ 274.40 \pm 0.59 $ & $ 4.54 \pm 0.68\tablenotemark{b} $& $ 379.2 \pm 6.3 $ & 13.07$\pm$0.22 &  $ 23.1 \pm 2.2$ & $ 42.2 \pm 5.8$ & $ 18.2 \pm 1.7$ & $ -14.2 \pm 2.7$     & $-3741\pm 42$ & $ -170 \pm 26$\\ 
1641+399  & 13\tablenotemark{a}  & $ 276.4 \pm 1.2 $ & $ 4.1 \pm 1.4\tablenotemark{b} $& $ 389 \pm 10 $ & 13.41$\pm$0.36 &  $ 51.9 \pm 6.4$ & $ 284.5 \pm 5.8$ & $ 7.3 \pm 4.9$ & $ 51.4 \pm 6.4$     & $-1735\pm 34$ & $ 43 \pm 27$\\ 
1641+399  & 15  & $ 268.9 \pm 1.2 $ & $ 1.2 \pm 1.2 $& $ 317 \pm 20 $ & 10.94$\pm$0.68 &  $ 19 \pm 40$ & $ 222 \pm 76$ & $ -14 \pm 14$ & $ 13 \pm 43$     & $-782\pm 37$ & $ 15 \pm 12$\\ 
1641+399  & 18\tablenotemark{a}  & $ 286.87 \pm 0.93 $ & $ 4.61 \pm 0.95\tablenotemark{b} $& $ 299.4 \pm 6.4 $ & 10.32$\pm$0.22 &  $ 33.0 \pm 4.3$ & $ 305.9 \pm 6.9$ & $ 10.8 \pm 3.4$ & $ 31.2 \pm 4.6$     & $-5971\pm 38$ & $ 1232 \pm 27$\\ 
1641+399  & 20\tablenotemark{a}  & $ 279.92 \pm 0.85 $ & $ 8.82 \pm 0.94\tablenotemark{b} $& $ 381.4 \pm 4.5 $ & 13.15$\pm$0.15 &  $ 16.5 \pm 4.5$ & $ 326 \pm 15$ & $ 11.9 \pm 4.8$ & $ 11.4 \pm 3.8$     & $-2070\pm 18$ & $ -9 \pm 22$\\ 
1641+399  & 21  & $ 273.3 \pm 5.2 $ & $ 0.9 \pm 5.2 $& $ 384 \pm 35 $ & 13.2$\pm$1.2 &  $ 155 \pm 79$ & $ 179 \pm 34$ & $ -155 \pm 79$ & $ -11 \pm 83$     & $-5102\pm 24$ & $ 241 \pm 23$\\ 
1641+399  & 23\tablenotemark{a}  & $ 265.77 \pm 0.64 $ & $ 8.27 \pm 0.73\tablenotemark{b} $& $ 337 \pm 13 $ & 11.61$\pm$0.45 &  $ 61.7 \pm 8.5$ & $ 42.3 \pm 9.2$ & $ 42.5 \pm 3.6$ & $ -45 \pm 12$     & $-1616\pm 43$ & $ -456 \pm 12$\\ 
1641+399  & 25\tablenotemark{a}  & $ 257.69 \pm 0.74 $ & $ 3.92 \pm 0.79\tablenotemark{b} $& $ 452.8 \pm 7.1 $ & 15.61$\pm$0.24 &  $ 150 \pm 16$ & $ 18.5 \pm 7.1$ & $ 129 \pm 15$ & $ -77 \pm 19$     & $-900.3\pm 8.8$ & $ -312.3 \pm 7.0$\\ 
1642+690  & 1  & $ 176.8 \pm 8.3 $ & $ 17.1 \pm 8.3 $& $ 27.0 \pm 7.4 $ & 1.13$\pm$0.31 &  $ 2.2 \pm 3.6$ & $ 207 \pm 64$ & $ 1.1 \pm 1.5$ & $ 1.9 \pm 3.0$     & $-2409\pm 32$ & $ -9725 \pm 69$\\ 
1642+690  & 3\tablenotemark{a}  & $ 197.43 \pm 0.71 $ & $ 0.18 \pm 0.78 $& $ 346.4 \pm 6.2 $ & 14.54$\pm$0.26 &  $ 15.4 \pm 3.6$ & $ 11.2 \pm 9.4$ & $ 1.7 \pm 2.5$ & $ -15.3 \pm 3.6$     & $-1140\pm 30$ & $ -3656 \pm 47$\\ 
1652+398  & 3\tablenotemark{a}  & $ 93 \pm 60 $ & $ 19 \pm 60 $& $ 64 \pm 97 $ & 0.14$\pm$0.22 &  $ 218 \pm 71$ & $ 345 \pm 26$ & $ -207 \pm 174$ & $ -67 \pm 157$     & $7069\pm 113$ & $ -2955 \pm 73$\\ 
1652+398  & 4  & $ 207.9 \pm 7.4 $ & $ 77.0 \pm 7.4\tablenotemark{b} $& $ 150 \pm 14 $ & 0.337$\pm$0.032 &  $ 12.7 \pm 4.4$ & $ 3 \pm 29$ & $ 5.2 \pm 7.0$ & $ -11.5 \pm 4.9$     & $6066\pm 106$ & $ -5880 \pm 61$\\ 
1652+398  & 5\tablenotemark{a}  & $ 278 \pm 11\tablenotemark{c} $ & $ 131 \pm 12\tablenotemark{b} $& $ 60 \pm 16 $ & 0.135$\pm$0.036 &  $ 20.4 \pm 3.7$ & $ 12 \pm 14$ & $ 20.3 \pm 3.9$ & $ -1.4 \pm 6.4$     & $2527\pm 80$ & $ -4408 \pm 55$\\ 
1652+398  & 6  & $ 114 \pm 11 $ & $ 13 \pm 11 $& $ 352 \pm 86 $ & 0.79$\pm$0.19 &  $ 361 \pm 127$ & $ 167 \pm 27$ & $ 289 \pm 158$ & $ 215 \pm 188$     & $3357\pm 115$ & $ -2393 \pm 71$\\ 
1652+398  & 7\tablenotemark{a}  & $ 18 \pm 32 $ & $ 130 \pm 32 $& $ 12.8 \pm 6.8 $ & 0.029$\pm$0.015 &  $ 6.3 \pm 1.8$ & $ 8 \pm 13$ & $ -1.1 \pm 2.1$ & $ 6.2 \pm 2.4$     & $1478\pm 36$ & $ -2505 \pm 47$\\ 
1652+398  & 8  & $ 72 \pm 16 $ & $ 92 \pm 16\tablenotemark{b} $& $ 30.5 \pm 7.3 $ & 0.068$\pm$0.016 &  $ 30 \pm 11$ & $ 243 \pm 25$ & $ 5 \pm 15$ & $ -29 \pm 11$     & $224\pm 12$ & $ -704 \pm 14$\\ 
1652+398  & 9  & $ 47 \pm 15 $ & $ 107 \pm 15\tablenotemark{b} $& $ 19.4 \pm 4.8 $ & 0.043$\pm$0.011 &  $ 4.0 \pm 1.5$ & $ 71 \pm 26$ & $ 1.6 \pm 1.6$ & $ 3.6 \pm 1.6$     & $514\pm 23$ & $ -1031 \pm 25$\\ 
1652+398  & 10  & $ 54 \pm 13 $ & $ 109 \pm 13\tablenotemark{b} $& $ 20.7 \pm 4.1 $ & 0.0465$\pm$0.0091 &  $ 2.6 \pm 1.6$ & $ 31 \pm 38$ & $ -1.0 \pm 1.4$ & $ 2.4 \pm 1.4$     & $172\pm 17$ & $ -468 \pm 26$\\ 
1655+077  & 1  & $ 300.0 \pm 6.7 $ & $ 11.5 \pm 6.7 $& $ 156 \pm 26 $ & 5.58$\pm$0.94 &  $ 38 \pm 18$ & $ 63 \pm 24$ & $ 32 \pm 11$ & $ -21 \pm 18$     & $-6787\pm 176$ & $ 5674 \pm 44$\\ 
1655+077  & 2  & $ 308 \pm 20 $ & $ 9 \pm 20 $& $ 24.7 \pm 7.9 $ & 0.89$\pm$0.28 &  $ 2.2 \pm 4.6$ & $ 190 \pm 84$ & $ -1.9 \pm 3.8$ & $ -1.1 \pm 3.7$     & $-5604\pm 56$ & $ 6151 \pm 69$\\ 
1655+077  & 6  & $ 315.2 \pm 1.4 $ & $ 6.3 \pm 1.6\tablenotemark{b} $& $ 327.2 \pm 7.6 $ & 11.73$\pm$0.27 &  $ 9.1 \pm 3.6$ & $ 220 \pm 25$ & $ -9.1 \pm 3.6$ & $ -0.8 \pm 3.6$     & $-1650\pm 53$ & $ 2263 \pm 59$\\ 
1655+077  & 7  & $ 324.3 \pm 2.6 $ & $ 0.5 \pm 2.9 $& $ 278 \pm 14 $ & 9.98$\pm$0.51 &  $ 17.7 \pm 8.0$ & $ 141 \pm 28$ & $ 1.2 \pm 7.2$ & $ -17.7 \pm 8.2$     & $-1220\pm 51$ & $ 1657 \pm 76$\\ 
1655+077  & 9\tablenotemark{a}  & $ 324.4 \pm 1.5 $ & $ 1.2 \pm 1.8 $& $ 300.1 \pm 9.0 $ & 10.76$\pm$0.32 &  $ 46.4 \pm 8.3$ & $ 313 \pm 11$ & $ -9.4 \pm 8.1$ & $ 45.4 \pm 8.9$     & $-624\pm 32$ & $ 885 \pm 47$\\ 
1655+077  & 10  & $ 320.3 \pm 5.4 $ & $ 3.2 \pm 5.8 $& $ 94.9 \pm 9.4 $ & 3.40$\pm$0.34 &  $ 14 \pm 13$ & $ 344 \pm 51$ & $ 6 \pm 10$ & $ 13 \pm 11$     & $-356\pm 30$ & $ 353 \pm 41$\\ 
1716+686  & 2  & $ 339.7 \pm 2.1 $ & $ 14.7 \pm 2.1\tablenotemark{b} $& $ 342 \pm 20 $ & 14.74$\pm$0.86 &  $ 56 \pm 35$ & $ 156 \pm 33$ & $ 4 \pm 21$ & $ -56 \pm 33$     & $-3429\pm 30$ & $ 4938 \pm 57$\\ 
1716+686  & 5\tablenotemark{a}  & $ 333.7 \pm 2.6 $ & $ 14.6 \pm 2.7\tablenotemark{b} $& $ 169.9 \pm 7.4 $ & 7.33$\pm$0.32 &  $ 61.6 \pm 7.0$ & $ 350.2 \pm 7.2$ & $ 17.5 \pm 7.5$ & $ 59.1 \pm 7.2$     & $-1813\pm 26$ & $ 1985 \pm 23$\\ 
1716+686  & 6  & $ 255 \pm 65 $ & $ 70 \pm 65 $& $ 8 \pm 13 $ & 0.35$\pm$0.55 &  $ 13 \pm 16$ & $ 73 \pm 60$ & $ 1 \pm 14$ & $ -13 \pm 16$     & $-1218\pm 31$ & $ 1696 \pm 23$\\ 
1716+686  & 8  & $ 271 \pm 61 $ & $ 66 \pm 61 $& $ 6.1 \pm 5.9 $ & 0.26$\pm$0.26 &  $ 4 \pm 12$ & $ 314 \pm 97$ & $ 3 \pm 11$ & $ 3 \pm 11$     & $-260\pm 17$ & $ 603 \pm 18$\\ 
1716+686  & 9  & $ 240 \pm 22 $ & $ 106 \pm 22\tablenotemark{b} $& $ 15.6 \pm 4.7 $ & 0.67$\pm$0.20 &  $ 19 \pm 12$ & $ 15 \pm 34$ & $ 13 \pm 11$ & $ -13 \pm 10$     & $-96\pm 12$ & $ 333 \pm 19$\\ 
1716+686  & 10  & $ 339.4 \pm 1.7 $ & $ 15.5 \pm 1.7\tablenotemark{b} $& $ 417 \pm 17 $ & 17.99$\pm$0.72 &  $ 51 \pm 20$ & $ 21 \pm 20$ & $ 33 \pm 14$ & $ 38 \pm 19$     & $-3447\pm 21$ & $ 4672 \pm 32$\\ 
1716+686  & 11\tablenotemark{a}  & $ 341.7 \pm 1.7 $ & $ 20.8 \pm 1.8\tablenotemark{b} $& $ 265 \pm 17 $ & 11.44$\pm$0.72 &  $ 81 \pm 15$ & $ 311 \pm 12$ & $ -41 \pm 10$ & $ 69 \pm 20$     & $-3115\pm 12$ & $ 3837 \pm 35$\\ 
1716+686  & 12  & $ 349.5 \pm 1.4 $ & $ 32.0 \pm 1.5\tablenotemark{b} $& $ 287 \pm 22 $ & 12.38$\pm$0.95 &  $ 67 \pm 36$ & $ 349 \pm 21$ & $ -1 \pm 11$ & $ 67 \pm 32$     & $-3140\pm 11$ & $ 3384 \pm 40$\\ 
1716+686  & 13  & $ 334.6 \pm 2.7 $ & $ 21.5 \pm 2.7\tablenotemark{b} $& $ 277 \pm 19 $ & 11.93$\pm$0.80 &  $ 62 \pm 28$ & $ 24 \pm 24$ & $ 47 \pm 19$ & $ 40 \pm 27$     & $-3110\pm 19$ & $ 2843 \pm 36$\\ 
1716+686  & 14\tablenotemark{a}  & $ 322.1 \pm 1.3 $ & $ 8.9 \pm 1.4\tablenotemark{b} $& $ 393 \pm 11 $ & 16.97$\pm$0.49 &  $ 97 \pm 12$ & $ 288 \pm 16$ & $ -54 \pm 19$ & $ 80 \pm 23$     & $-680.7\pm 4.9$ & $ 1287 \pm 23$\\ 
1717+178  & 6  & $ 176.76 \pm 0.81 $ & $ 10.58 \pm 0.84\tablenotemark{b} $& $ 263 \pm 13 $ & 2.33$\pm$0.12 &  $ 11.0 \pm 6.4$ & $ 130 \pm 39$ & $ -8.1 \pm 2.7$ & $ 7.5 \pm 9.5$     & $-469\pm 19$ & $ -3034 \pm 66$\\ 
1717+178  & 9\tablenotemark{a}  & $ 188.3 \pm 6.7 $ & $ 28.1 \pm 6.8\tablenotemark{b} $& $ 15.0 \pm 2.5 $ & 0.133$\pm$0.022 &  $ 10.9 \pm 1.8$ & $ 70 \pm 13$ & $ -9.6 \pm 1.8$ & $ -5.2 \pm 2.7$     & $-221.6\pm 7.7$ & $ -258 \pm 12$\\ 
1717+178  & 12  & $ 182.3 \pm 2.3 $ & $ 14.5 \pm 2.4\tablenotemark{b} $& $ 275 \pm 33 $ & 2.45$\pm$0.30 &  $ 22 \pm 53$ & $ 23 \pm 90$ & $ -8 \pm 20$ & $ -21 \pm 61$     & $-387\pm 19$ & $ -1297 \pm 59$\\ 
1717+178  & 13  & $ 192.5 \pm 3.2 $ & $ 15.0 \pm 3.4\tablenotemark{b} $& $ 206 \pm 27 $ & 1.83$\pm$0.24 &  $ 70 \pm 79$ & $ 11 \pm 37$ & $ 2 \pm 21$ & $ -70 \pm 48$     & $-473\pm 17$ & $ -950 \pm 48$\\ 
1725+044  & 2  & $ 106.5 \pm 1.8 $ & $ 8.2 \pm 2.3\tablenotemark{b} $& $ 510 \pm 43 $ & 9.35$\pm$0.79 &  $ 104 \pm 43$ & $ 68 \pm 18$ & $ -64 \pm 16$ & $ 82 \pm 44$     & $1310\pm 125$ & $ -775 \pm 27$\\ 
1725+044  & 4\tablenotemark{a}  & $ 108.87 \pm 0.83 $ & $ 3.32 \pm 0.98\tablenotemark{b} $& $ 588.4 \pm 10.0 $ & 10.79$\pm$0.18 &  $ 64.3 \pm 9.7$ & $ 355 \pm 11$ & $ -59.0 \pm 9.9$ & $ -26 \pm 12$     & $1802\pm 33$ & $ -868 \pm 26$\\ 
1730$-$130  & 1  & $ 358.9 \pm 3.6 $ & $ 1.6 \pm 3.6 $& $ 125.5 \pm 8.4 $ & 6.09$\pm$0.41 &  $ 7.1 \pm 3.7$ & $ 262 \pm 35$ & $ -7.0 \pm 3.6$ & $ -0.9 \pm 3.9$     & $271\pm 45$ & $ 24398 \pm 48$\\ 
1730$-$130  & 2  & $ 8.1 \pm 5.1 $ & $ 5.7 \pm 5.1 $& $ 360 \pm 70 $ & 17.5$\pm$3.4 &  $ 79 \pm 124$ & $ 28 \pm 62$ & $ 27 \pm 45$ & $ 74 \pm 101$     & $1112\pm 81$ & $ 4626 \pm 198$\\ 
1730$-$130  & 4\tablenotemark{a}  & $ 2.7 \pm 1.7 $ & $ 2.3 \pm 1.8 $& $ 563 \pm 21 $ & 27.3$\pm$1.0 &  $ 96 \pm 21$ & $ 191 \pm 10$ & $ -15 \pm 17$ & $ -95 \pm 21$     & $485\pm 67$ & $ 5076 \pm 84$\\ 
1730$-$130  & 6\tablenotemark{a}  & $ 24.40 \pm 0.85 $ & $ 2.14 \pm 0.97 $& $ 285.5 \pm 7.4 $ & 13.85$\pm$0.36 &  $ 14.5 \pm 3.2$ & $ 230 \pm 15$ & $ -6.3 \pm 2.4$ & $ -13.1 \pm 4.3$     & $1055\pm 21$ & $ 1964 \pm 57$\\ 
1730$-$130  & 7  & $ 341.7 \pm 5.2 $ & $ 28.1 \pm 5.2\tablenotemark{b} $& $ 166 \pm 24 $ & 8.1$\pm$1.2 &  $ 18 \pm 30$ & $ 46 \pm 65$ & $ 16 \pm 15$ & $ 8 \pm 25$     & $320\pm 36$ & $ 1702 \pm 74$\\ 
1730$-$130  & 8\tablenotemark{a}  & $ 351.14 \pm 0.63 $ & $ 1.26 \pm 0.71 $& $ 463 \pm 13 $ & 22.44$\pm$0.63 &  $ 49.3 \pm 9.9$ & $ 5.7 \pm 4.6$ & $ 12.4 \pm 3.9$ & $ 47.7 \pm 9.7$     & $-260\pm 17$ & $ 1711 \pm 46$\\ 
1730$-$130  & 10\tablenotemark{a}  & $ 0.84 \pm 0.68 $ & $ 1.82 \pm 0.83 $& $ 171.1 \pm 7.3 $ & 8.30$\pm$0.36 &  $ 46.0 \pm 6.8$ & $ 4.6 \pm 2.5$ & $ 3.0 \pm 1.9$ & $ 45.9 \pm 6.8$     & $18.1\pm 8.6$ & $ 557 \pm 31$\\ 
1730$-$130  & 13\tablenotemark{a}  & $ 26.5 \pm 2.3 $ & $ 11.7 \pm 2.8\tablenotemark{b} $& $ 194 \pm 10 $ & 9.40$\pm$0.50 &  $ 81 \pm 10$ & $ 8.5 \pm 4.6$ & $ -25.0 \pm 7.4$ & $ 77.0 \pm 9.8$     & $127\pm 20$ & $ 373 \pm 32$\\ 
1730$-$130  & 14  & $ 356.6 \pm 8.9 $ & $ 18.2 \pm 9.1 $& $ 535 \pm 53 $ & 25.9$\pm$2.6 &  $ 213 \pm 108$ & $ 302 \pm 31$ & $ -173 \pm 121$ & $ 124 \pm 80$     & $1378\pm 228$ & $ 4278 \pm 143$\\ 
1730$-$130  & 15\tablenotemark{a}  & $ 331.0 \pm 2.1 $ & $ 38.9 \pm 2.1\tablenotemark{b} $& $ 254 \pm 12 $ & 12.30$\pm$0.58 &  $ 20.7 \pm 4.6$ & $ 318 \pm 13$ & $ -4.6 \pm 3.9$ & $ 20.2 \pm 5.1$     & $1743\pm 51$ & $ 9084 \pm 89$\\ 
1749+096  & 4  & $ 3.2 \pm 5.5 $ & $ 0.6 \pm 5.5 $& $ 142 \pm 25 $ & 2.85$\pm$0.49 &  $ 107 \pm 57$ & $ 306 \pm 38$ & $ -90 \pm 42$ & $ 59 \pm 79$     & $52\pm 11$ & $ 763 \pm 21$\\ 
1749+096  & 5\tablenotemark{a}  & $ 22.3 \pm 4.6 $ & $ 24.5 \pm 4.7\tablenotemark{b} $& $ 121 \pm 18 $ & 2.42$\pm$0.36 &  $ 142 \pm 33$ & $ 31 \pm 10$ & $ 20 \pm 22$ & $ 141 \pm 36$     & $-56.8\pm 7.6$ & $ 333 \pm 27$\\ 
1749+701  & 2\tablenotemark{a}  & $ 62 \pm 92 $ & $ 128 \pm 92 $& $ 2.5 \pm 5.3 $ & 0.11$\pm$0.23 &  $ 20.4 \pm 3.2$ & $ 24.9 \pm 8.9$ & $ -12 \pm 17$ & $ 16 \pm 18$     & $-2198\pm 26$ & $ 827 \pm 27$\\ 
1749+701  & 3\tablenotemark{a}  & $ 23 \pm 20 $ & $ 90 \pm 20\tablenotemark{b} $& $ 8.5 \pm 2.5 $ & 0.36$\pm$0.11 &  $ 5.14 \pm 0.79$ & $ 233.4 \pm 8.3$ & $ -2.6 \pm 1.8$ & $ -4.4 \pm 1.3$     & $-1074\pm 28$ & $ 578 \pm 21$\\ 
1749+701  & 4  & $ 266 \pm 79 $ & $ 27 \pm 79 $& $ 2.5 \pm 4.7 $ & 0.11$\pm$0.20 &  $ 2.3 \pm 1.1$ & $ 250 \pm 27$ & $ -0.7 \pm 1.7$ & $ 2.3 \pm 2.1$     & $-626\pm 36$ & $ 307 \pm 25$\\ 
1749+701  & 5  & $ 222 \pm 20 $ & $ 74 \pm 20\tablenotemark{b} $& $ 4.1 \pm 1.3 $ & 0.176$\pm$0.054 &  $ 0.65 \pm 0.31$ & $ 359 \pm 35$ & $ 0.45 \pm 0.44$ & $ -0.47 \pm 0.38$     & $-295\pm 13$ & $ 121.6 \pm 9.3$\\ 
1758+388  & 3  & $ 247.6 \pm 4.2 $ & $ 19.8 \pm 4.3\tablenotemark{b} $& $ 25.7 \pm 2.2 $ & 2.18$\pm$0.19 &  $ 1.51 \pm 0.84$ & $ 209 \pm 39$ & $ -0.94 \pm 0.78$ & $ 1.18 \pm 0.96$     & $-629\pm 18$ & $ -14 \pm 14$\\ 
1758+388  & 4  & $ 249.1 \pm 4.5 $ & $ 84.3 \pm 4.9\tablenotemark{b} $& $ 16.8 \pm 1.3 $ & 1.43$\pm$0.11 &  $ 0.80 \pm 0.55$ & $ 267 \pm 47$ & $ 0.24 \pm 0.56$ & $ 0.76 \pm 0.55$     & $-63.0\pm 9.0$ & $ 160.6 \pm 9.6$\\ 
1800+440  & 3  & $ 198.2 \pm 2.8 $ & $ 0.3 \pm 3.0 $& $ 396 \pm 14 $ & 15.01$\pm$0.51 &  $ 3 \pm 11$ & $ 287 \pm 107$ & $ 3 \pm 12$ & $ 0.1 \pm 8.5$     & $-1312\pm 128$ & $ -4143 \pm 79$\\ 
1800+440  & 10  & $ 203.8 \pm 2.1 $ & $ 2.7 \pm 2.5 $& $ 386 \pm 18 $ & 14.60$\pm$0.69 &  $ 10 \pm 20$ & $ 20 \pm 80$ & $ 1 \pm 13$ & $ -10 \pm 17$     & $-965\pm 73$ & $ -1955 \pm 110$\\ 
1803+784  & 1  & $ 272.1 \pm 1.5 $ & $ 6.8 \pm 1.5\tablenotemark{b} $& $ 238 \pm 22 $ & 9.24$\pm$0.85 &  $ 28 \pm 12$ & $ 51 \pm 26$ & $ 18.4 \pm 4.4$ & $ -21 \pm 15$     & $-6922\pm 124$ & $ -680 \pm 36$\\ 
1803+784  & 2  & $ 319 \pm 20 $ & $ 47 \pm 20 $& $ 25.4 \pm 7.6 $ & 0.99$\pm$0.29 &  $ 8.7 \pm 3.6$ & $ 299 \pm 22$ & $ -3.0 \pm 4.7$ & $ 8.2 \pm 3.5$     & $-3268\pm 76$ & $ 12 \pm 41$\\ 
1803+784  & 3\tablenotemark{a}  & $ 357 \pm 13 $ & $ 89 \pm 13\tablenotemark{b} $& $ 15.4 \pm 2.3 $ & 0.597$\pm$0.087 &  $ 4.3 \pm 1.2$ & $ 214 \pm 20$ & $ -2.5 \pm 1.7$ & $ -3.4 \pm 1.2$     & $-1692\pm 29$ & $ -11 \pm 17$\\ 
1803+784  & 4\tablenotemark{a}  & $ 348.6 \pm 9.1 $ & $ 78.2 \pm 9.1\tablenotemark{b} $& $ 10.1 \pm 1.5 $ & 0.392$\pm$0.059 &  $ 2.91 \pm 0.61$ & $ 216 \pm 12$ & $ -2.14 \pm 0.67$ & $ -1.98 \pm 0.68$     & $-1401\pm 12$ & $ 45 \pm 11$\\ 
1803+784  & 5\tablenotemark{a}  & $ 307 \pm 42 $ & $ 27 \pm 42 $& $ 4.8 \pm 3.2 $ & 0.19$\pm$0.12 &  $ 6.5 \pm 1.1$ & $ 150 \pm 13$ & $ -2.5 \pm 3.7$ & $ -6.0 \pm 2.7$     & $-918\pm 31$ & $ 233 \pm 18$\\ 
1803+784  & 6\tablenotemark{a}  & $ 27 \pm 68 $ & $ 112 \pm 68 $& $ 1.2 \pm 2.3 $ & 0.046$\pm$0.089 &  $ 2.54 \pm 0.74$ & $ 129 \pm 17$ & $ 2.5 \pm 2.0$ & $ -0.5 \pm 1.9$     & $-370\pm 18$ & $ 53.8 \pm 6.0$\\ 
1807+698  & 4\tablenotemark{a}  & $ 195.3 \pm 9.8 $ & $ 65.5 \pm 9.8\tablenotemark{b} $& $ 25.1 \pm 2.6 $ & 0.0846$\pm$0.0087 &  $ 4.6 \pm 1.2$ & $ 347 \pm 23$ & $ 2.2 \pm 2.0$ & $ -4.0 \pm 1.2$     & $-3130\pm 34$ & $ -578 \pm 18$\\ 
1807+698  & 5  & $ 224.3 \pm 8.1 $ & $ 36.8 \pm 8.1\tablenotemark{b} $& $ 14.2 \pm 2.0 $ & 0.0479$\pm$0.0067 &  $ 1.55 \pm 0.79$ & $ 339 \pm 36$ & $ 1.41 \pm 0.86$ & $ -0.65 \pm 0.86$     & $-2373\pm 16$ & $ -395 \pm 13$\\ 
1807+698  & 6\tablenotemark{a}  & $ 197 \pm 33 $ & $ 60 \pm 33 $& $ 6.6 \pm 2.9 $ & 0.0223$\pm$0.0097 &  $ 5.4 \pm 1.3$ & $ 26 \pm 18$ & $ -0.9 \pm 3.0$ & $ -5.3 \pm 2.0$     & $-1551\pm 32$ & $ -407 \pm 20$\\ 
1807+698  & 7\tablenotemark{a}  & $ 232 \pm 12 $ & $ 26 \pm 12 $& $ 4.9 \pm 1.1 $ & 0.0166$\pm$0.0035 &  $ 1.67 \pm 0.39$ & $ 357 \pm 17$ & $ 1.36 \pm 0.48$ & $ -0.96 \pm 0.52$     & $-1039.7\pm 8.5$ & $ -239.4 \pm 6.9$\\ 
1807+698  & 8  & $ 290 \pm 34 $ & $ 35 \pm 34 $& $ 3.9 \pm 2.5 $ & 0.0132$\pm$0.0083 &  $ 2.6 \pm 1.0$ & $ 77 \pm 17$ & $ 1.4 \pm 1.1$ & $ -2.2 \pm 1.5$     & $-698\pm 18$ & $ -186.7 \pm 9.7$\\ 
1807+698  & 9  & $ 289 \pm 18 $ & $ 36 \pm 18 $& $ 3.7 \pm 1.5 $ & 0.0126$\pm$0.0051 &  $ 1.34 \pm 0.61$ & $ 63 \pm 24$ & $ 0.96 \pm 0.45$ & $ -0.94 \pm 0.71$     & $-321\pm 12$ & $ -102.6 \pm 5.5$\\ 
1823+568  & 1  & $ 189.3 \pm 4.6 $ & $ 9.9 \pm 4.6 $& $ 247 \pm 44 $ & 9.4$\pm$1.7 &  $ 33 \pm 59$ & $ 166 \pm 74$ & $ -13 \pm 24$ & $ 30 \pm 55$     & $-2473\pm 39$ & $ -7020 \pm 95$\\ 
1823+568  & 2  & $ 208.9 \pm 4.9 $ & $ 9.5 \pm 4.9 $& $ 132 \pm 15 $ & 4.99$\pm$0.57 &  $ 22.2 \pm 9.7$ & $ 212 \pm 25$ & $ 1.4 \pm 8.0$ & $ 22 \pm 10$     & $-2084\pm 33$ & $ -6041 \pm 61$\\ 
1823+568  & 4\tablenotemark{a}  & $ 197.76 \pm 0.80 $ & $ 3.00 \pm 0.85\tablenotemark{b} $& $ 483.9 \pm 8.1 $ & 18.35$\pm$0.31 &  $ 23.1 \pm 4.4$ & $ 19.1 \pm 9.6$ & $ -0.5 \pm 3.8$ & $ -23.1 \pm 4.5$     & $-1900\pm 36$ & $ -5124 \pm 45$\\ 
1823+568  & 6\tablenotemark{a}  & $ 192.5 \pm 1.6 $ & $ 6.2 \pm 1.6\tablenotemark{b} $& $ 207.0 \pm 7.6 $ & 7.85$\pm$0.29 &  $ 96 \pm 14$ & $ 358.4 \pm 6.5$ & $ 24 \pm 11$ & $ -93 \pm 14$     & $-553.7\pm 9.6$ & $ -1712 \pm 13$\\ 
1823+568  & 8  & $ 197.2 \pm 2.4 $ & $ 2.5 \pm 2.5 $& $ 119.9 \pm 9.8 $ & 4.55$\pm$0.37 &  $ 2.3 \pm 3.6$ & $ 226 \pm 58$ & $ 1.1 \pm 1.5$ & $ 2.0 \pm 2.9$     & $-420\pm 20$ & $ -1156 \pm 47$\\ 
1823+568  & 9  & $ 240 \pm 27 $ & $ 41 \pm 27 $& $ 2.65 \pm 0.88 $ & 0.100$\pm$0.033 &  $ 0.97 \pm 0.44$ & $ 225 \pm 30$ & $ -0.25 \pm 0.60$ & $ 0.94 \pm 0.46$     & $-135.7\pm 3.4$ & $ -403.6 \pm 8.5$\\ 
1823+568  & 10  & $ 199.2 \pm 4.3 $ & $ 1.4 \pm 4.3 $& $ 142 \pm 24 $ & 5.38$\pm$0.92 &  $ 58 \pm 26$ & $ 33 \pm 25$ & $ -14 \pm 13$ & $ -56 \pm 30$     & $-563\pm 12$ & $ -1446 \pm 66$\\ 
1823+568  & 12  & $ 204.6 \pm 4.3 $ & $ 6.0 \pm 4.3 $& $ 87.2 \pm 7.1 $ & 3.31$\pm$0.27 &  $ 25.6 \pm 9.0$ & $ 98 \pm 24$ & $ -24.5 \pm 9.3$ & $ -7 \pm 10$     & $-689\pm 16$ & $ -1913 \pm 19$\\ 
1828+487  & 1\tablenotemark{a}  & $ 319.6 \pm 2.2 $ & $ 8.8 \pm 2.2\tablenotemark{b} $& $ 180.5 \pm 6.1 $ & 7.08$\pm$0.24 &  $ 14.1 \pm 2.2$ & $ 311.2 \pm 8.4$ & $ -2.1 \pm 2.4$ & $ 13.9 \pm 1.9$     & $-10642\pm 61$ & $ 9129 \pm 27$\\ 
1828+487  & 2\tablenotemark{a}  & $ 322.9 \pm 1.2 $ & $ 2.2 \pm 1.2 $& $ 258.5 \pm 5.7 $ & 10.14$\pm$0.22 &  $ 15.5 \pm 2.4$ & $ 136.7 \pm 8.8$ & $ 1.7 \pm 2.3$ & $ -15.4 \pm 2.4$     & $-7215\pm 38$ & $ 10315 \pm 42$\\ 
1828+487  & 3\tablenotemark{a}  & $ 319.30 \pm 0.72 $ & $ 8.13 \pm 0.72\tablenotemark{b} $& $ 245.7 \pm 2.9 $ & 9.64$\pm$0.11 &  $ 5.87 \pm 0.95$ & $ 178 \pm 15$ & $ -3.7 \pm 1.3$ & $ -4.6 \pm 1.2$     & $-6087\pm 26$ & $ 9675 \pm 16$\\ 
1828+487  & 5\tablenotemark{a}  & $ 334.6 \pm 1.0 $ & $ 2.0 \pm 1.0 $& $ 286.4 \pm 6.4 $ & 11.24$\pm$0.25 &  $ 14.1 \pm 2.8$ & $ 151.3 \pm 9.6$ & $ 0.8 \pm 2.2$ & $ -14.0 \pm 2.8$     & $-2677\pm 31$ & $ 5117 \pm 45$\\ 
1828+487  & 6  & $ 328.8 \pm 1.9 $ & $ 2.0 \pm 2.0 $& $ 331 \pm 13 $ & 12.98$\pm$0.50 &  $ 6 \pm 13$ & $ 310 \pm 85$ & $ -2 \pm 10$ & $ 5 \pm 12$     & $-1019\pm 48$ & $ 1859 \pm 67$\\ 
1828+487  & 8  & $ 324.06 \pm 0.85 $ & $ 1.68 \pm 0.90 $& $ 353.2 \pm 6.0 $ & 13.86$\pm$0.23 &  $ 14.2 \pm 5.1$ & $ 349 \pm 17$ & $ 6.1 \pm 4.0$ & $ 12.9 \pm 4.6$     & $-1670\pm 17$ & $ 2126 \pm 26$\\ 
1828+487  & 10  & $ 317.08 \pm 0.72 $ & $ 1.35 \pm 0.80 $& $ 346.9 \pm 4.4 $ & 13.61$\pm$0.17 &  $ 4.1 \pm 2.3$ & $ 59 \pm 38$ & $ 4.1 \pm 2.3$ & $ -0.9 \pm 2.3$     & $-1957\pm 27$ & $ 1952 \pm 30$\\ 
1828+487  & 11\tablenotemark{a}  & $ 314.58 \pm 0.70 $ & $ 1.36 \pm 0.81 $& $ 343.7 \pm 4.2 $ & 13.49$\pm$0.17 &  $ 7.9 \pm 2.0$ & $ 347 \pm 22$ & $ 4.2 \pm 2.6$ & $ 6.7 \pm 2.7$     & $-1412\pm 27$ & $ 1288 \pm 15$\\ 
1828+487  & 12  & $ 317.33 \pm 0.75 $ & $ 0.42 \pm 0.84 $& $ 364.9 \pm 4.7 $ & 14.32$\pm$0.19 &  $ 2.5 \pm 3.1$ & $ 152 \pm 70$ & $ -0.6 \pm 3.1$ & $ -2.5 \pm 3.1$     & $-1682\pm 26$ & $ 1803 \pm 27$\\ 
1828+487  & 13  & $ 315.76 \pm 0.73 $ & $ 0.63 \pm 0.82 $& $ 311.9 \pm 4.1 $ & 12.24$\pm$0.16 &  $ 2.3 \pm 3.7$ & $ 357 \pm 65$ & $ 1.5 \pm 2.4$ & $ 1.8 \pm 2.4$     & $-1393\pm 20$ & $ 1380 \pm 23$\\ 
1828+487  & 14\tablenotemark{a}  & $ 310.8 \pm 1.1 $ & $ 7.0 \pm 1.1\tablenotemark{b} $& $ 311.8 \pm 5.6 $ & 12.23$\pm$0.22 &  $ 6.4 \pm 1.7$ & $ 284 \pm 19$ & $ -2.9 \pm 2.0$ & $ 5.7 \pm 1.9$     & $-4460\pm 44$ & $ 5135 \pm 59$\\ 
1828+487  & 15\tablenotemark{a}  & $ 322.15 \pm 0.58 $ & $ 6.57 \pm 0.58\tablenotemark{b} $& $ 323.7 \pm 3.1 $ & 12.70$\pm$0.12 &  $ 7.0 \pm 1.7$ & $ 342 \pm 17$ & $ 2.3 \pm 1.9$ & $ 6.6 \pm 1.8$     & $-4437\pm 19$ & $ 7336 \pm 15$\\ 
1828+487  & 16  & $ 312.7 \pm 1.2 $ & $ 1.3 \pm 1.4 $& $ 310.9 \pm 6.6 $ & 12.20$\pm$0.26 &  $ 8.5 \pm 4.7$ & $ 126 \pm 38$ & $ 1.0 \pm 4.7$ & $ -8.4 \pm 4.7$     & $-1329\pm 33$ & $ 1161 \pm 31$\\ 
1828+487  & 17  & $ 329.6 \pm 1.9 $ & $ 1.3 \pm 1.9 $& $ 357 \pm 14 $ & 14.01$\pm$0.54 &  $ 13.4 \pm 8.5$ & $ 247 \pm 44$ & $ -13.2 \pm 8.5$ & $ 1.8 \pm 9.7$     & $-3201\pm 53$ & $ 5901 \pm 70$\\ 
1828+487  & 18  & $ 311.38 \pm 0.97 $ & $ 0 \pm 1.1 $& $ 334.9 \pm 5.8 $ & 13.14$\pm$0.23 &  $ 6.4 \pm 5.7$ & $ 124 \pm 56$ & $ 0.8 \pm 5.6$ & $ -6.4 \pm 5.7$     & $-1164\pm 26$ & $ 1020 \pm 24$\\ 
1828+487  & 19  & $ 315.82 \pm 0.75 $ & $ 2.15 \pm 0.82 $& $ 338.3 \pm 4.5 $ & 13.28$\pm$0.18 &  $ 6.6 \pm 6.4$ & $ 149 \pm 52$ & $ -1.5 \pm 5.0$ & $ -6.4 \pm 5.1$     & $-855.4\pm 9.0$ & $ 962 \pm 16$\\ 
1845+797  & 1  & $ 330.3 \pm 1.3 $ & $ 5.7 \pm 1.3\tablenotemark{b} $& $ 577 \pm 14 $ & 2.114$\pm$0.053 &  $ 16 \pm 13$ & $ 318 \pm 51$ & $ -3 \pm 12$ & $ 16 \pm 13$     & $-4469\pm 38$ & $ 6333 \pm 46$\\ 
1845+797  & 3\tablenotemark{a}  & $ 331.07 \pm 0.91 $ & $ 11.27 \pm 0.94\tablenotemark{b} $& $ 541 \pm 11 $ & 1.980$\pm$0.041 &  $ 57.4 \pm 9.8$ & $ 146.9 \pm 8.3$ & $ 4.2 \pm 7.7$ & $ -57 \pm 10$     & $-3976\pm 22$ & $ 4782 \pm 38$\\ 
1845+797  & 5  & $ 325.7 \pm 2.8 $ & $ 3.7 \pm 2.8 $& $ 474 \pm 25 $ & 1.737$\pm$0.091 &  $ 107 \pm 68$ & $ 23 \pm 40$ & $ 90 \pm 60$ & $ 58 \pm 64$     & $-4318\pm 33$ & $ 5472 \pm 42$\\ 
1846+322  & 1  & $ 344.3 \pm 9.9 $ & $ 12.2 \pm 10.0 $& $ 88 \pm 23 $ & 3.9$\pm$1.0 &  $ 83 \pm 35$ & $ 157 \pm 22$ & $ 11 \pm 27$ & $ -82 \pm 36$     & $-586\pm 18$ & $ 1129 \pm 36$\\ 
1846+322  & 2  & $ 359 \pm 18 $ & $ 45 \pm 18 $& $ 26.1 \pm 6.2 $ & 1.15$\pm$0.27 &  $ 38 \pm 13$ & $ 97 \pm 17$ & $ 37 \pm 13$ & $ -6 \pm 15$     & $-191\pm 12$ & $ 170.1 \pm 9.2$\\ 
1849+670  & 1  & $ 318.8 \pm 5.1 $ & $ 9.6 \pm 5.2 $& $ 313 \pm 26 $ & 11.76$\pm$0.99 &  $ 15 \pm 31$ & $ 166 \pm 78$ & $ -7 \pm 25$ & $ -13 \pm 24$     & $-5368\pm 109$ & $ 4414 \pm 79$\\ 
1849+670  & 4\tablenotemark{a}  & $ 308.5 \pm 2.0 $ & $ 6.5 \pm 2.1\tablenotemark{b} $& $ 555 \pm 21 $ & 20.86$\pm$0.77 &  $ 131 \pm 22$ & $ 140 \pm 10$ & $ -25 \pm 23$ & $ -128 \pm 23$     & $-2215\pm 66$ & $ 2202 \pm 52$\\ 
1849+670  & 7  & $ 284 \pm 12 $ & $ 28 \pm 13 $& $ 53 \pm 11 $ & 1.99$\pm$0.41 &  $ 26 \pm 15$ & $ 195 \pm 37$ & $ -26 \pm 15$ & $ 0 \pm 15$     & $-189\pm 27$ & $ 223 \pm 27$\\ 
1901+319  & 1  & $ 157 \pm 11 $ & $ 38 \pm 11\tablenotemark{b} $& $ 14.5 \pm 1.7 $ & 0.529$\pm$0.063 &  $ 3.1 \pm 1.7$ & $ 94 \pm 24$ & $ -2.8 \pm 1.5$ & $ 1.4 \pm 1.0$     & $13779\pm 30$ & $ -7843 \pm 14$\\ 
1901+319  & 2  & $ 128.0 \pm 1.2 $ & $ 4.0 \pm 1.3\tablenotemark{b} $& $ 241.3 \pm 5.3 $ & 8.82$\pm$0.19 &  $ 0.9 \pm 4.4$ & $ 90 \pm 120$ & $ -0.5 \pm 4.2$ & $ 0.7 \pm 4.4$     & $1511\pm 21$ & $ -1348 \pm 18$\\ 
1901+319  & 5  & $ 126.8 \pm 3.5 $ & $ 15.4 \pm 3.7\tablenotemark{b} $& $ 90.3 \pm 5.6 $ & 3.30$\pm$0.20 &  $ 9.3 \pm 3.1$ & $ 200 \pm 22$ & $ 8.9 \pm 3.2$ & $ 2.7 \pm 3.4$     & $670\pm 24$ & $ -234 \pm 21$\\ 
1901+319  & 7\tablenotemark{a}  & $ 110.99 \pm 0.63 $ & $ 1.64 \pm 0.66 $& $ 178.2 \pm 4.3 $ & 6.51$\pm$0.16 &  $ 41.6 \pm 4.6$ & $ 127.1 \pm 5.2$ & $ 11.6 \pm 2.5$ & $ 40.0 \pm 5.4$     & $914\pm 15$ & $ -361.1 \pm 3.9$\\ 
1923+210  & 2  & $ 258.40 \pm 0.58 $ & $ 6.92 \pm 0.62\tablenotemark{b} $& $ 318 \pm 11 $ & \n &  $ 7 \pm 11$ & $ 103 \pm 48$ & $ -3.1 \pm 2.0$ & $ -6.8 \pm 7.1$     & $-4637\pm 94$ & $ -1516 \pm 19$\\ 
1923+210  & 5  & $ 241.0 \pm 1.3 $ & $ 5.8 \pm 1.4\tablenotemark{b} $& $ 161.9 \pm 3.7 $ & \n &  $ 3.3 \pm 2.3$ & $ 128 \pm 47$ & $ -3.0 \pm 2.2$ & $ -1.3 \pm 2.4$     & $-1306\pm 30$ & $ -528 \pm 28$\\ 
1928+738  & 1\tablenotemark{a}  & $ 182.97 \pm 0.56 $ & $ 14.58 \pm 0.57\tablenotemark{b} $& $ 408.0 \pm 7.2 $ & 7.70$\pm$0.14 &  $ 9.5 \pm 2.3$ & $ 312 \pm 16$ & $ 7.4 \pm 1.7$ & $ -6.0 \pm 3.0$     & $2661\pm 35$ & $ -13006 \pm 63$\\ 
1928+738  & 2  & $ 173.3 \pm 2.6 $ & $ 8.1 \pm 2.7\tablenotemark{b} $& $ 384 \pm 41 $ & 7.24$\pm$0.78 &  $ 44 \pm 63$ & $ 354 \pm 53$ & $ 0 \pm 18$ & $ -44 \pm 42$     & $1662\pm 39$ & $ -6467 \pm 93$\\ 
1928+738  & 3\tablenotemark{a}  & $ 169.74 \pm 0.68 $ & $ 5.51 \pm 0.71\tablenotemark{b} $& $ 297.7 \pm 5.4 $ & 5.62$\pm$0.10 &  $ 20.5 \pm 2.1$ & $ 158.1 \pm 4.5$ & $ -4.1 \pm 1.5$ & $ 20.1 \pm 2.2$     & $1434\pm 32$ & $ -5307 \pm 49$\\ 
1928+738  & 4  & $ 175.17 \pm 0.79 $ & $ 4.78 \pm 0.80\tablenotemark{b} $& $ 339 \pm 12 $ & 6.40$\pm$0.22 &  $ 7 \pm 20$ & $ 208 \pm 98$ & $ 3.8 \pm 9.6$ & $ 6 \pm 24$     & $544\pm 12$ & $ -3141 \pm 31$\\ 
1928+738  & 5  & $ 166.00 \pm 0.49 $ & $ 3.55 \pm 0.52\tablenotemark{b} $& $ 252.0 \pm 6.0 $ & 4.75$\pm$0.11 &  $ 7.5 \pm 2.8$ & $ 5.3 \pm 9.6$ & $ -2.47 \pm 0.91$ & $ -7.0 \pm 2.6$     & $756\pm 15$ & $ -4215 \pm 58$\\ 
1928+738  & 6\tablenotemark{a}  & $ 172.35 \pm 0.69 $ & $ 12.44 \pm 0.71\tablenotemark{b} $& $ 239.1 \pm 3.7 $ & 4.510$\pm$0.070 &  $ 33.0 \pm 2.2$ & $ 302.5 \pm 4.2$ & $ 25.2 \pm 2.0$ & $ -21.3 \pm 2.6$     & $1038\pm 10$ & $ -2678 \pm 14$\\ 
1928+738  & 8\tablenotemark{a}  & $ 165.69 \pm 0.32 $ & $ 5.03 \pm 0.37\tablenotemark{b} $& $ 230.6 \pm 3.0 $ & 4.350$\pm$0.056 &  $ 4.72 \pm 0.82$ & $ 321.0 \pm 9.2$ & $ 1.97 \pm 0.44$ & $ -4.3 \pm 1.0$     & $1188\pm 13$ & $ -3350 \pm 37$\\ 
1928+738  & 9  & $ 151.7 \pm 1.5 $ & $ 0.3 \pm 1.7 $& $ 246.5 \pm 8.8 $ & 4.65$\pm$0.17 &  $ 4.7 \pm 7.4$ & $ 191 \pm 63$ & $ 3.0 \pm 3.8$ & $ 3.6 \pm 5.2$     & $799\pm 23$ & $ -1435 \pm 40$\\ 
1928+738  & 10\tablenotemark{a}  & $ 153.2 \pm 1.1 $ & $ 2.7 \pm 1.3 $& $ 245.7 \pm 5.0 $ & 4.635$\pm$0.095 &  $ 31.6 \pm 3.2$ & $ 150.6 \pm 5.3$ & $ -1.5 \pm 2.9$ & $ 31.6 \pm 3.2$     & $531\pm 23$ & $ -1204 \pm 28$\\ 
1928+738  & 11\tablenotemark{a}  & $ 152.44 \pm 0.59 $ & $ 2.37 \pm 0.75\tablenotemark{b} $& $ 210.2 \pm 2.4 $ & 3.966$\pm$0.045 &  $ 20.5 \pm 1.3$ & $ 146.5 \pm 3.5$ & $ -2.1 \pm 1.2$ & $ 20.4 \pm 1.3$     & $519\pm 20$ & $ -1187 \pm 23$\\ 
1928+738  & 12  & $ 165.5 \pm 1.9 $ & $ 3.7 \pm 2.0 $& $ 180 \pm 13 $ & 3.40$\pm$0.25 &  $ 9 \pm 17$ & $ 323 \pm 71$ & $ 3.6 \pm 7.1$ & $ -9 \pm 16$     & $331\pm 17$ & $ -977 \pm 47$\\ 
1928+738  & 13\tablenotemark{a}  & $ 151.4 \pm 1.2 $ & $ 3.8 \pm 1.3 $& $ 244.2 \pm 5.4 $ & 4.61$\pm$0.10 &  $ 42.5 \pm 3.4$ & $ 142.0 \pm 4.4$ & $ -7.0 \pm 3.2$ & $ 41.9 \pm 3.5$     & $370\pm 24$ & $ -968 \pm 29$\\ 
1928+738  & 15  & $ 149.0 \pm 1.9 $ & $ 6.4 \pm 2.1\tablenotemark{b} $& $ 230.0 \pm 9.5 $ & 4.34$\pm$0.18 &  $ 11.6 \pm 6.4$ & $ 127 \pm 37$ & $ -4.4 \pm 6.1$ & $ 10.7 \pm 7.4$     & $616\pm 30$ & $ -1434 \pm 47$\\ 
1928+738  & 16\tablenotemark{a}  & $ 153.6 \pm 3.5 $ & $ 2.5 \pm 3.6 $& $ 71.1 \pm 4.5 $ & 1.342$\pm$0.085 &  $ 30.0 \pm 7.6$ & $ 352 \pm 15$ & $ -9.6 \pm 7.3$ & $ -28.4 \pm 7.6$     & $274\pm 12$ & $ -649 \pm 13$\\ 
1928+738  & 17\tablenotemark{a}  & $ 330.7 \pm 8.4 $ & $ 13.7 \pm 8.5 $& $ 21.8 \pm 3.5 $ & 0.411$\pm$0.065 &  $ 23.5 \pm 3.8$ & $ 184.4 \pm 7.9$ & $ -13.1 \pm 4.6$ & $ -19.6 \pm 4.1$     & $-94.0\pm 9.9$ & $ 409 \pm 12$\\ 
1928+738  & 18  & $ 165.3 \pm 1.2 $ & $ 5.4 \pm 1.2\tablenotemark{b} $& $ 190.8 \pm 9.8 $ & 3.60$\pm$0.19 &  $ 32 \pm 11$ & $ 191.1 \pm 9.9$ & $ 14.0 \pm 4.3$ & $ 29 \pm 10$     & $1459.2\pm 9.9$ & $ -3878 \pm 31$\\ 
1928+738  & 20  & $ 153.1 \pm 2.6 $ & $ 7.1 \pm 2.6 $& $ 114.3 \pm 7.6 $ & 2.16$\pm$0.14 &  $ 18.5 \pm 9.7$ & $ 308 \pm 37$ & $ 7.8 \pm 8.4$ & $ -17 \pm 12$     & $363\pm 11$ & $ -975 \pm 23$\\ 
1951$-$115  & 2  & $ 29.4 \pm 6.4 $ & $ 21.8 \pm 6.4\tablenotemark{b} $& $ 193 \pm 18 $ & 7.49$\pm$0.68 &  $ 70 \pm 44$ & $ 201 \pm 44$ & $ 10 \pm 50$ & $ -69 \pm 44$     & $187\pm 39$ & $ 1556 \pm 27$\\ 
1957+405  & 1  & $ 210 \pm 83 $ & $ 72 \pm 83 $& $ 4 \pm 11 $ & 0.014$\pm$0.039 &  $ 8.3 \pm 7.1$ & $ 96 \pm 31$ & $ -7.6 \pm 6.6$ & $ -3.2 \pm 9.0$     & $-5712\pm 71$ & $ 1119 \pm 20$\\ 
1957+405  & 3  & $ 274.2 \pm 2.7 $ & $ 6.4 \pm 2.7 $& $ 59.4 \pm 9.8 $ & 0.220$\pm$0.036 &  $ 11.0 \pm 4.0$ & $ 101 \pm 10$ & $ -1.4 \pm 1.3$ & $ -10.9 \pm 3.9$     & $-2425\pm 57$ & $ 448 \pm 15$\\ 
1957+405  & 4  & $ 267.5 \pm 2.7 $ & $ 11.0 \pm 2.8\tablenotemark{b} $& $ 68.1 \pm 7.9 $ & 0.252$\pm$0.029 &  $ 2.3 \pm 3.7$ & $ 81 \pm 67$ & $ 0.2 \pm 1.3$ & $ -2.3 \pm 3.2$     & $-1650\pm 46$ & $ 228 \pm 19$\\ 
1957+405  & 6  & $ 264.8 \pm 4.0 $ & $ 12.6 \pm 4.1\tablenotemark{b} $& $ 33.5 \pm 4.2 $ & 0.124$\pm$0.016 &  $ 3.3 \pm 1.6$ & $ 67 \pm 25$ & $ 1.00 \pm 0.99$ & $ -3.2 \pm 1.7$     & $-958\pm 23$ & $ 107 \pm 12$\\ 
1957+405  & 7  & $ 260 \pm 21 $ & $ 22 \pm 21 $& $ 13.2 \pm 5.5 $ & 0.049$\pm$0.020 &  $ 2.0 \pm 1.7$ & $ 28 \pm 54$ & $ 1.6 \pm 1.6$ & $ -1.3 \pm 2.2$     & $-480\pm 30$ & $ 77 \pm 19$\\ 
1957+405  & 9  & $ 117.3 \pm 5.5 $ & $ 11.0 \pm 5.7 $& $ 35.8 \pm 4.8 $ & 0.132$\pm$0.018 &  $ 3.2 \pm 1.9$ & $ 55 \pm 36$ & $ -2.9 \pm 1.4$ & $ 1.5 \pm 2.1$     & $446\pm 28$ & $ -160 \pm 15$\\ 
1957+405  & 10  & $ 110.6 \pm 3.7 $ & $ 4.7 \pm 3.8 $& $ 46.3 \pm 6.0 $ & 0.171$\pm$0.022 &  $ 6.9 \pm 2.5$ & $ 108 \pm 14$ & $ -0.3 \pm 1.1$ & $ 6.9 \pm 2.4$     & $967\pm 38$ & $ -276 \pm 11$\\ 
1957+405  & 11  & $ 111.7 \pm 5.3 $ & $ 3.2 \pm 5.3 $& $ 67 \pm 10 $ & 0.247$\pm$0.038 &  $ 7.1 \pm 4.3$ & $ 114 \pm 32$ & $ 0.3 \pm 2.3$ & $ 7.1 \pm 4.1$     & $3096\pm 64$ & $ -1031 \pm 26$\\ 
2005+403  & 3\tablenotemark{a}  & $ 120 \pm 15 $ & $ 30 \pm 15 $& $ 28.9 \pm 7.9 $ & 2.21$\pm$0.60 &  $ 61 \pm 13$ & $ 214 \pm 13$ & $ 60 \pm 13$ & $ -4 \pm 21$     & $2137\pm 15$ & $ 27 \pm 13$\\ 
2005+403  & 4  & $ 63.9 \pm 5.3 $ & $ 39.4 \pm 5.3\tablenotemark{b} $& $ 131 \pm 13 $ & 10.0$\pm$1.0 &  $ 24 \pm 23$ & $ 234 \pm 58$ & $ 4 \pm 20$ & $ -23 \pm 23$     & $2082\pm 26$ & $ -454 \pm 21$\\ 
2007+777  & 2  & $ 349 \pm 16 $ & $ 80 \pm 16\tablenotemark{b} $& $ 11.5 \pm 3.0 $ & 0.243$\pm$0.064 &  $ 2.4 \pm 1.3$ & $ 133 \pm 36$ & $ 1.4 \pm 1.4$ & $ -1.9 \pm 1.3$     & $-1681\pm 30$ & $ 21 \pm 28$\\ 
2007+777  & 3  & $ 250 \pm 14 $ & $ 18 \pm 14 $& $ 4.6 \pm 1.3 $ & 0.097$\pm$0.027 &  $ 0.98 \pm 0.38$ & $ 97 \pm 21$ & $ -0.44 \pm 0.42$ & $ -0.88 \pm 0.38$     & $-608\pm 14$ & $ -15 \pm 11$\\ 
2008$-$159  & 1\tablenotemark{a}  & $ 12.2 \pm 2.0 $ & $ 2.6 \pm 2.0 $& $ 90 \pm 10 $ & 5.30$\pm$0.59 &  $ 15.1 \pm 4.6$ & $ 180.0 \pm 4.8$ & $ 3.2 \pm 1.4$ & $ -14.8 \pm 4.4$     & $215\pm 13$ & $ 1442 \pm 65$\\ 
2010+463  & 4  & $ 311.7 \pm 5.0 $ & $ 4.0 \pm 5.2 $& $ 350 \pm 29 $ & \n &  $ 241 \pm 82$ & $ 316 \pm 21$ & $ 18 \pm 86$ & $ 240 \pm 81$     & $-549\pm 38$ & $ 570 \pm 50$\\ 
2013+370  & 1  & $ 189.8 \pm 3.2 $ & $ 14.3 \pm 3.2\tablenotemark{b} $& $ 142 \pm 13 $ & 6.62$\pm$0.62 &  $ 21.8 \pm 9.5$ & $ 189 \pm 20$ & $ -0.3 \pm 5.5$ & $ 21.8 \pm 9.1$     & $-1462\pm 33$ & $ -3251 \pm 58$\\ 
2013+370  & 2\tablenotemark{a}  & $ 211.89 \pm 0.85 $ & $ 0.39 \pm 0.97 $& $ 310.9 \pm 5.9 $ & 14.52$\pm$0.28 &  $ 34.6 \pm 4.1$ & $ 211.2 \pm 5.4$ & $ -0.4 \pm 3.2$ & $ 34.6 \pm 4.1$     & $-930\pm 16$ & $ -1469 \pm 29$\\ 
2013+370  & 4  & $ 107 \pm 70 $ & $ 110 \pm 70 $& $ 3.4 \pm 6.4 $ & 0.16$\pm$0.30 &  $ 5.2 \pm 3.1$ & $ 113 \pm 42$ & $ 0.5 \pm 5.0$ & $ 5.2 \pm 5.3$     & $-173\pm 17$ & $ -183 \pm 33$\\ 
2021+317  & 4  & $ 193 \pm 13 $ & $ 14 \pm 13 $& $ 45.0 \pm 8.8 $ & 0.99$\pm$0.19 &  $ 1.7 \pm 3.9$ & $ 310 \pm 90$ & $ 1.5 \pm 4.0$ & $ -0.8 \pm 3.6$     & $61\pm 82$ & $ -1705 \pm 72$\\ 
2021+317  & 6  & $ 170.6 \pm 9.0 $ & $ 28.3 \pm 9.2\tablenotemark{b} $& $ 23.2 \pm 5.4 $ & 0.51$\pm$0.12 &  $ 5.4 \pm 2.6$ & $ 102 \pm 37$ & $ -5.0 \pm 2.4$ & $ 1.9 \pm 3.8$     & $266\pm 21$ & $ -383 \pm 34$\\ 
2021+317  & 9\tablenotemark{a}  & $ 195.4 \pm 6.4 $ & $ 17.2 \pm 6.7 $& $ 213 \pm 13 $ & 4.68$\pm$0.28 &  $ 48 \pm 13$ & $ 181 \pm 25$ & $ -12 \pm 23$ & $ 47 \pm 13$     & $62\pm 72$ & $ -1310 \pm 34$\\ 
2021+317  & 10  & $ 175.8 \pm 2.8 $ & $ 16.8 \pm 3.0\tablenotemark{b} $& $ 175 \pm 17 $ & 3.84$\pm$0.38 &  $ 9 \pm 13$ & $ 274 \pm 67$ & $ 9.4 \pm 8.3$ & $ -1 \pm 17$     & $436\pm 26$ & $ -1031 \pm 55$\\ 
2021+317  & 11  & $ 164.6 \pm 2.9 $ & $ 16.1 \pm 3.1\tablenotemark{b} $& $ 91.2 \pm 8.2 $ & 2.00$\pm$0.18 &  $ 5.5 \pm 7.0$ & $ 296 \pm 62$ & $ 4.1 \pm 4.5$ & $ -3.6 \pm 8.0$     & $303\pm 12$ & $ -470 \pm 25$\\ 
2037+511  & 1  & $ 313 \pm 12 $ & $ 97 \pm 12\tablenotemark{b} $& $ 90 \pm 17 $ & 6.8$\pm$1.3 &  $ 20 \pm 12$ & $ 78 \pm 43$ & $ 17 \pm 14$ & $ -12 \pm 14$     & $-5933\pm 90$ & $ -8039 \pm 143$\\ 
2037+511  & 2\tablenotemark{a}  & $ 184.4 \pm 7.8 $ & $ 34.7 \pm 7.8\tablenotemark{b} $& $ 24.3 \pm 4.4 $ & 1.82$\pm$0.33 &  $ 10.9 \pm 2.9$ & $ 60 \pm 18$ & $ -9.0 \pm 2.6$ & $ -6.1 \pm 3.8$     & $-4724\pm 22$ & $ -5764 \pm 30$\\ 
2037+511  & 6  & $ 204.5 \pm 3.3 $ & $ 3.0 \pm 3.6 $& $ 64.8 \pm 5.7 $ & 4.86$\pm$0.43 &  $ 7.3 \pm 5.5$ & $ 195 \pm 36$ & $ -1.2 \pm 3.1$ & $ 7.2 \pm 4.5$     & $-217\pm 20$ & $ -391 \pm 41$\\ 
2121+053  & 2\tablenotemark{a}  & $ 315.2 \pm 3.6 $ & $ 19.1 \pm 4.0\tablenotemark{b} $& $ 142.8 \pm 9.0 $ & 11.65$\pm$0.73 &  $ 17.4 \pm 4.5$ & $ 58 \pm 14$ & $ 17.0 \pm 4.3$ & $ -3.8 \pm 4.4$     & $-1042\pm 49$ & $ 347 \pm 39$\\ 
2121+053  & 5\tablenotemark{a}  & $ 329.6 \pm 4.5 $ & $ 32.6 \pm 4.9\tablenotemark{b} $& $ 186 \pm 16 $ & 15.1$\pm$1.3 &  $ 66 \pm 17$ & $ 7 \pm 13$ & $ 40 \pm 16$ & $ 53 \pm 16$     & $-947\pm 61$ & $ 122 \pm 72$\\ 
2128$-$123  & 3\tablenotemark{a}  & $ 210.5 \pm 1.8 $ & $ 1.2 \pm 1.9 $& $ 208.7 \pm 8.3 $ & 6.22$\pm$0.25 &  $ 18.4 \pm 3.0$ & $ 265 \pm 14$ & $ 15.0 \pm 3.6$ & $ 10.6 \pm 4.3$     & $-2995\pm 28$ & $ -5027 \pm 44$\\ 
2128$-$123  & 4  & $ 198.9 \pm 1.6 $ & $ 12.2 \pm 1.6\tablenotemark{b} $& $ 213.6 \pm 9.1 $ & 6.37$\pm$0.27 &  $ 19.9 \pm 6.8$ & $ 345 \pm 15$ & $ 11.2 \pm 4.2$ & $ -16.5 \pm 6.6$     & $-2761\pm 32$ & $ -4723 \pm 57$\\ 
2128$-$123  & 6  & $ 269 \pm 18 $ & $ 61 \pm 18\tablenotemark{b} $& $ 32.9 \pm 7.3 $ & 0.98$\pm$0.22 &  $ 26.0 \pm 9.9$ & $ 191 \pm 19$ & $ -25 \pm 10$ & $ 5 \pm 10$     & $-954\pm 27$ & $ -1797 \pm 38$\\ 
2128$-$123  & 7  & $ 240 \pm 15 $ & $ 34 \pm 15 $& $ 19.1 \pm 3.9 $ & 0.57$\pm$0.12 &  $ 11.4 \pm 4.9$ & $ 340 \pm 23$ & $ 11.2 \pm 4.6$ & $ -1.9 \pm 4.7$     & $-618\pm 13$ & $ -1337 \pm 20$\\ 
2128$-$123  & 8  & $ 288 \pm 15 $ & $ 79 \pm 15\tablenotemark{b} $& $ 26.6 \pm 3.6 $ & 0.79$\pm$0.11 &  $ 1.6 \pm 5.9$ & $ 61 \pm 96$ & $ 1.2 \pm 6.9$ & $ -1.1 \pm 3.6$     & $-531.6\pm 9.1$ & $ -984 \pm 29$\\ 
2128$-$123  & 9  & $ 295 \pm 21 $ & $ 86 \pm 21\tablenotemark{b} $& $ 12.2 \pm 2.7 $ & 0.364$\pm$0.081 &  $ 4.4 \pm 3.4$ & $ 123 \pm 48$ & $ -0.6 \pm 4.6$ & $ -4.3 \pm 2.9$     & $-192.8\pm 6.0$ & $ -334 \pm 19$\\ 
2131$-$021  & 1\tablenotemark{a}  & $ 98.9 \pm 2.1 $ & $ 2.9 \pm 2.3 $& $ 194 \pm 11 $ & 12.16$\pm$0.68 &  $ 17.6 \pm 5.8$ & $ 190 \pm 26$ & $ 17.6 \pm 5.6$ & $ -0.4 \pm 8.4$     & $1333\pm 60$ & $ -186 \pm 39$\\ 
2131$-$021  & 3\tablenotemark{a}  & $ 82.7 \pm 1.8 $ & $ 26.2 \pm 1.9\tablenotemark{b} $& $ 169.3 \pm 4.9 $ & 10.62$\pm$0.31 &  $ 32.3 \pm 4.0$ & $ 303.6 \pm 7.4$ & $ -21.2 \pm 4.4$ & $ -24.4 \pm 3.9$     & $1938\pm 19$ & $ -655 \pm 22$\\ 
2131$-$021  & 4\tablenotemark{a}  & $ 78.7 \pm 3.0 $ & $ 18.9 \pm 3.0\tablenotemark{b} $& $ 40.8 \pm 2.8 $ & 2.56$\pm$0.18 &  $ 15.6 \pm 1.9$ & $ 258.5 \pm 5.0$ & $ 0.1 \pm 1.6$ & $ -15.6 \pm 1.9$     & $980\pm 13$ & $ -100.5 \pm 9.3$\\ 
2131$-$021  & 5  & $ 265 \pm 34 $ & $ 173 \pm 34 $& $ 3.0 \pm 1.9 $ & 0.19$\pm$0.12 &  $ 0.5 \pm 1.1$ & $ 19 \pm 84$ & $ 0.44 \pm 0.84$ & $ -0.2 \pm 1.1$     & $310.7\pm 8.0$ & $ -11.9 \pm 5.0$\\ 
2134+004  & 1  & $ 113 \pm 74 $ & $ 154 \pm 74 $& $ 1.9 \pm 2.5 $ & 0.16$\pm$0.20 &  $ 1.1 \pm 1.0$ & $ 202 \pm 57$ & $ 1.1 \pm 1.3$ & $ 0 \pm 1.3$     & $-2278\pm 13$ & $ -85 \pm 13$\\ 
2134+004  & 2\tablenotemark{a}  & $ 211.1 \pm 3.1 $ & $ 81.6 \pm 3.1\tablenotemark{b} $& $ 58.9 \pm 3.4 $ & 4.80$\pm$0.28 &  $ 4.5 \pm 1.3$ & $ 25 \pm 17$ & $ 0.5 \pm 1.3$ & $ -4.5 \pm 1.3$     & $-1655\pm 15$ & $ 574 \pm 17$\\ 
2134+004  & 4  & $ 244.4 \pm 5.1 $ & $ 40.2 \pm 5.1\tablenotemark{b} $& $ 24.0 \pm 2.3 $ & 1.96$\pm$0.19 &  $ 3.3 \pm 1.2$ & $ 282 \pm 21$ & $ 2.0 \pm 1.0$ & $ 2.6 \pm 1.2$     & $-901.1\pm 9.9$ & $ 228.6 \pm 8.6$\\ 
2134+004  & 5\tablenotemark{a}  & $ 270.8 \pm 6.4 $ & $ 52.9 \pm 6.5\tablenotemark{b} $& $ 17.1 \pm 2.3 $ & 1.39$\pm$0.19 &  $ 3.61 \pm 0.87$ & $ 248 \pm 13$ & $ -1.38 \pm 0.76$ & $ 3.34 \pm 0.91$     & $-318\pm 11$ & $ 453.0 \pm 9.5$\\ 
2136+141  & 1  & $ 247 \pm 25 $ & $ 37 \pm 25 $& $ 30 \pm 11 $ & 2.80$\pm$0.99 &  $ 4.8 \pm 4.6$ & $ 74 \pm 61$ & $ -0.6 \pm 5.5$ & $ -4.8 \pm 4.6$     & $-1747\pm 60$ & $ -2968 \pm 84$\\ 
2136+141  & 2  & $ 199.3 \pm 9.8 $ & $ 44.5 \pm 9.9\tablenotemark{b} $& $ 27.0 \pm 7.0 $ & 2.49$\pm$0.65 &  $ 1.8 \pm 3.5$ & $ 81 \pm 68$ & $ -1.6 \pm 1.9$ & $ -0.9 \pm 3.2$     & $-1038\pm 23$ & $ -495 \pm 51$\\ 
2136+141  & 3\tablenotemark{a}  & $ 226.9 \pm 2.8 $ & $ 42.8 \pm 2.9\tablenotemark{b} $& $ 45.6 \pm 2.1 $ & 4.20$\pm$0.20 &  $ 9.48 \pm 0.97$ & $ 60.9 \pm 6.7$ & $ -2.3 \pm 1.1$ & $ -9.2 \pm 1.0$     & $-912\pm 13$ & $ -40 \pm 17$\\ 
2136+141  & 4\tablenotemark{a}  & $ 231.2 \pm 2.4 $ & $ 54.2 \pm 2.5\tablenotemark{b} $& $ 34.2 \pm 1.4 $ & 3.15$\pm$0.13 &  $ 4.74 \pm 0.63$ & $ 77.4 \pm 8.9$ & $ -2.09 \pm 0.72$ & $ -4.26 \pm 0.68$     & $-554.1\pm 8.8$ & $ 144 \pm 10$\\ 
2136+141  & 5\tablenotemark{a}  & $ 281.2 \pm 3.2 $ & $ 24.4 \pm 3.2\tablenotemark{b} $& $ 22.5 \pm 1.5 $ & 2.07$\pm$0.14 &  $ 5.75 \pm 0.92$ & $ 142.3 \pm 9.7$ & $ -3.78 \pm 0.92$ & $ -4.3 \pm 1.0$     & $-314.5\pm 6.3$ & $ 232.3 \pm 5.2$\\ 
2141+175  & 2  & $ 29 \pm 11 $ & $ 35 \pm 11\tablenotemark{b} $& $ 106 \pm 21 $ & 1.43$\pm$0.28 &  $ 57 \pm 27$ & $ 210 \pm 31$ & $ -1 \pm 29$ & $ -57 \pm 27$     & $-132\pm 61$ & $ 1468 \pm 63$\\ 
2141+175  & 5  & $ 328.2 \pm 6.8 $ & $ 28.0 \pm 7.4\tablenotemark{b} $& $ 157 \pm 21 $ & 2.11$\pm$0.28 &  $ 93 \pm 35$ & $ 57 \pm 26$ & $ 93 \pm 35$ & $ 2 \pm 42$     & $-401\pm 21$ & $ 182 \pm 30$\\ 
2145+067  & 2\tablenotemark{a}  & $ 123.0 \pm 2.0 $ & $ 0.6 \pm 2.2 $& $ 58.4 \pm 1.9 $ & 3.062$\pm$0.099 &  $ 4.67 \pm 0.75$ & $ 113 \pm 11$ & $ -0.80 \pm 0.87$ & $ 4.60 \pm 0.78$     & $742\pm 16$ & $ -509 \pm 22$\\ 
2145+067  & 3  & $ 175.1 \pm 5.8 $ & $ 77.5 \pm 6.3\tablenotemark{b} $& $ 45.5 \pm 9.1 $ & 2.38$\pm$0.48 &  $ 22 \pm 12$ & $ 275 \pm 41$ & $ 21.3 \pm 9.5$ & $ -4 \pm 19$     & $297\pm 10$ & $ -60 \pm 21$\\ 
2145+067  & 5  & $ 123.3 \pm 3.7 $ & $ 2.4 \pm 4.2 $& $ 49.1 \pm 3.1 $ & 2.57$\pm$0.16 &  $ 4.6 \pm 2.5$ & $ 78 \pm 38$ & $ -3.2 \pm 2.7$ & $ 3.2 \pm 2.6$     & $286\pm 21$ & $ -235 \pm 22$\\ 
2145+067  & 7\tablenotemark{a}  & $ 118.1 \pm 3.4 $ & $ 4.1 \pm 3.5 $& $ 57.7 \pm 2.9 $ & 3.02$\pm$0.15 &  $ 7.7 \pm 2.2$ & $ 84 \pm 21$ & $ -4.3 \pm 2.9$ & $ 6.4 \pm 2.4$     & $619\pm 16$ & $ -427 \pm 22$\\ 
2155$-$152  & 1\tablenotemark{a}  & $ 200.6 \pm 2.0 $ & $ 8.2 \pm 2.0\tablenotemark{b} $& $ 114.6 \pm 6.8 $ & 4.39$\pm$0.26 &  $ 24.9 \pm 3.0$ & $ 214.9 \pm 5.7$ & $ 6.2 \pm 2.3$ & $ 24.2 \pm 3.4$     & $-1637\pm 23$ & $ -3024 \pm 51$\\ 
2155$-$152  & 3  & $ 223.9 \pm 2.4 $ & $ 4.8 \pm 2.5 $& $ 250 \pm 11 $ & 9.56$\pm$0.41 &  $ 18.7 \pm 10.0$ & $ 104 \pm 40$ & $ -16 \pm 12$ & $ -9 \pm 12$     & $-908\pm 23$ & $ -1064 \pm 36$\\ 
2155$-$152  & 4\tablenotemark{a}  & $ 207.7 \pm 3.5 $ & $ 11.8 \pm 3.6\tablenotemark{b} $& $ 119 \pm 10 $ & 4.57$\pm$0.40 &  $ 151 \pm 20$ & $ 35.0 \pm 6.2$ & $ -19 \pm 18$ & $ -150 \pm 21$     & $-608\pm 13$ & $ -751 \pm 26$\\ 
2155$-$152  & 8\tablenotemark{a}  & $ 208.4 \pm 1.9 $ & $ 10.5 \pm 1.9\tablenotemark{b} $& $ 263.9 \pm 7.9 $ & 10.11$\pm$0.30 &  $ 29.7 \pm 6.6$ & $ 213 \pm 14$ & $ 2.6 \pm 7.4$ & $ 29.6 \pm 6.5$     & $-1998\pm 47$ & $ -2410 \pm 40$\\ 
2155$-$152  & 16  & $ 210.7 \pm 3.7 $ & $ 1.9 \pm 3.8 $& $ 488 \pm 47 $ & 18.7$\pm$1.8 &  $ 139 \pm 69$ & $ 32 \pm 28$ & $ -3 \pm 45$ & $ -138 \pm 70$     & $-1212\pm 28$ & $ -1899 \pm 98$\\ 
2155$-$152  & 18\tablenotemark{a}  & $ 225.7 \pm 2.4 $ & $ 10.1 \pm 2.7\tablenotemark{b} $& $ 308 \pm 13 $ & 11.80$\pm$0.50 &  $ 90 \pm 26$ & $ 283 \pm 13$ & $ 75 \pm 22$ & $ 49 \pm 23$     & $-355\pm 33$ & $ -677 \pm 23$\\ 
2200+420  & 1  & $ 153.1 \pm 2.8 $ & $ 23.1 \pm 2.9\tablenotemark{b} $& $ 2167 \pm 143 $ & 9.79$\pm$0.64 &  $ 609 \pm 326$ & $ 78 \pm 39$ & $ -588 \pm 330$ & $ 157 \pm 431$     & $378\pm 73$ & $ -4815 \pm 115$\\ 
2200+420  & 3\tablenotemark{a}  & $ 179.8 \pm 1.6 $ & $ 12.4 \pm 1.6\tablenotemark{b} $& $ 920 \pm 56 $ & 4.15$\pm$0.25 &  $ 618 \pm 167$ & $ 163.8 \pm 9.7$ & $ -170 \pm 78$ & $ 594 \pm 172$     & $-730\pm 31$ & $ -3012 \pm 71$\\ 
2200+420  & 4\tablenotemark{a}  & $ 159.1 \pm 1.7 $ & $ 23.5 \pm 1.9\tablenotemark{b} $& $ 1267 \pm 44 $ & 5.72$\pm$0.20 &  $ 470 \pm 54$ & $ 117.5 \pm 7.7$ & $ -313 \pm 54$ & $ 351 \pm 64$     & $-740\pm 88$ & $ -3634 \pm 113$\\ 
2200+420  & 5\tablenotemark{a}  & $ 183.0 \pm 1.6 $ & $ 11.5 \pm 1.8\tablenotemark{b} $& $ 782 \pm 30 $ & 3.53$\pm$0.14 &  $ 488 \pm 52$ & $ 172.1 \pm 4.5$ & $ -92 \pm 40$ & $ 479 \pm 52$     & $-686\pm 54$ & $ -1772 \pm 74$\\ 
2200+420  & 6\tablenotemark{a}  & $ 200.4 \pm 1.6 $ & $ 2.2 \pm 1.7 $& $ 680 \pm 29 $ & 3.07$\pm$0.13 &  $ 565 \pm 58$ & $ 189.0 \pm 3.5$ & $ -111 \pm 43$ & $ 554 \pm 56$     & $-518\pm 28$ & $ -1414 \pm 49$\\ 
2200+420  & 7\tablenotemark{a}  & $ 66.7 \pm 6.7\tablenotemark{c} $ & $ 125.5 \pm 6.7\tablenotemark{b} $& $ 2.71 \pm 0.29 $ & 0.0123$\pm$0.0013 &  $ 0.556 \pm 0.098$ & $ 212.3 \pm 9.9$ & $ 0.31 \pm 0.10$ & $ -0.46 \pm 0.10$     & $-54.2\pm 2.9$ & $ -249.7 \pm 3.2$\\ 
2200+420  & 8  & $ 148.9 \pm 4.7 $ & $ 23.7 \pm 4.8\tablenotemark{b} $& $ 1521 \pm 119 $ & 6.87$\pm$0.54 &  $ 502 \pm 246$ & $ 360 \pm 33$ & $ -257 \pm 271$ & $ -431 \pm 253$     & $857\pm 180$ & $ -5850 \pm 167$\\ 
2200+420  & 10  & $ 193.2 \pm 2.0 $ & $ 2.4 \pm 2.1 $& $ 989 \pm 68 $ & 4.47$\pm$0.31 &  $ 690 \pm 233$ & $ 178 \pm 11$ & $ -177 \pm 113$ & $ 667 \pm 221$     & $-441\pm 26$ & $ -1423 \pm 59$\\ 
2200+420  & 11\tablenotemark{a}  & $ 161.4 \pm 1.4 $ & $ 22.7 \pm 1.6\tablenotemark{b} $& $ 2039 \pm 51 $ & 9.21$\pm$0.23 &  $ 926 \pm 108$ & $ 99.1 \pm 7.3$ & $ -820 \pm 107$ & $ 431 \pm 119$     & $-785\pm 110$ & $ -4534 \pm 120$\\ 
2200+420  & 12  & $ 190.05 \pm 0.97 $ & $ 4.9 \pm 1.1\tablenotemark{b} $& $ 1237 \pm 57 $ & 5.59$\pm$0.26 &  $ 200 \pm 121$ & $ 148 \pm 33$ & $ -135 \pm 49$ & $ 148 \pm 135$     & $-873\pm 40$ & $ -2942 \pm 127$\\ 
2200+420  & 13  & $ 195.4 \pm 1.1 $ & $ 2.1 \pm 1.2 $& $ 1090 \pm 38 $ & 4.92$\pm$0.17 &  $ 105 \pm 152$ & $ 199 \pm 53$ & $ 7 \pm 55$ & $ 105 \pm 101$     & $-541\pm 37$ & $ -2284 \pm 77$\\ 
2200+420  & 16\tablenotemark{a}  & $ 192.2 \pm 1.1 $ & $ 6.2 \pm 1.1\tablenotemark{b} $& $ 904 \pm 28 $ & 4.08$\pm$0.13 &  $ 463 \pm 66$ & $ 186.5 \pm 4.7$ & $ -46 \pm 41$ & $ 460 \pm 65$     & $-175\pm 23$ & $ -1932 \pm 41$\\ 
2200+420  & 19\tablenotemark{a}  & $ 183.0 \pm 1.2 $ & $ 2.1 \pm 1.3 $& $ 1863 \pm 86 $ & 8.41$\pm$0.39 &  $ 1195 \pm 389$ & $ 157 \pm 14$ & $ -523 \pm 195$ & $ 1074 \pm 413$     & $-336\pm 39$ & $ -2774 \pm 83$\\ 
2200+420  & 20\tablenotemark{a}  & $ 175.98 \pm 0.67 $ & $ 8.96 \pm 0.72\tablenotemark{b} $& $ 789 \pm 16 $ & 3.564$\pm$0.074 &  $ 129 \pm 14$ & $ 46.1 \pm 6.4$ & $ -99 \pm 10$ & $ -83 \pm 18$     & $-502\pm 25$ & $ -4096 \pm 45$\\ 
2200+420  & 23\tablenotemark{a}  & $ 193.2 \pm 1.1 $ & $ 1.3 \pm 1.2 $& $ 605 \pm 17 $ & 2.731$\pm$0.076 &  $ 71 \pm 17$ & $ 308 \pm 16$ & $ 65 \pm 15$ & $ -30 \pm 21$     & $-477\pm 28$ & $ -2702 \pm 42$\\ 
2200+420  & 24  & $ 182.3 \pm 1.6 $ & $ 9.4 \pm 1.6\tablenotemark{b} $& $ 528 \pm 33 $ & 2.38$\pm$0.15 &  $ 117 \pm 95$ & $ 210 \pm 40$ & $ 54 \pm 38$ & $ 104 \pm 90$     & $-313\pm 18$ & $ -1528 \pm 44$\\ 
2200+420  & 25  & $ 189.7 \pm 2.5 $ & $ 0.2 \pm 2.5 $& $ 476 \pm 48 $ & 2.15$\pm$0.22 &  $ 263 \pm 103$ & $ 223 \pm 26$ & $ 145 \pm 60$ & $ 220 \pm 139$     & $-146\pm 20$ & $ -1077 \pm 54$\\ 
2200+420  & 26\tablenotemark{a}  & $ 184.7 \pm 1.4 $ & $ 4.9 \pm 1.5\tablenotemark{b} $& $ 866 \pm 38 $ & 3.91$\pm$0.17 &  $ 567 \pm 139$ & $ 149 \pm 12$ & $ -332 \pm 92$ & $ 459 \pm 155$     & $-368\pm 17$ & $ -1792 \pm 30$\\ 
2200+420  & 27  & $ 189.74 \pm 0.81 $ & $ 0.05 \pm 0.83 $& $ 1031 \pm 40 $ & 4.66$\pm$0.18 &  $ 448 \pm 163$ & $ 336 \pm 16$ & $ 252 \pm 64$ & $ -370 \pm 175$     & $-308\pm 10$ & $ -2008 \pm 32$\\ 
2200+420  & 36  & $ 190.8 \pm 1.6 $ & $ 2.6 \pm 1.6 $& $ 1830 \pm 138 $ & 8.26$\pm$0.62 &  $ 2135 \pm 1006$ & $ 297 \pm 37$ & $ 2046 \pm 619$ & $ -611 \pm 1693$     & $-127\pm 18$ & $ -1303 \pm 57$\\ 
2200+420  & 38  & $ 194.2 \pm 4.1 $ & $ 5.1 \pm 4.1 $& $ 551 \pm 114 $ & 2.49$\pm$0.51 &  $ 2681 \pm 1192$ & $ 166 \pm 16$ & $ -1246 \pm 347$ & $ 2374 \pm 1135$     & $-424.3\pm 6.8$ & $ -2475 \pm 39$\\ 
2200+420  & 39  & $ 209.7 \pm 5.8 $ & $ 19.9 \pm 5.8\tablenotemark{b} $& $ 956 \pm 132 $ & 4.32$\pm$0.59 &  $ 961 \pm 1755$ & $ 254 \pm 65$ & $ 674 \pm 1063$ & $ 685 \pm 1500$     & $-224\pm 21$ & $ -1492 \pm 48$\\ 
2200+420  & 45  & $ 187.5 \pm 2.4 $ & $ 1.2 \pm 2.5 $& $ 565 \pm 19 $ & 2.551$\pm$0.086 &  $ 116 \pm 60$ & $ 78 \pm 32$ & $ -109 \pm 59$ & $ -39 \pm 50$     & $-231\pm 31$ & $ -1706 \pm 25$\\ 
2200+420  & 46\tablenotemark{a}  & $ 171.30 \pm 0.46 $ & $ 10.81 \pm 0.49\tablenotemark{b} $& $ 1803 \pm 28 $ & 8.14$\pm$0.13 &  $ 364 \pm 35$ & $ 78.2 \pm 9.7$ & $ -364 \pm 33$ & $ -20 \pm 63$     & $-318\pm 22$ & $ -6027 \pm 45$\\ 
2200+420  & 47\tablenotemark{a}  & $ 168.18 \pm 0.56 $ & $ 14.69 \pm 0.57\tablenotemark{b} $& $ 1418 \pm 40 $ & 6.40$\pm$0.18 &  $ 394 \pm 39$ & $ 111 \pm 12$ & $ -332 \pm 29$ & $ 211 \pm 86$     & $-547\pm 20$ & $ -5415 \pm 74$\\ 
2200+420  & 60  & $ 183.4 \pm 1.4 $ & $ 1.1 \pm 1.4 $& $ 792 \pm 46 $ & 3.58$\pm$0.21 &  $ 64 \pm 131$ & $ 260 \pm 70$ & $ 63 \pm 56$ & $ 15 \pm 136$     & $-321\pm 23$ & $ -4305 \pm 54$\\ 
2200+420  & 67\tablenotemark{a}  & $ 197.5 \pm 3.2 $ & $ 10.6 \pm 3.3\tablenotemark{b} $& $ 643 \pm 41 $ & 2.90$\pm$0.18 &  $ 525 \pm 116$ & $ 134 \pm 13$ & $ -468 \pm 109$ & $ 237 \pm 126$     & $-482\pm 44$ & $ -2949 \pm 51$\\ 
2201+171  & 1  & $ 348 \pm 14 $ & $ 53 \pm 14\tablenotemark{b} $& $ 16.7 \pm 4.2 $ & 0.93$\pm$0.23 &  $ 3.6 \pm 3.1$ & $ 266 \pm 55$ & $ -3.6 \pm 3.1$ & $ 0.5 \pm 3.4$     & $139\pm 13$ & $ 141 \pm 14$\\ 
2201+171  & 2  & $ 19 \pm 68 $ & $ 28 \pm 68 $& $ 8.2 \pm 9.9 $ & 0.45$\pm$0.55 &  $ 23.8 \pm 9.0$ & $ 306 \pm 24$ & $ -23 \pm 21$ & $ 7 \pm 19$     & $425\pm 28$ & $ 312 \pm 29$\\ 
2201+171  & 5\tablenotemark{a}  & $ 47.3 \pm 4.9 $ & $ 2.5 \pm 4.9 $& $ 299 \pm 26 $ & 16.6$\pm$1.5 &  $ 83 \pm 20$ & $ 345 \pm 22$ & $ -73 \pm 26$ & $ 39 \pm 28$     & $6522\pm 109$ & $ 5290 \pm 56$\\ 
2201+315  & 1\tablenotemark{a}  & $ 227.77 \pm 0.82 $ & $ 3.03 \pm 0.86\tablenotemark{b} $& $ 345.8 \pm 5.1 $ & 6.376$\pm$0.094 &  $ 7.8 \pm 1.8$ & $ 215 \pm 15$ & $ -1.7 \pm 1.9$ & $ 7.6 \pm 1.9$     & $-4083\pm 47$ & $ -4116 \pm 39$\\ 
2201+315  & 2\tablenotemark{a}  & $ 222.0 \pm 1.1 $ & $ 5.1 \pm 1.1\tablenotemark{b} $& $ 334.6 \pm 6.0 $ & 6.17$\pm$0.11 &  $ 18.2 \pm 3.1$ & $ 27 \pm 15$ & $ 4.8 \pm 4.2$ & $ -17.6 \pm 3.9$     & $-2184\pm 41$ & $ -2963 \pm 18$\\ 
2201+315  & 4\tablenotemark{a}  & $ 226.84 \pm 0.83 $ & $ 4.78 \pm 0.89\tablenotemark{b} $& $ 470.1 \pm 6.6 $ & 8.67$\pm$0.12 &  $ 18.1 \pm 2.6$ & $ 239.1 \pm 8.9$ & $ 3.8 \pm 2.8$ & $ 17.7 \pm 2.7$     & $-3281\pm 47$ & $ -3811 \pm 54$\\ 
2201+315  & 5\tablenotemark{a}  & $ 213.4 \pm 2.1 $ & $ 2.3 \pm 2.3 $& $ 324 \pm 14 $ & 5.98$\pm$0.26 &  $ 28.6 \pm 9.1$ & $ 258 \pm 25$ & $ 20 \pm 10$ & $ 20 \pm 12$     & $-725\pm 36$ & $ -1352 \pm 55$\\ 
2201+315  & 6\tablenotemark{a}  & $ 220.34 \pm 0.98 $ & $ 3.4 \pm 1.1\tablenotemark{b} $& $ 417.2 \pm 6.5 $ & 7.69$\pm$0.12 &  $ 18.7 \pm 2.5$ & $ 22 \pm 11$ & $ 5.8 \pm 3.3$ & $ -17.7 \pm 3.0$     & $-2197\pm 55$ & $ -3010 \pm 29$\\ 
2201+315  & 7\tablenotemark{a}  & $ 219.54 \pm 0.60 $ & $ 2.62 \pm 0.65\tablenotemark{b} $& $ 401.7 \pm 4.6 $ & 7.408$\pm$0.084 &  $ 20.7 \pm 3.0$ & $ 359.4 \pm 5.7$ & $ 13.3 \pm 2.5$ & $ -15.8 \pm 2.6$     & $-2027\pm 19$ & $ -2880 \pm 29$\\ 
2201+315  & 13\tablenotemark{a}  & $ 214.3 \pm 1.3 $ & $ 6.9 \pm 1.4\tablenotemark{b} $& $ 342.0 \pm 8.4 $ & 6.31$\pm$0.15 &  $ 47.7 \pm 8.8$ & $ 323 \pm 10$ & $ 45.3 \pm 8.1$ & $ -15.1 \pm 8.9$     & $-759\pm 26$ & $ -1748 \pm 33$\\ 
2201+315  & 14\tablenotemark{a}  & $ 201.3 \pm 1.9 $ & $ 1.9 \pm 2.0 $& $ 304 \pm 15 $ & 5.60$\pm$0.27 &  $ 141 \pm 20$ & $ 208.3 \pm 6.2$ & $ 17 \pm 15$ & $ 140 \pm 20$     & $-283\pm 18$ & $ -884 \pm 32$\\ 
2209+236  & 4\tablenotemark{a}  & $ 123 \pm 11 $ & $ 91 \pm 11\tablenotemark{b} $& $ 23.7 \pm 5.0 $ & 1.35$\pm$0.28 &  $ 9.6 \pm 1.8$ & $ 300.6 \pm 9.5$ & $ 0.4 \pm 2.3$ & $ -9.6 \pm 1.8$     & $824\pm 37$ & $ 1133 \pm 27$\\ 
2209+236  & 5  & $ 82 \pm 19 $ & $ 42 \pm 19 $& $ 6.0 \pm 1.6 $ & 0.344$\pm$0.089 &  $ 1.24 \pm 0.65$ & $ 43 \pm 35$ & $ -0.78 \pm 0.79$ & $ 0.97 \pm 0.63$     & $164\pm 11$ & $ 205 \pm 15$\\ 
2216$-$038  & 1\tablenotemark{a}  & $ 178.2 \pm 1.7 $ & $ 6.2 \pm 1.7\tablenotemark{b} $& $ 117.8 \pm 5.3 $ & 5.71$\pm$0.26 &  $ 4.6 \pm 1.5$ & $ 251 \pm 25$ & $ 4.4 \pm 1.3$ & $ 1.3 \pm 2.1$     & $-186\pm 19$ & $ -2761 \pm 30$\\ 
2223$-$052  & 1  & $ 90.4 \pm 3.9 $ & $ 7.0 \pm 3.9 $& $ 239 \pm 22 $ & 16.0$\pm$1.5 &  $ 16 \pm 28$ & $ 75 \pm 72$ & $ -4 \pm 17$ & $ 16 \pm 23$     & $5032\pm 63$ & $ -703 \pm 46$\\ 
2223$-$052  & 2  & $ 103.6 \pm 2.0 $ & $ 0.2 \pm 2.0 $& $ 124.6 \pm 6.8 $ & 8.31$\pm$0.45 &  $ 5.8 \pm 2.3$ & $ 136 \pm 26$ & $ 3.1 \pm 1.8$ & $ 4.9 \pm 2.8$     & $3454\pm 50$ & $ -785 \pm 30$\\ 
2223$-$052  & 4\tablenotemark{a}  & $ 110.9 \pm 1.3 $ & $ 23.2 \pm 1.6\tablenotemark{b} $& $ 261.0 \pm 7.6 $ & 17.41$\pm$0.51 &  $ 52.0 \pm 5.1$ & $ 157.0 \pm 6.9$ & $ 37.5 \pm 4.9$ & $ 36.1 \pm 6.3$     & $995\pm 30$ & $ 79 \pm 22$\\ 
2223$-$052  & 5  & $ 94.7 \pm 1.7 $ & $ 6.8 \pm 2.0\tablenotemark{b} $& $ 218.6 \pm 7.2 $ & 14.58$\pm$0.48 &  $ 6.2 \pm 5.5$ & $ 158 \pm 58$ & $ 5.5 \pm 5.3$ & $ 2.8 \pm 6.1$     & $1075\pm 40$ & $ -171 \pm 35$\\ 
2223$-$052  & 8\tablenotemark{a}  & $ 98.9 \pm 2.4 $ & $ 7.8 \pm 2.6 $& $ 200 \pm 11 $ & 13.36$\pm$0.70 &  $ 34.3 \pm 9.6$ & $ 150 \pm 19$ & $ 26.6 \pm 9.2$ & $ 22 \pm 11$     & $915\pm 34$ & $ 62 \pm 27$\\ 
2223$-$052  & 9\tablenotemark{a}  & $ 108.5 \pm 4.5 $ & $ 6.8 \pm 4.9 $& $ 196 \pm 17 $ & 13.1$\pm$1.2 &  $ 86 \pm 20$ & $ 134 \pm 14$ & $ 37 \pm 20$ & $ 77 \pm 21$     & $518\pm 49$ & $ -201 \pm 42$\\ 
2227$-$088  & 3  & $ 43 \pm 115 $ & $ 71 \pm 115 $& $ 2 \pm 11 $ & 0.16$\pm$0.76 &  $ 25 \pm 10$ & $ 78 \pm 25$ & $ 15 \pm 24$ & $ 21 \pm 27$     & $-753\pm 54$ & $ 1165 \pm 52$\\ 
2227$-$088  & 4  & $ 331 \pm 17 $ & $ 1 \pm 18 $& $ 34.7 \pm 6.8 $ & 2.48$\pm$0.48 &  $ 16 \pm 21$ & $ 279 \pm 40$ & $ -12 \pm 11$ & $ 9.9 \pm 7.7$     & $-111\pm 47$ & $ 276 \pm 16$\\ 
2230+114  & 1  & $ 280 \pm 10\tablenotemark{c} $ & $ 136 \pm 10\tablenotemark{b} $& $ 68 \pm 20 $ & 3.7$\pm$1.1 &  $ 3.1 \pm 7.1$ & $ 224 \pm 85$ & $ -2.6 \pm 4.1$ & $ 1.7 \pm 7.5$     & $9938\pm 117$ & $ -13655 \pm 55$\\ 
2230+114  & 2  & $ 145.5 \pm 2.3 $ & $ 11.8 \pm 2.3\tablenotemark{b} $& $ 163.4 \pm 7.0 $ & 8.81$\pm$0.38 &  $ 1.6 \pm 3.4$ & $ 358 \pm 83$ & $ -0.9 \pm 2.7$ & $ -1.4 \pm 2.8$     & $4335\pm 36$ & $ -10432 \pm 43$\\ 
2230+114  & 3  & $ 77 \pm 58 $ & $ 82 \pm 58 $& $ 4.7 \pm 4.5 $ & 0.26$\pm$0.24 &  $ 2.4 \pm 3.4$ & $ 349 \pm 54$ & $ -2.4 \pm 2.2$ & $ 0.1 \pm 2.4$     & $2717\pm 22$ & $ -7165 \pm 37$\\ 
2230+114  & 4  & $ 338.2 \pm 4.4\tablenotemark{c} $ & $ 177.3 \pm 4.4 $& $ 20.2 \pm 2.1 $ & 1.09$\pm$0.11 &  $ 1.92 \pm 0.67$ & $ 135 \pm 22$ & $ 0.77 \pm 0.59$ & $ -1.76 \pm 0.77$     & $2559.1\pm 8.3$ & $ -5630 \pm 13$\\ 
2230+114  & 11  & $ 137.6 \pm 2.8 $ & $ 7.6 \pm 2.9 $& $ 361 \pm 18 $ & 19.48$\pm$0.99 &  $ 80 \pm 61$ & $ 171 \pm 31$ & $ 43 \pm 37$ & $ 67 \pm 37$     & $800\pm 11$ & $ -621 \pm 31$\\ 
2230+114  & 16  & $ 141.1 \pm 5.7 $ & $ 2.2 \pm 5.9 $& $ 231 \pm 26 $ & 12.5$\pm$1.4 &  $ 147 \pm 57$ & $ 329 \pm 21$ & $ -20 \pm 45$ & $ -146 \pm 54$     & $646\pm 19$ & $ -769 \pm 62$\\ 
2230+114  & 19  & $ 201 \pm 12 $ & $ 60 \pm 12\tablenotemark{b} $& $ 60 \pm 14 $ & 3.25$\pm$0.78 &  $ 6 \pm 17$ & $ 224 \pm 100$ & $ 2 \pm 15$ & $ 5 \pm 17$     & $1176\pm 32$ & $ -1412 \pm 41$\\ 
2233$-$148  & 2\tablenotemark{a}  & $ 324 \pm 30 $ & $ 147 \pm 30 $& $ 10.6 \pm 5.1 $ & \n &  $ 31.8 \pm 3.9$ & $ 82.6 \pm 9.1$ & $ 28 \pm 12$ & $ -15 \pm 13$     & $1443\pm 15$ & $ -608 \pm 20$\\ 
2233$-$148  & 3  & $ 333 \pm 36 $ & $ 136 \pm 37 $& $ 31 \pm 16 $ & \n &  $ 29 \pm 15$ & $ 207 \pm 36$ & $ -23 \pm 22$ & $ -17 \pm 19$     & $516\pm 75$ & $ -51 \pm 48$\\ 
2243$-$123  & 1  & $ 47 \pm 16 $ & $ 15 \pm 16 $& $ 58 \pm 15 $ & 2.10$\pm$0.54 &  $ 12.3 \pm 6.8$ & $ 306 \pm 34$ & $ -12.1 \pm 6.3$ & $ -2.3 \pm 6.9$     & $6064\pm 128$ & $ 9530 \pm 63$\\ 
2243$-$123  & 2  & $ 38.9 \pm 2.1 $ & $ 18.5 \pm 2.1\tablenotemark{b} $& $ 134.0 \pm 5.2 $ & 4.88$\pm$0.19 &  $ 5.7 \pm 2.3$ & $ 190 \pm 22$ & $ 2.7 \pm 2.0$ & $ -5.0 \pm 2.1$     & $1291\pm 27$ & $ 3526 \pm 36$\\ 
2243$-$123  & 3\tablenotemark{a}  & $ 14.8 \pm 1.2 $ & $ 14.5 \pm 1.2\tablenotemark{b} $& $ 119.8 \pm 7.1 $ & 4.36$\pm$0.26 &  $ 6.2 \pm 1.2$ & $ 97 \pm 24$ & $ 6.1 \pm 1.0$ & $ 0.8 \pm 2.8$     & $-61\pm 11$ & $ 1997 \pm 45$\\ 
2251+158  & 1  & $ 277.6 \pm 4.2 $ & $ 18.1 \pm 4.2\tablenotemark{b} $& $ 47.4 \pm 4.2 $ & 2.21$\pm$0.20 &  $ 1.3 \pm 1.1$ & $ 358 \pm 56$ & $ 1.3 \pm 1.1$ & $ 0.2 \pm 1.3$     & $-7767\pm 30$ & $ 3728 \pm 24$\\ 
2251+158  & 2\tablenotemark{a}  & $ 322.6 \pm 1.7 $ & $ 41.9 \pm 1.7\tablenotemark{b} $& $ 67.6 \pm 1.8 $ & 3.158$\pm$0.084 &  $ 5.95 \pm 0.59$ & $ 123.2 \pm 5.1$ & $ 1.98 \pm 0.61$ & $ -5.62 \pm 0.53$     & $-6043\pm 15$ & $ 1179 \pm 11$\\ 
2251+158  & 3  & $ 308.4 \pm 2.8 $ & $ 29.8 \pm 2.8\tablenotemark{b} $& $ 201.9 \pm 9.2 $ & 9.43$\pm$0.43 &  $ 19 \pm 18$ & $ 27 \pm 51$ & $ 19 \pm 15$ & $ 4 \pm 14$     & $-2783\pm 17$ & $ 437 \pm 24$\\ 
2251+158  & 4\tablenotemark{a}  & $ 275.19 \pm 0.76 $ & $ 19.07 \pm 0.78\tablenotemark{b} $& $ 257.8 \pm 3.2 $ & 12.04$\pm$0.15 &  $ 28.8 \pm 2.6$ & $ 60.5 \pm 5.3$ & $ 16.4 \pm 2.8$ & $ -23.7 \pm 2.5$     & $-3281\pm 14$ & $ -773 \pm 15$\\ 
2251+158  & 5\tablenotemark{a}  & $ 282.3 \pm 2.2 $ & $ 34.3 \pm 2.3\tablenotemark{b} $& $ 197.2 \pm 9.4 $ & 9.21$\pm$0.44 &  $ 24.4 \pm 5.3$ & $ 189 \pm 15$ & $ -24.4 \pm 5.3$ & $ -1.3 \pm 6.4$     & $-1299\pm 32$ & $ 1526 \pm 26$\\ 
2251+158  & 8\tablenotemark{a}  & $ 261.61 \pm 0.91 $ & $ 7.13 \pm 0.95\tablenotemark{b} $& $ 294 \pm 11 $ & 13.74$\pm$0.51 &  $ 142 \pm 37$ & $ 116 \pm 11$ & $ -81 \pm 18$ & $ -116 \pm 40$     & $-634\pm 11$ & $ -3.0 \pm 4.4$\\ 
2251+158  & 13  & $ 345 \pm 31 $ & $ 82 \pm 31 $& $ 41 \pm 19 $ & 1.93$\pm$0.91 &  $ 146 \pm 69$ & $ 357 \pm 31$ & $ 30 \pm 85$ & $ 143 \pm 78$     & $-1387\pm 27$ & $ -199 \pm 27$\\ 
2251+158  & 18\tablenotemark{a}  & $ 201.9 \pm 6.1 $ & $ 72.6 \pm 6.2\tablenotemark{b} $& $ 48.6 \pm 5.2 $ & 2.27$\pm$0.24 &  $ 86 \pm 13$ & $ 111.5 \pm 8.5$ & $ -86 \pm 13$ & $ -1 \pm 16$     & $-417\pm 10$ & $ 50 \pm 10$\\ 
2254+074  & 5\tablenotemark{a}  & $ 237.6 \pm 5.4 $ & $ 8.5 \pm 5.5 $& $ 43.8 \pm 3.8 $ & 0.537$\pm$0.047 &  $ 4.7 \pm 1.5$ & $ 31 \pm 18$ & $ 2.1 \pm 1.5$ & $ -4.2 \pm 1.4$     & $-568\pm 21$ & $ -524 \pm 24$\\ 
2254+074  & 6  & $ 195 \pm 72 $ & $ 30 \pm 72 $& $ 2.7 \pm 3.5 $ & 0.033$\pm$0.043 &  $ 4.0 \pm 1.9$ & $ 75 \pm 30$ & $ -3.5 \pm 3.6$ & $ -2.0 \pm 3.4$     & $-221\pm 12$ & $ -211 \pm 12$\\ 
2255$-$282  & 1  & $ 226.4 \pm 5.1 $ & $ 1.2 \pm 5.1 $& $ 82.4 \pm 7.2 $ & 4.08$\pm$0.36 &  $ 8.9 \pm 5.4$ & $ 43 \pm 40$ & $ 0.5 \pm 5.3$ & $ -8.9 \pm 5.2$     & $-3348\pm 92$ & $ -3341 \pm 123$\\ 
2319+317  & 1  & $ 156.6 \pm 6.5 $ & $ 25.2 \pm 6.5\tablenotemark{b} $& $ 174 \pm 17 $ & 12.1$\pm$1.2 &  $ 73 \pm 66$ & $ 301 \pm 54$ & $ 42 \pm 62$ & $ -60 \pm 57$     & $-25\pm 25$ & $ -859 \pm 21$\\ 
2319+317  & 2\tablenotemark{a}  & $ 161.8 \pm 9.6 $ & $ 9.2 \pm 9.7 $& $ 60 \pm 14 $ & 4.19$\pm$0.94 &  $ 135 \pm 43$ & $ 328 \pm 17$ & $ 33 \pm 36$ & $ -131 \pm 45$     & $200\pm 12$ & $ -371 \pm 18$\\ 
2320$-$035  & 2  & $ 334.0 \pm 1.9 $ & $ 2.4 \pm 2.0 $& $ 457 \pm 23 $ & 30.6$\pm$1.6 &  $ 27 \pm 24$ & $ 258 \pm 54$ & $ -27 \pm 21$ & $ 7 \pm 33$     & $-1037\pm 51$ & $ 2577 \pm 119$\\ 
2331+073  & 2  & $ 218.5 \pm 3.3 $ & $ 7.3 \pm 3.7 $& $ 171 \pm 11 $ & 4.19$\pm$0.27 &  $ 12.5 \pm 9.2$ & $ 204 \pm 39$ & $ -3.2 \pm 6.6$ & $ 12.1 \pm 7.4$     & $-775\pm 34$ & $ -683 \pm 72$\\ 
2342$-$161  & 1  & $ 293 \pm 11 $ & $ 19 \pm 11 $& $ 200 \pm 35 $ & 7.2$\pm$1.2 &  $ 71 \pm 67$ & $ 318 \pm 60$ & $ 31 \pm 73$ & $ 64 \pm 64$     & $-1397\pm 48$ & $ 1260 \pm 56$\\ 
2342$-$161  & 2  & $ 4 \pm 12 $ & $ 42 \pm 12\tablenotemark{b} $& $ 123 \pm 18 $ & 4.40$\pm$0.66 &  $ 14 \pm 43$ & $ 99 \pm 103$ & $ 14 \pm 45$ & $ -1 \pm 33$     & $-657\pm 35$ & $ 801 \pm 25$\\ 
2342$-$161  & 3  & $ 155 \pm 37 $ & $ 180 \pm 37 $& $ 28 \pm 16 $ & 1.01$\pm$0.57 &  $ 29 \pm 28$ & $ 323 \pm 60$ & $ 6 \pm 28$ & $ -28 \pm 30$     & $-110\pm 20$ & $ 239 \pm 23$\\ 
2344+514  & 1  & $ 168 \pm 49 $ & $ 24 \pm 49 $& $ 13 \pm 14 $ & 0.039$\pm$0.042 &  $ 5.5 \pm 2.2$ & $ 268 \pm 31$ & $ 5.4 \pm 4.0$ & $ -1.0 \pm 3.9$     & $1813\pm 58$ & $ -2318 \pm 90$\\ 
2344+514  & 2  & $ 195.1 \pm 7.8 $ & $ 54.4 \pm 7.8\tablenotemark{b} $& $ 20.2 \pm 4.2 $ & 0.059$\pm$0.012 &  $ 2.2 \pm 1.3$ & $ 176 \pm 31$ & $ -0.70 \pm 0.73$ & $ 2.0 \pm 1.2$     & $974\pm 19$ & $ -1169 \pm 33$\\ 
2344+514  & 3  & $ 211 \pm 24 $ & $ 74 \pm 24 $& $ 11.5 \pm 4.3 $ & 0.034$\pm$0.012 &  $ 0.5 \pm 1.4$ & $ 333 \pm 94$ & $ 0.4 \pm 1.3$ & $ -0.3 \pm 1.3$     & $392\pm 25$ & $ -433 \pm 23$\\ 
2345$-$167  & 3  & $ 122.9 \pm 3.8 $ & $ 0.4 \pm 4.1 $& $ 340 \pm 24 $ & 11.44$\pm$0.82 &  $ 7 \pm 27$ & $ 69 \pm 111$ & $ -5 \pm 25$ & $ 4 \pm 27$     & $1201\pm 77$ & $ -804 \pm 64$\\ 
2345$-$167  & 4\tablenotemark{a}  & $ 123.1 \pm 1.5 $ & $ 2.1 \pm 1.5 $& $ 252.6 \pm 5.8 $ & 8.50$\pm$0.19 &  $ 44.3 \pm 5.4$ & $ 288.3 \pm 8.5$ & $ 11.3 \pm 6.2$ & $ -42.8 \pm 5.7$     & $1310\pm 17$ & $ -752 \pm 21$\\ 
2345$-$167  & 11  & $ 111.4 \pm 2.6 $ & $ 13.8 \pm 2.8\tablenotemark{b} $& $ 302 \pm 24 $ & 10.15$\pm$0.82 &  $ 43 \pm 66$ & $ 54 \pm 56$ & $ -36 \pm 28$ & $ 23 \pm 48$     & $894\pm 50$ & $ -683 \pm 21$\\ 
2345$-$167  & 12\tablenotemark{a}  & $ 128.3 \pm 3.8 $ & $ 0.8 \pm 4.0 $& $ 161 \pm 12 $ & 5.41$\pm$0.39 &  $ 103 \pm 22$ & $ 291.6 \pm 9.6$ & $ 30 \pm 19$ & $ -99 \pm 20$     & $519\pm 20$ & $ -376 \pm 13$\\ 
2351+456  & 1  & $ 307.7 \pm 3.1 $ & $ 26.2 \pm 3.1\tablenotemark{b} $& $ 246 \pm 14 $ & 20.3$\pm$1.1 &  $ 11.7 \pm 4.7$ & $ 60 \pm 25$ & $ 10.8 \pm 4.5$ & $ -4.4 \pm 4.6$     & $-9536\pm 76$ & $ 2075 \pm 64$\\ 
2351+456  & 2  & $ 151 \pm 29 $ & $ 134 \pm 29 $& $ 20.9 \pm 8.5 $ & 1.72$\pm$0.70 &  $ 14.8 \pm 7.0$ & $ 282 \pm 24$ & $ 11.2 \pm 7.0$ & $ -9.7 \pm 8.0$     & $-3620\pm 50$ & $ 981 \pm 33$\\ 
2351+456  & 4  & $ 287.6 \pm 3.2 $ & $ 4.9 \pm 3.5 $& $ 185 \pm 13 $ & 15.2$\pm$1.1 &  $ 16.7 \pm 7.6$ & $ 352 \pm 33$ & $ 15.0 \pm 7.5$ & $ 7.4 \pm 9.6$     & $-913\pm 50$ & $ 329 \pm 38$\\ 
2351+456  & 5  & $ 286.6 \pm 2.8 $ & $ 18.0 \pm 3.1\tablenotemark{b} $& $ 132.8 \pm 7.8 $ & 10.97$\pm$0.64 &  $ 11.8 \pm 4.7$ & $ 359 \pm 28$ & $ 11.2 \pm 4.8$ & $ 3.6 \pm 5.7$     & $-778\pm 33$ & $ -79 \pm 27$\\ 
2356+196  & 1  & $ 184 \pm 29 $ & $ 5 \pm 29 $& $ 14.7 \pm 4.3 $ & 0.81$\pm$0.24 &  $ 2.4 \pm 5.5$ & $ 238 \pm 88$ & $ 1.9 \pm 5.7$ & $ 1.4 \pm 3.6$     & $-2482\pm 26$ & $ -15752.0 \pm 9.4$\\ 
2356+196  & 2  & $ 198 \pm 45 $ & $ 15 \pm 45 $& $ 15 \pm 20 $ & 0.8$\pm$1.1 &  $ 8 \pm 12$ & $ 207 \pm 57$ & $ 1.3 \pm 6.7$ & $ 8.1 \pm 9.2$     & $-669\pm 15$ & $ -14206 \pm 38$\\ 
2356+196  & 3  & $ 189 \pm 30 $ & $ 18 \pm 30 $& $ 19 \pm 16 $ & 1.03$\pm$0.86 &  $ 9 \pm 12$ & $ 184 \pm 46$ & $ -0.8 \pm 4.0$ & $ 8.7 \pm 8.0$     & $-808\pm 12$ & $ -1549 \pm 49$\\ 
2356+196  & 4  & $ 0 \pm 19 $ & $ 143 \pm 20 $& $ 20 \pm 11 $ & 1.09$\pm$0.60 &  $ 10.7 \pm 7.7$ & $ 349 \pm 27$ & $ -2.1 \pm 3.3$ & $ 10.5 \pm 6.7$     & $-794\pm 12$ & $ -1078 \pm 40$\\ 
2356+196  & 5\tablenotemark{a}  & $ 358 \pm 32 $ & $ 121 \pm 32 $& $ 13.0 \pm 8.9 $ & 0.72$\pm$0.49 &  $ 16.5 \pm 4.7$ & $ 219 \pm 16$ & $ -10.8 \pm 7.0$ & $ -12.4 \pm 8.6$     & $-537\pm 11$ & $ -326 \pm 23$\\ 
2356+196  & 6  & $ 255.7 \pm 7.9 $ & $ 11.8 \pm 8.1 $& $ 29.3 \pm 4.0 $ & 1.61$\pm$0.22 &  $ 8.2 \pm 2.9$ & $ 242 \pm 22$ & $ -1.9 \pm 3.1$ & $ 8.0 \pm 2.9$     & $-269\pm 12$ & $ -127 \pm 12$\\ 
\enddata 
\tablenotetext{a}{Feature shows significant accelerated motion.}
\tablenotetext{b}{Feature shows significant non-radial motion according to the acceleration fit.}
\tablenotetext{c}{Feature shows significant inward motion according to the acceleration fit.}
\tablenotetext{\phn}{A question mark indicates a feature whose motion is not consistent with outward, radial motion but for which the possibility of inward motion and its degree of non-radialness are uncertain.}


\tablecomments{Columns are as follows: (1) B1950 name, (2) feature number, (3) proper motion position angle in degrees,  (4) offset between mean position angle and proper motion position angle in degrees, (5) proper motion in $\mu$as  y$^{-1}$, (6) apparent speed in units of the speed of light, (7) acceleration in $\mu$as  y$^{-2}$, (8) acceleration vector position angle in degrees, (9)  acceleration perpendicular to velocity direction in $\mu$as  y$^{-2}$, (10)  acceleration parallel to velocity direction in $\mu$as  y$^{-2}$, (11) fitted right ascension position with respect to the core at the middle epoch in $\mu$as, (12) fitted declination  position with respect to the core at the middle epoch in $\mu$as. }

\end{deluxetable} 
\end{document} 


==> anc/gentable.tex <==
\documentclass[12pt,preprint]{aastex631} 
\newcommand{\n}{\nodata} 
\begin{document} 

 \begin{deluxetable*}{llclcccccc} 
 \tablecolumns{10} 
 \colnumbers
% \rotate 
 \tabletypesize{\scriptsize} 
 \tablewidth{0pt}  
 \tablecaption{\label{gentable} MOJAVE AGN Properties}  
 \tablehead{ \colhead{B1950}  & \colhead {Alias} & \colhead{Opt.} & \colhead{$z$}& \colhead{Optical Reference} & \colhead{LAT Association} & \colhead{TeV} & \colhead{1.5 Jy} & \colhead{$\nu_\mathrm{pk}$} & \colhead{Ref.}} 
 \startdata 
 0003+380 &  \objectname{S4 0003+38} & Q& 0.229 & \cite{1994AAS..103..349S} & 4FGL J0005.9+3824 & \n & \n & 13.1 & 10 \\ 
 0003$-$066 &  \objectname{NRAO 005} & B& 0.347 & \cite{2005PASA...22..277J} & 4FGL J0006.3$-$0620 & \n & Y & 12.9 & 9 \\ 
 0006+061 &  \objectname{TXS 0006+061} & B& \n & \cite{2012AA...538A..26R} & 4FGL J0009.1+0628 & \n & \n & 13.4 & 10 \\ 
 0007+106 &  \objectname{III Zw 2} & G& 0.089 & \cite{1970ApJ...160..405S} & \tablenotemark{a} & \n & Y & 13.3 & 1 \\ 
 0011+189 &  \objectname{RGB J0013+191} & B& 0.477 & \cite{2013ApJ...764..135S} & 4FGL J0014.1+1910 & \n & \n & 13.7 & 9 \\ 
 0010+405 &  \objectname{4C +40.01} & Q& 0.256 & \cite{1992ApJS...81....1T} & 4FGL J0013.6+4051 & \n & \n & 12.8 & 9 \\ 
 0012+610 &  \objectname{4C +60.01} & U& \n & \n & 4FGL J0014.8+6118 & \n & \n & 13.1 & 10 \\ 
 0014+813 &  \objectname{S5 0014+813} & Q& 3.382 & \cite{1987AZh....64..262V} & \n & \n & \n & 12.5 & 1 \\ 
 0015$-$054 &  \objectname{PMN J0017-0512} & Q& 0.226 & \cite{2012ApJ...748...49S} & 4FGL J0017.5$-$0514 & \n & \n & 13.6 & 10 \\ 
 0016+731 &  \objectname{S5 0016+73} & Q& 1.781 & \cite{1986AJ.....91..494L} & 4FGL J0019.6+7327 & \n & Y & 12.3 & 9 \\ 
 0019+058 &  \objectname{PKS 0019+058} & B& \n & \cite{2017ApJS..233....3T} & 4FGL J0022.5+0608 & \n & \n & 13.1 & 10 \\ 
 0027+056 &  \objectname{PKS 0027+056} & Q& 1.317 & \cite{1999AJ....117...40S} & \n & \n & \n & 12.4 & 1 \\ 
 0035+413 &  \objectname{B3 0035+413} & Q& 1.353 & \cite{1993AAS..101..521S} & \n & \n & \n & 12.3 & 1 \\ 
 0041+341 &  \objectname{GB6 J0043+3426} & Q& 0.966 & \cite{2012ApJ...748...49S} & 4FGL J0043.8+3425 & \n & \n & 13.8 & 10 \\ 
 0044+566 &  \objectname{GB6 J0047+5657} & B& 0.747 & \cite{2005ApJ...626...95S} & 4FGL J0047.0+5657 & \n & \n & 13.1 & 1 \\ 
 0048$-$097 &  \objectname{PKS 0048-09} & B& 0.635 & \cite{2012AA...543A.116L} & 4FGL J0050.7$-$0929 & \n & Y & 14.1 & 9 \\ 
 0048$-$071 &  \objectname{OB -082} & Q& 1.975 & \cite{1983MNRAS.205..793W} & 4FGL J0051.1$-$0648 & \n & \n & 12.8 & 10 \\ 
 0055+300 &  \objectname{NGC 315} & G& 0.0165 & \cite{1999ApJS..121..287H} & 4FGL J0057.7+3023 & \n & \n & 14.0 & 2 \\ 
 0059+581 &  \objectname{TXS 0059+581} & Q& 0.644 & \cite{2005ApJ...626...95S} & 4FGL J0102.8+5824 & \n & Y & 12.7 & 1 \\ 
 0106+013 &  \objectname{4C +01.02} & Q& 2.110 & \cite{LAMOSTDR6V2} & 4FGL J0108.6+0134 & \n & Y & 12.5 & 9 \\ 
 0106+612 &  \objectname{TXS 0106+612} & Q& 0.783 & \cite{2010ApJ...718L.166V} & 4FGL J0109.7+6133 & \n & \n & 13.3 & 10 \\ 
 0106+678 &  \objectname{4C +67.04} & B& 0.290 & \cite{2010ApJ...712...14M} & 4FGL J0110.1+6805 & \n & \n & 14.9 & 10 \\ 
 0109+224 &  \objectname{S2 0109+22} & B& 0.265 & \cite{2012ApJ...748...49S} & 4FGL J0112.1+2245 & Y & Y & 13.4 & 1 \\ 
 0110+318 &  \objectname{4C +31.03} & Q& 0.603 & \cite{1976ApJS...31..143W} & 4FGL J0112.8+3208 & \n & \n & 12.9 & 9 \\ 
 0109+351 &  \objectname{B2 0109+35} & Q& 0.450 & \cite{1996MNRAS.282.1274H} & \n & \n & Y & 12.8 & 1 \\ 
 0111+021 &  \objectname{UGC 00773} & B& 0.047 & \cite{1976ApJS...31..143W} & 4FGL J0113.7+0225 & \n & \n & 12.7 & 1 \\ 
 0112$-$017 &  \objectname{UM 310} & Q& 1.365 & \cite{1978ApJS...36..317W} & 4FGL J0115.1$-$0129 & \n & \n & 12.4 & 9 \\ 
 0113$-$118 &  \objectname{PKS 0113-118} & Q& 0.671 & \cite{2012ApJ...748...49S} & 4FGL J0116.0$-$1136 & \n & Y & 12.9 & 10 \\ 
 0116$-$219 &  \objectname{OC -228} & Q& 1.165 & \cite{1983MNRAS.205..793W} & 4FGL J0118.9$-$2141 & \n & \n & 12.8 & 10 \\ 
 0118$-$272 &  \objectname{OC -230.4} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0120.4$-$2701 & \n & \n & 14.3 & 10 \\ 
 0119+041 &  \objectname{PKS 0119+041} & Q& 0.637 & \cite{1977ApJ...217..358S} & \n & \n & \n & 12.4 & 1 \\ 
 0119+115 &  \objectname{PKS 0119+11} & Q& 0.571 & \cite{2017AA...597A..79P} & \n & \n & Y & 12.7 & 1 \\ 
 0122$-$003 &  \objectname{UM 321} & Q& 1.076 & \cite{2010AJ....139.2360S} & \tablenotemark{a} & \n & Y & 12.7 & 1 \\ 
 0128+554 &  \objectname{TXS 0128+554} & G& 0.036 & \cite{2012ApJS..199...26H} & 4FGL J0131.2+5547 & \n & \n & \n & \n \\ 
 0130$-$171 &  \objectname{OC -150} & Q& 1.020 & \cite{1983MNRAS.205..793W} & 4FGL J0132.7$-$1654 & \n & Y & 13.0 & 9 \\ 
 0133+476 &  \objectname{DA 55} & Q& 0.859 & \cite{1986AJ.....91..494L} & 4FGL J0137.0+4751 & \n & Y & 12.3 & 1 \\ 
 0134+579 &  \objectname{TXS 0134+579} & B& 0.275 & \cite{2020MNRAS.497...94P} & 4FGL J0137.9+5814 & \n & \n & 16.6 & 10 \\ 
 0136+176 &  \objectname{PKS 0136+176} & Q& 2.720 & \cite{2017AA...597A..79P} & \n & \n & \n & 13.1 & 1 \\ 
 0138$-$097 &  \objectname{PKS 0139-09} & B& 0.733 & \cite{2001AJ....122..565R} & 4FGL J0141.4$-$0928 & \n & \n & 12.8 & 10 \\ 
 0141+268 &  \objectname{TXS 0141+268} & B& \n & \cite{2009ApJ...704..477S} & 4FGL J0144.6+2705 & \n & \n & 13.4 & 10 \\ 
 0142$-$278 &  \objectname{OC -270} & Q& 1.148 & \cite{1999ApJS..122...29B} & 4FGL J0145.0$-$2732 & \n & \n & 12.5 & 10 \\ 
 0149+218 &  \objectname{PKS 0149+21} & Q& 1.320 & \cite{2008ApJS..175...97H} & 4FGL J0152.2+2206 & \n & Y & 13.0 & 10 \\ 
 0149+710 &  \objectname{TXS 0149+710} & B& 0.022 & \cite{1996MNRAS.281..425M} & 4FGL J0153.4+7114 & \n & \n & 15.7 & 10 \\ 
 0151+081 &  \objectname{GB6 J0154+0823} & B& 0.681 & \cite{2013ApJ...764..135S} & 4FGL J0153.9+0823 & \n & \n & 15.1 & 10 \\ 
 0153+744 &  \objectname{S5 0153+744} & Q& 2.338 & \cite{1996AAS..115...11S} & \n & \n & \n & 13.2 & 11 \\ 
 0200+304 &  \objectname{IVS B0200+30A} & B& 0.761 & \cite{2013ApJ...764..135S} & 4FGL J0203.7+3042 & \n & \n & 13.1 & 10 \\ 
 0159+723 &  \objectname{S5 0159+723} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0203.6+7233 & \n & \n & 14.2 & 10 \\ 
 0202+149 &  \objectname{4C +15.05} & Q& 0.405 & \cite{1998AJ....115.1253P} & 4FGL J0204.8+1513 & \n & Y & 12.5 & 9 \\ 
 0202$-$172 &  \objectname{PKS 0202-17} & Q& 1.739 & \cite{2009MNRAS.399..683J} & 4FGL J0205.0$-$1700 & \n & Y & 12.4 & 9 \\ 
 0202+319 &  \objectname{B2 0202+31} & Q& 1.466 & \cite{1970ApJ...160L..33B} & 4FGL J0205.2+3212 & \n & Y & 12.3 & 9 \\ 
 0203$-$120 &  \objectname{PMN J0206-1150} & Q& 1.663 & \cite{2008ApJS..175...97H} & 4FGL J0206.4$-$1151 & \n & \n & 12.8 & 10 \\ 
 0208+106 &  \objectname{IVS B0208+106} & B& 0.200 & \cite{2010ApJ...712...14M} & 4FGL J0211.2+1051 & \n & Y & 14.1 & 10 \\ 
 0210+515 &  \objectname{TXS 0210+515} & B& 0.049 & \cite{1999ApJ...525..127L} & 4FGL J0214.3+5145 & Y & \n & 15.0 & 10 \\ 
 0215+015 &  \objectname{OD 026} & Q& 1.715 & \cite{1988AA...192....1B} & 4FGL J0217.8+0144 & \n & Y & 13.1 & 1 \\ 
 0214+083 &  \objectname{PMN J0217+0837} & B& 0.085 & \cite{2013ApJ...764..135S} & 4FGL J0217.2+0837 & \n & \n & 13.8 & 10 \\ 
 0212+735 &  \objectname{S5 0212+73} & Q& 2.367 & \cite{1986AJ.....91..494L} & 4FGL J0217.4+7352 & \n & Y & 12.1 & 9 \\ 
 0219+428 &  \objectname{3C 66A} & B& 0.340 & \cite{2018MNRAS.474.3162T} & 4FGL J0222.6+4302 & Y & \n & 14.9 & 10 \\ 
 0224+671 &  \objectname{4C +67.05} & Q& 0.523 & \cite{2005ApJ...626...95S} & 4FGL J0228.7+6718 & \n & Y & 12.8 & 1 \\ 
 0229+131 &  \objectname{4C +13.14} & Q& 2.059 & \cite{1994ApJ...436..678O} & 4FGL J0231.8+1322 & \n & Y & 12.3 & 9 \\ 
 0234+285 &  \objectname{4C +28.07} & Q& 1.206 & \cite{2012ApJ...748...49S} & 4FGL J0237.8+2848 & \n & Y & 12.8 & 9 \\ 
 0235+164 &  \objectname{PKS 0235+164} & Q& 0.940 & \cite{1987ApJ...318..577C} & 4FGL J0238.6+1637 & \n & Y & 13.0 & 9 \\ 
 0238+711 &  \objectname{S5 0238+711} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0243.4+7119 & \n & \n & 14.4 & 10 \\ 
 0241+622 &  \objectname{TXS 0241+622} & Q& 0.045 & \cite{2003ApJS..145..199M} & \n & \n & Y & 13.4 & 1 \\ 
 0239+843 &  \objectname{WN B0239.6+8423} & U& \n & \n & 4FGL J0250.6+8435 & \n & \n & 13.7 & 10 \\ 
 0248+430 &  \objectname{B3 0248+430} & Q& 1.310 & \cite{1993AAS...97..483S} & \n & \n & \n & 13.4 & 3 \\ 
 0250$-$225 &  \objectname{OD -283} & Q& 1.419 & \cite{2012ApJ...748...49S} & 4FGL J0252.8$-$2219 & \n & \n & 12.9 & 10 \\ 
 0250+320 &  \objectname{IVS B0250+320} & Q& 0.859 & \cite{2015AJ....149..160R} & 4FGL J0253.5+3216 & \n & \n & 12.8 & 10 \\ 
 0256+075 &  \objectname{OD 94.7} & Q& 0.893 & \cite{1989AAS...80..103S} & 4FGL J0259.4+0746 & \n & \n & 13.4 & 10 \\ 
 0300+470 &  \objectname{4C +47.08} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0303.6+4716 & \n & Y & 13.4 & 1 \\ 
 0301$-$243 &  \objectname{PKS 0301-243} & B& 0.266 & \cite{2014AA...565A..12P} & 4FGL J0303.4$-$2407 & Y & \n & 15.3 & 10 \\ 
 0303+490 &  \objectname{GB6 J0307+4915} & B& \n & \cite{2016AJ....151...95A} & 4FGL J0307.4+4915 & \n & \n & 13.1 & 1 \\ 
 0305+039 &  \objectname{3C 78} & G& 0.029 & \cite{1998AA...333...48P} & 4FGL J0308.4+0407 & \n & \n & 14.8 & 13 \\ 
 0306+102 &  \objectname{TXS 0306+102} & Q& 0.862 & \cite{2005AJ....129..559S} & 4FGL J0309.0+1029 & \n & Y & 12.9 & 10 \\ 
 0309+411 &  \objectname{NRAO 128} & G& 0.136 & \cite{1996MNRAS.281..425M} & 4FGL J0312.9+4119 & \n & \n & 13.1 & 9 \\ 
 0313+411 &  \objectname{IC 310} & B& 0.019 & \cite{2013ApJ...764..135S} & 4FGL J0316.8+4120 & Y & \n & 15.2 & 4 \\ 
 0316+413 &  \objectname{3C 84} & G& 0.0176 & \cite{1992ApJS...83...29S} & 4FGL J0319.8+4130 & Y & Y & 12.9 & 1 \\ 
 0321+340 &  \objectname{1H 0323+342} & N& 0.061 & \cite{1996MNRAS.281..425M} & 4FGL J0324.8+3412 & \n & \n & 13.1 & 7 \\ 
 0329+654 &  \objectname{TXS 0329+654} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0333.9+6537 & \n & \n & 15.2 & 10 \\ 
 0333+321 &  \objectname{NRAO 140} & Q& 1.259 & \cite{1991ApJ...382..433S} & 4FGL J0336.4+3224 & \n & Y & 13.2 & 9 \\ 
 0336$-$019 &  \objectname{CTA 26} & Q& 0.852 & \cite{1978ApJS...36..317W} & 4FGL J0339.5$-$0146 & \n & Y & 12.7 & 9 \\ 
 0347$-$211 &  \objectname{OE -280} & Q& 2.944 & \cite{2001AA...379..393E} & 4FGL J0349.8$-$2103 & \n & \n & 12.2 & 10 \\ 
 0346+800 &  \objectname{S5 0346+80} & B& \n & \cite{2011ApJ...743..171A} & 4FGL J0354.7+8009 & \n & \n & 12.6 & 10 \\ 
 0355+508 &  \objectname{NRAO 150} & Q& 1.520 & \cite{2007AA...476L..17A} & 4FGL J0359.6+5057 & \n & Y & 12.4 & 1 \\ 
 0400+258 &  \objectname{CTD 026} & Q& 2.109 & \cite{1977ApJ...217..358S} & 4FGL J0403.3+2601 & \n & Y & 12.3 & 9 \\ 
 0403$-$132 &  \objectname{PMN J0405-1308} & Q& 0.571 & \cite{1996ApJS..104...37M} & 4FGL J0405.6$-$1308 & \n & Y & 13.9 & 9 \\ 
 0415+379 &  \objectname{3C 111} & G& 0.049 & \cite{2004ApJS..150..181E} & 4FGL J0418.2+3807 & \n & Y & 13.3 & 1 \\ 
 0420+417 &  \objectname{4C +41.11} & B& 0.398 & \cite{2020MNRAS.497...94P} & 4FGL J0423.9+4150 & \n & Y & 13.2 & 10 \\ 
 0420$-$014 &  \objectname{PKS 0420-01} & Q& 0.916 & \cite{2009MNRAS.399..683J} & 4FGL J0423.3$-$0120 & \n & Y & 12.8 & 9 \\ 
 0422+004 &  \objectname{PKS 0422+00} & B& 0.268 & \cite{2013ApJ...764..135S} & 4FGL J0424.7+0036 & \n & Y & 14.0 & 1 \\ 
 0429+415 &  \objectname{3C 119} & Q& 1.022 & \cite{1994ApJS...90....1E} & \n & \n & \n & 14.0 & 1 \\ 
 0430+052 &  \objectname{3C 120} & G& 0.033 & \cite{1988PASP..100.1423M} & 4FGL J0433.0+0522 & \n & Y & 13.6 & 9 \\ 
 0430+289 &  \objectname{CGRABS J0433+2905} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0433.6+2905 & \n & \n & 13.1 & 10 \\ 
 0440$-$003 &  \objectname{NRAO 190} & Q& 0.845 & \cite{2012ApJ...748...49S} & 4FGL J0442.6$-$0017 & \n & Y & 13.0 & 1 \\ 
 0446+112 &  \objectname{PKS 0446+11} & Q& 2.153 & \cite{2012ApJ...748...49S} & 4FGL J0449.1+1121 & \n & Y & 12.7 & 9 \\ 
 0451$-$282 &  \objectname{OF -285} & Q& 2.559 & \cite{1983MNRAS.205..793W} & 4FGL J0453.1$-$2806 & \n & Y & 12.5 & 9 \\ 
 0454$-$234 &  \objectname{PKS 0454-234} & Q& 1.003 & \cite{1989AAS...80..103S} & 4FGL J0457.0$-$2324 & \n & Y & 12.9 & 9 \\ 
 0458$-$020 &  \objectname{S3 0458-02} & Q& 2.286 & \cite{1974ApJ...190..509S} & 4FGL J0501.2$-$0158 & \n & Y & 13.0 & 1 \\ 
 0502+049 &  \objectname{PKS 0502+049} & Q& 0.954 & \cite{1997MNRAS.284...85D} & 4FGL J0505.3+0459 & \n & \n & 13.2 & 10 \\ 
 0454+844 &  \objectname{S5 0454+84} & B& \n & \cite{2001AJ....122..565R} & 4FGL J0509.6+8425 & \n & \n & 13.6 & 5 \\ 
 0506+056 &  \objectname{TXS 0506+056} & B& 0.337 & \cite{2018ApJ...854L..32P} & 4FGL J0509.4+0542 & Y & \n & 14.2 & 10 \\ 
 0507+179 &  \objectname{PKS 0507+17} & Q& 0.416 & \cite{1998AJ....115.1253P} & 4FGL J0510.0+1800 & \n & Y & 13.0 & 10 \\ 
 0509+406 &  \objectname{B3 0509+406} & U& \n & \n & 4FGL J0512.8+4041 & \n & Y & 13.6 & 10 \\ 
 0518+211 &  \objectname{RGB J0521+212} & B& \n & \cite{2017ApJ...837..144P} & 4FGL J0521.7+2112 & Y & \n & 14.3 & 10 \\ 
 0519+011 &  \objectname{PKS 0519+01} & Q& 2.941 & \cite{2011ApJ...743..171A} & 2FGL J0521.9+0108 & \n & \n & 13.0 & 1 \\ 
 0528+134 &  \objectname{PKS 0528+134} & Q& 2.070 & \cite{1993ApJ...409..134H} & 4FGL J0530.9+1332 & \n & Y & 12.8 & 1 \\ 
 0529+075 &  \objectname{OG 050} & Q& 1.254 & \cite{2005ApJ...626...95S} & 4FGL J0532.6+0732 & \n & Y & 12.5 & 9 \\ 
 0529+483 &  \objectname{TXS 0529+483} & Q& 1.160 & \cite{2012ApJ...748...49S} & 4FGL J0533.3+4823 & \n & Y & 13.1 & 1 \\ 
 0536+145 &  \objectname{TXS 0536+145} & Q& 2.690 & \cite{2005ApJ...626...95S} & 4FGL J0539.6+1432 & \n & \n & 12.4 & 10 \\ 
 0539$-$057 &  \objectname{PKS 0539-057} & Q& 0.838 & \cite{2012ApJ...748...49S} & 4FGL J0541.6$-$0541 & \n & Y & 12.4 & 1 \\ 
 0552+398 &  \objectname{DA 193} & Q& 2.363 & \cite{1999ApJ...514...40M} & 4FGL J0555.6+3947 & \n & Y & 12.1 & 3 \\ 
 0603+476 &  \objectname{TXS 0603+476} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0607.4+4739 & \n & \n & 14.1 & 10 \\ 
 0605$-$085 &  \objectname{OH -010} & Q& 0.870 & \cite{2012ApJ...748...49S} & 4FGL J0608.0$-$0835 & \n & Y & 12.1 & 9 \\ 
 0605$-$153 &  \objectname{PMN J0608-1520} & Q& 1.094 & \cite{2012ApJ...748...49S} & 4FGL J0608.1$-$1521 & \n & \n & 13.1 & 9 \\ 
 0607$-$157 &  \objectname{PKS 0607-15} & Q& 0.323 & \cite{2009MNRAS.399..683J} & \n & \n & Y & 12.2 & 1 \\ 
 0609+413 &  \objectname{B3 0609+413} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0612.8+4122 & \n & \n & 14.5 & 10 \\ 
 0613+570 &  \objectname{IVS B0613+570} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0617.2+5701 & \n & \n & 13.4 & 10 \\ 
 0615$-$172 &  \objectname{IVS B0615-172} & B& 0.098 & \cite{2013ApJ...764..135S} & 4FGL J0617.7$-$1715 & \n & \n & 14.2 & 10 \\ 
 0619+334 &  \objectname{B2 0619+33} & Q& 1.062 & \cite{2013AJ....146..127S} & 4FGL J0622.9+3326 & \n & \n & 12.5 & 1 \\ 
 0621+446 &  \objectname{GB6 J0625+4440} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0625.3+4439 & \n & \n & 14.6 & 10 \\ 
 0627$-$199 &  \objectname{PKS 0627-199} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0629.3$-$1959 & \n & Y & 12.8 & 10 \\ 
 0636+680 &  \objectname{S4 0636+68} & Q& 3.177 & \cite{1992ApJS...79....1T} & \n & \n & \n & 13.4 & 1 \\ 
 0642+449 &  \objectname{OH 471} & Q& 3.396 & \cite{1994ApJ...436..678O} & \tablenotemark{a} & \n & Y & 11.8 & 1 \\ 
 0648$-$165 &  \objectname{PKS B0648-165} & U& \n & \n & 4FGL J0650.2$-$1636 & \n & Y & 11.9 & 1 \\ 
 0650+453 &  \objectname{B3 0650+453} & Q& 0.928 & \cite{2012ApJ...748...49S} & 4FGL J0654.4+4514 & \n & \n & 12.8 & 10 \\ 
 0650+507 &  \objectname{GB6 J0654+5042} & Q& 1.253 & \cite{2012ApJ...748...49S} & 4FGL J0654.3+5042 & \n & \n & 12.6 & 1 \\ 
 0700$-$197 &  \objectname{TXS 0700-197} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0702.7$-$1951 & \n & Y & 14.1 & 10 \\ 
 0707+476 &  \objectname{S4 0707+47} & Q& 1.292 & \cite{1994AAS..103..349S} & 4FGL J0710.9+4733 & \n & \n & 12.5 & 1 \\ 
 0708+506 &  \objectname{GB6 J0712+5033} & B& 0.502 & \cite{2013ApJ...764..135S} & 4FGL J0712.7+5033 & \n & \n & 13.2 & 10 \\ 
 0710+196 &  \objectname{IVS B0710+196} & Q& 0.540 & \cite{2012ApJ...748...49S} & 4FGL J0713.8+1935 & \n & \n & 13.1 & 10 \\ 
 0716+332 &  \objectname{B2 0716+33} & Q& 0.779 & \cite{2000ApJS..126..133W} & 4FGL J0719.3+3307 & \n & \n & 13.0 & 9 \\ 
 0716+714 &  \objectname{TXS 0716+714} & B& 0.127 & \cite{2014ApJ...784..151S} & 4FGL J0721.9+7120 & Y & Y & 14.4 & 1 \\ 
 0722+145 &  \objectname{4C +14.23} & Q& 1.038 & \cite{2012ApJ...748...49S} & 4FGL J0725.2+1425 & \n & \n & 13.0 & 9 \\ 
 0723$-$008 &  \objectname{PKS 0723-008} & B& 0.127 & \cite{1976ApJS...31..143W} & 4FGL J0725.8$-$0054 & \n & Y & 13.4 & 1 \\ 
 0727$-$115 &  \objectname{PKS 0727-11} & Q& 1.591 & \cite{2002AJ....124..662Z} & 4FGL J0730.3$-$1141 & \n & Y & 12.6 & 1 \\ 
 0730+504 &  \objectname{TXS 0730+504} & Q& 0.720 & \cite{1997MNRAS.290..380H} & 4FGL J0734.0+5021 & \n & \n & 12.7 & 1 \\ 
 0735+178 &  \objectname{OI 158} & B& \n & \cite{2012AA...547A...1N} & 4FGL J0738.1+1742 & \n & Y & 13.4 & 9 \\ 
 0736+017 &  \objectname{OI 061} & Q& 0.189 & \cite{2009ApJS..184..398H} & 4FGL J0739.2+0137 & Y & Y & 13.2 & 9 \\ 
 0738+313 &  \objectname{OI 363} & Q& 0.631 & \cite{2010AJ....139.2360S} & \n & \n & Y & 12.9 & 2 \\ 
 0738+548 &  \objectname{RGB J0742+547} & Q& 0.723 & \cite{1999ApJ...516..141P} & 4FGL J0742.6+5443 & \n & \n & 12.5 & 1 \\ 
 0742+103 &  \objectname{PKS B0742+103} & Q& 2.624 & \cite{2003MNRAS.346.1021B} & \n & \n & Y & 12.1 & 12 \\ 
 0743$-$006 &  \objectname{OI -072} & Q& 0.996 & \cite{1989AAS...80..103S} & 4FGL J0746.0$-$0039 & \n & Y & 13.2 & 11 \\ 
 0745+241 &  \objectname{S3 0745+24} & Q& 0.409 & \cite{2010AJ....139.2360S} & 4FGL J0748.6+2400 & \n & Y & 12.9 & 9 \\ 
 0748+126 &  \objectname{OI 280} & Q& 0.889 & \cite{1979ApJ...232..400P} & 4FGL J0750.8+1229 & \n & Y & 12.6 & 1 \\ 
 0749+540 &  \objectname{4C +54.15} & B& \n & \cite{1993AAS..101..521S} & 4FGL J0753.0+5353 & \n & \n & 13.3 & 10 \\ 
 0752$-$116 &  \objectname{TXS 0752-116} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0754.4$-$1148 & \n & \n & 13.4 & 10 \\ 
 0754+100 &  \objectname{PKS 0754+100} & B& 0.266 & \cite{2003AA...412..651C} & 4FGL J0757.1+0956 & \n & Y & 13.4 & 1 \\ 
 0804$-$055 &  \objectname{PKS 0804-05} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0807.1$-$0541 & \n & \n & 14.6 & 10 \\ 
 0804+499 &  \objectname{OJ 508} & Q& 1.436 & \cite{2010AJ....139.2360S} & 4FGL J0808.5+4950 & \n & Y & 12.0 & 9 \\ 
 0805$-$077 &  \objectname{PKS 0805-07} & Q& 1.837 & \cite{1988ApJ...327..561W} & 4FGL J0808.2$-$0751 & \n & Y & 12.9 & 9 \\ 
 0806+524 &  \objectname{1ES 0806+524} & B& 0.137 & \cite{2013ApJ...764..135S} & 4FGL J0809.8+5218 & Y & \n & 15.8 & 10 \\ 
 0808+019 &  \objectname{OJ 014} & B& 1.148 & \cite{2005AJ....129..559S} & 4FGL J0811.4+0146 & \n & Y & 13.0 & 1 \\ 
 0810+646 &  \objectname{87GB 081008.0+644032} & B& 0.239 & \cite{2013ApJ...764..135S} & 4FGL J0814.6+6430 & \n & \n & 13.4 & 10 \\ 
 0815$-$094 &  \objectname{TXS 0815-094} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0817.8$-$0934 & \n & \n & 14.1 & 10 \\ 
 0814+425 &  \objectname{OJ 425} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0818.2+4222 & \n & Y & 13.0 & 9 \\ 
 0821+394 &  \objectname{4C +39.23} & Q& 1.216 & \cite{2017AA...597A..79P} & 4FGL J0824.9+3915 & \n & Y & 12.4 & 9 \\ 
 0823+033 &  \objectname{PKS 0823+033} & B& 0.505 & \cite{2013ApJ...764..135S} & 4FGL J0825.8+0309 & \n & Y & 13.0 & 9 \\ 
 0821+621 &  \objectname{4C +62.12} & Q& 0.542 & \cite{1984MNRAS.211..105W} & \n & \n & \n & \n & \n \\ 
 0823$-$223 &  \objectname{PKS 0823-223} & B& \n & \cite{2009AJ....137..337S} & 4FGL J0825.9$-$2230 & \n & Y & 14.2 & 10 \\ 
 0827+243 &  \objectname{OJ 248} & Q& 0.940 & \cite{2017AA...597A..79P} & 4FGL J0830.8+2410 & \n & Y & 12.5 & 9 \\ 
 0829+046 &  \objectname{OJ 049} & B& 0.174 & \cite{2010AJ....139.2360S} & 4FGL J0831.8+0429 & \n & Y & 13.7 & 9 \\ 
 0834$-$201 &  \objectname{PKS 0834-20} & Q& 2.752 & \cite{1983AA...117...60F} & 4FGL J0836.5$-$2026 & \n & Y & 12.1 & 9 \\ 
 0837+012 &  \objectname{PKS 0837+012} & Q& 1.123 & \cite{1995AJ....109...14O} & 4FGL J0839.8+0105 & \n & \n & 12.5 & 10 \\ 
 0836+182 &  \objectname{TXS 0836+182} & B& \n & \n & 4FGL J0839.4+1803 & \n & \n & 14.2 & 10 \\ 
 0838+133 &  \objectname{3C 207} & Q& 0.680 & \cite{2010AJ....139.2360S} & 4FGL J0840.8+1317 & \n & Y & 12.6 & 10 \\ 
 0836+710 &  \objectname{4C +71.07} & Q& 2.218 & \cite{1993AAS..100..395S} & 4FGL J0841.3+7053 & \n & Y & 12.4 & 9 \\ 
 0845$-$068 &  \objectname{PMN J0847-0703} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0847.9$-$0702 & \n & \n & 13.5 & 10 \\ 
 0846+513 &  \objectname{IVS B0846+513} & N& 0.584 & \cite{2017AA...597A..79P} & 4FGL J0850.0+5108 & \n & \n & 13.4 & 10 \\ 
 0847$-$120 &  \objectname{PMN J0850-1213} & Q& 0.566 & \cite{1997IAUC.6639....2H} & 4FGL J0850.1$-$1212 & \n & Y & 13.1 & 9 \\ 
 0851+202 &  \objectname{OJ 287} & B& 0.306 & \cite{1989AAS...80..103S} & 4FGL J0854.8+2006 & Y & Y & 13.7 & 1 \\ 
 0850+581 &  \objectname{4C +58.17} & Q& 1.318 & \cite{2010AJ....139.2360S} & \n & \n & \n & 12.2 & 1 \\ 
 0854$-$108 &  \objectname{PMN J0856-1105} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0856.6$-$1105 & \n & \n & 13.6 & 10 \\ 
 0859+210 &  \objectname{NVSS J090226+205045} & B& 1.522 & \cite{2018AA...613A..51P} & 4FGL J0902.4+2051 & \n & \n & 14.1 & 10 \\ 
 0859$-$140 &  \objectname{PKS B0859-140} & Q& 1.339 & \cite{1997MNRAS.284...85D} & \n & \n & Y & 13.2 & 11 \\ 
 0859+470 &  \objectname{4C +47.29} & Q& 1.465 & \cite{2017AA...597A..79P} & 4FGL J0903.1+4652 & \n & \n & 12.4 & 10 \\ 
 0903$-$088 &  \objectname{PMN J0906-0905} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0906.3$-$0905 & \n & \n & 13.6 & 10 \\ 
 0906+015 &  \objectname{4C +01.24} & Q& 1.024 & \cite{2017AA...597A..79P} & 4FGL J0909.1+0121 & \n & Y & 12.6 & 9 \\ 
 0910$-$208 &  \objectname{MRC 0910-208} & Q& 0.198 & \cite{2009MNRAS.399..683J} & 4FGL J0912.9$-$2102 & \n & \n & 14.4 & 1 \\ 
 0912+297 &  \objectname{B2 0912+29} & B& \n & \cite{2017ApJ...837..144P} & 4FGL J0915.9+2933 & \n & \n & 15.6 & 10 \\ 
 0917+449 &  \objectname{TXS 0917+449} & Q& 2.188 & \cite{2017AA...597A..79P} & 4FGL J0920.9+4441 & \n & Y & 12.5 & 9 \\ 
 0917+624 &  \objectname{OK 630} & Q& 1.447 & \cite{2017AA...597A..79P} & 4FGL J0921.6+6216 & \n & Y & 12.5 & 9 \\ 
 0922+316 &  \objectname{B2 0922+31B} & B& 0.237 & \cite{2018ApJS..235...42A} & 4FGL J0925.7+3126 & \n & \n & 13.3 & 10 \\ 
 0923+392 &  \objectname{4C +39.25} & Q& 0.697 & \cite{2010AJ....139.2360S} & \n & \n & Y & 12.4 & 1 \\ 
 0925+504 &  \objectname{GB6 J0929+5013} & B& 0.370 & \cite{2000AJ....120.1579Y} & 4FGL J0929.3+5014 & \n & \n & 14.1 & 10 \\ 
 0916+864 &  \objectname{S5 0916+86} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0930.3+8612 & \n & \n & 13.2 & 10 \\ 
 0938$-$076 &  \objectname{PMN J0941-0754} & Q& 1.724 & \cite{2009MNRAS.399..683J} & \n & \n & \n & 12.8 & 1 \\ 
 0938$-$133 &  \objectname{TXS 0938-133} & Q& 0.551 & \cite{2008ApJS..175...97H} & 4FGL J0940.9$-$1335 & \n & \n & 13.3 & 10 \\ 
 0939$-$077 &  \objectname{PMN J0942-0800} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J0942.3$-$0800 & \n & \n & 13.5 & 10 \\ 
 0946+006 &  \objectname{PMN J0948+0022} & N& 0.584 & \cite{2017AA...597A..79P} & 4FGL J0948.9+0022 & \n & \n & 12.8 & 10 \\ 
 0945+408 &  \objectname{4C +40.24} & Q& 1.250 & \cite{2017AA...597A..79P} & 4FGL J0949.0+4038 & \n & Y & 12.3 & 9 \\ 
 0953+254 &  \objectname{OK 290} & Q& 0.708 & \cite{2017AA...597A..79P} & 4FGL J0956.7+2516 & \n & Y & 12.8 & 10 \\ 
 0955+476 &  \objectname{OK 492} & Q& 1.884 & \cite{2017AA...597A..79P} & 4FGL J0958.0+4728 & \n & Y & 12.1 & 9 \\ 
 0954+658 &  \objectname{S4 0954+65} & B& 0.369 & \cite{2020arXiv201014532B} & 4FGL J0958.7+6534 & Y & Y & 13.4 & 1 \\ 
 1012+232 &  \objectname{4C +23.24} & Q& 0.566 & \cite{2010AJ....139.2360S} & 4FGL J1014.8+2257 & \n & \n & 13.0 & 4 \\ 
 1011+496 &  \objectname{1ES 1011+496} & B& 0.212 & \cite{2007ApJ...667L..21A} & 4FGL J1015.0+4926 & Y & \n & 16.4 & 14 \\ 
 1013+054 &  \objectname{TXS 1013+054} & Q& 1.702 & \cite{2018ApJS..235...42A} & 4FGL J1016.0+0512 & \n & \n & 12.8 & 10 \\ 
 1015+359 &  \objectname{B2 1015+35B} & Q& 1.229 & \cite{2017AA...597A..79P} & 4FGL J1018.4+3540 & \n & \n & 12.4 & 10 \\ 
 1027+749 &  \objectname{S5 1027+74} & Q& 0.122 & \cite{2016MNRAS.462.3180C} & 4FGL J1031.1+7442 & \n & \n & 14.2 & 9 \\ 
 1030+415 &  \objectname{IVS B1030+415} & Q& 1.118 & \cite{2017AA...597A..79P} & 4FGL J1033.1+4115 & \n & Y & 12.7 & 9 \\ 
 1030+611 &  \objectname{S4 1030+61} & Q& 1.408 & \cite{2017AA...597A..79P} & 4FGL J1033.9+6050 & \n & Y & 13.1 & 10 \\ 
 1034$-$293 &  \objectname{PKS 1034-293} & Q& 0.312 & \cite{1989AAS...80..103S} & 4FGL J1037.4$-$2933 & \n & Y & 12.8 & 9 \\ 
 1036+054 &  \objectname{PKS 1036+054} & Q& 0.473 & \cite{2008ApJS..175...97H} & \tablenotemark{a} & \n & Y & 12.4 & 1 \\ 
 1038+064 &  \objectname{4C +06.41} & Q& 1.265 & \cite{1991ApJ...382..433S} & \n & \n & Y & 12.7 & 1 \\ 
 1040+244 &  \objectname{B2 1040+24A} & Q& 0.559 & \cite{2012ApJ...748...49S} & 4FGL J1043.2+2408 & \n & Y & 12.6 & 10 \\ 
 1044+719 &  \objectname{S5 1044+71} & Q& 1.150 & \cite{1996AAS..115...11S} & 4FGL J1048.4+7143 & \n & Y & 12.9 & 10 \\ 
 1045$-$188 &  \objectname{PKS 1045-18} & Q& 0.595 & \cite{1993AAS...97..483S} & 4FGL J1048.0$-$1912 & \n & Y & 12.7 & 1 \\ 
 1049+215 &  \objectname{4C +21.28} & Q& 1.300 & \cite{2010AJ....139.2360S} & 4FGL J1051.6+2109 & \n & \n & 12.8 & 3 \\ 
 1055+018 &  \objectname{4C +01.28} & Q& 0.893 & \cite{2017AA...597A..79P} & 4FGL J1058.4+0133 & \n & Y & 12.9 & 9 \\ 
 1055+201 &  \objectname{4C +20.24} & Q& 1.115 & \cite{2010AJ....139.2360S} & \n & \n & \n & 12.7 & 2 \\ 
 1055+567 &  \objectname{7C 1055+5644} & B& 0.143 & \cite{2011ApJS..193...29A} & 4FGL J1058.6+5627 & \n & \n & 15.1 & 10 \\ 
 1101+384 &  \objectname{Mrk 421} & B& 0.031 & \cite{1975ApJ...198..261U} & 4FGL J1104.4+3812 & Y & \n & 17.1 & 10 \\ 
 1118+073 &  \objectname{IVS B1118+073} & Q& 1.336 & \cite{2012ApJ...748...49S} & 1FGL J1120.4+0710 & \n & \n & 13.0 & 4 \\ 
 1118$-$056 &  \objectname{PKS 1118-05} & Q& 1.297 & \cite{1997MNRAS.284...85D} & 4FGL J1121.4$-$0553 & \n & \n & 11.9 & 10 \\ 
 1124$-$186 &  \objectname{PKS 1124-186} & Q& 1.048 & \cite{1997MNRAS.284...85D} & 4FGL J1127.0$-$1857 & \n & Y & 13.2 & 1 \\ 
 1128+385 &  \objectname{IVS B1128+385} & Q& 1.741 & \cite{2010AJ....139.2360S} & 4FGL J1131.0+3815 & \n & Y & 12.3 & 9 \\ 
 1127$-$145 &  \objectname{PKS 1127-14} & Q& 1.184 & \cite{1986MNRAS.218..331W} & 4FGL J1129.8$-$1447 & \n & Y & 12.8 & 9 \\ 
 1128$-$047 &  \objectname{PKS 1128-047} & G& 0.266 & \cite{1997MNRAS.284...85D} & 4FGL J1131.4$-$0504 & \n & \n & 12.9 & 10 \\ 
 1133+704 &  \objectname{Mrk 180} & B& 0.045 & \cite{1999PASP..111..438F} & 4FGL J1136.4+7009 & Y & \n & 16.8 & 14 \\ 
 1139+160 &  \objectname{IVS B1139+160} & B& 0.299 & \cite{2011ApJ...743..171A} & 4FGL J1142.0+1548 & \n & \n & 13.0 & 10 \\ 
 1142+198 &  \objectname{3C 264} & G& 0.022 & \cite{2011ApJS..193...29A} & 4FGL J1144.9+1937 & Y & \n & 12.6 & 2 \\ 
 1144+402 &  \objectname{S4 1144+40} & Q& 1.088 & \cite{2017AA...597A..79P} & 4FGL J1146.9+3958 & \n & Y & 13.0 & 10 \\ 
 1145$-$071 &  \objectname{PKS 1145-071} & Q& 1.342 & \cite{1986MNRAS.218..331W} & 4FGL J1147.8$-$0724 & \n & \n & 12.7 & 10 \\ 
 1147+245 &  \objectname{IVS B1147+245} & B& 0.209 & \cite{2017ApJS..233....3T} & 4FGL J1150.4+2418 & \n & \n & 13.9 & 10 \\ 
 1148$-$001 &  \objectname{4C -00.47} & Q& 1.978 & \cite{2010AJ....139.2360S} & \n & \n & \n & 13.2 & 11 \\ 
 1151+408 &  \objectname{B3 1151+408} & Q& 0.916 & \cite{1997MNRAS.290..380H} & 4FGL J1154.0+4037 & \n & \n & 12.7 & 10 \\ 
 1150+497 &  \objectname{4C +49.22} & Q& 0.334 & \cite{2017AA...597A..79P} & 4FGL J1153.4+4931 & \n & Y & 13.2 & 9 \\ 
 1150+812 &  \objectname{S5 1150+81} & Q& 1.250 & \cite{1986AA...168...17E} & 4FGL J1153.0+8056 & \n & Y & 12.5 & 9 \\ 
 1156+295 &  \objectname{4C +29.45} & Q& 0.725 & \cite{2010AJ....139.2360S} & 4FGL J1159.5+2914 & Y & Y & 13.1 & 9 \\ 
 1157$-$215 &  \objectname{CGRABS J1159-2148} & Q& 0.927 & \cite{1976MNRAS.177P..77S} & 1FGL J1159.4$-$2149 & \n & \n & \n & \n \\ 
 1200+608 &  \objectname{IVS B1200+608} & B& 0.065 & \cite{2013ApJ...764..135S} & 4FGL J1203.1+6031 & \n & \n & 14.9 & 10 \\ 
 1202$-$262 &  \objectname{PKS 1203-26} & Q& 0.786 & \cite{1979ApJ...229...73W} & 4FGL J1205.7$-$2635 & \n & \n & 13.1 & 10 \\ 
 1206+416 &  \objectname{B3 1206+416} & B& 1.381 & \cite{2018ApJS..235...42A} & 4FGL J1209.4+4118 & \n & \n & 13.8 & 10 \\ 
 1213$-$172 &  \objectname{PKS 1213-17} & U& \n & \n & 4FGL J1215.8$-$1733 & \n & Y & 14.0 & 12 \\ 
 1215+303 &  \objectname{ON 325} & B& 0.129 & \cite{2017ApJ...844..120P} & 4FGL J1217.9+3007 & Y & \n & 15.2 & 10 \\ 
 1219+285 &  \objectname{W Comae} & B& 0.102 & \cite{2017ApJ...837..144P} & 4FGL J1221.5+2814 & Y & \n & 14.4 & 10 \\ 
 1219+044 &  \objectname{4C +04.42} & N& 0.966 & \cite{2017AA...597A..79P} & 4FGL J1222.5+0414 & \n & Y & 12.8 & 9 \\ 
 1222+216 &  \objectname{4C +21.35} & Q& 0.433 & \cite{LAMOSTDR6V2} & 4FGL J1224.9+2122 & Y & Y & 13.1 & 1 \\ 
 1224$-$132 &  \objectname{PMN J1226-1328} & B& 0.456 & \cite{1LAC} & 4FGL J1226.8$-$1329 & \n & \n & 13.2 & 10 \\ 
 1226+023 &  \objectname{3C 273} & Q& 0.158 & \cite{1992ApJS...83...29S} & 4FGL J1229.0+0202 & \n & Y & 13.5 & 10 \\ 
 1228+126 &  \objectname{M87} & G& 0.00436 & \cite{2013ApJ...764..184M} & 4FGL J1230.8+1223 & Y & Y & 13.3 & 6 \\ 
 1227+255 &  \objectname{ON 246} & B& \n & \cite{1996AA...309..419N} & 4FGL J1230.2+2517 & Y & \n & 14.8 & 10 \\ 
 1236+049 &  \objectname{GB6 J1239+0443} & Q& 1.761 & \cite{2010AJ....139.2360S} & 4FGL J1239.5+0443 & \n & \n & 12.3 & 10 \\ 
 1236+077 &  \objectname{PKS 1236+077} & Q& 0.400 & \cite{1988ApJ...327..561W} & 4FGL J1239.4+0728 & \n & \n & 12.9 & 10 \\ 
 1243$-$072 &  \objectname{PKS 1243-072} & Q& 1.286 & \cite{1983PASAu...5....2W} & \n & \n & \n & 12.3 & 1 \\ 
 1244$-$255 &  \objectname{PKS 1244-255} & Q& 0.633 & \cite{1976MNRAS.177P..77S} & 4FGL J1246.7$-$2548 & \n & Y & 13.2 & 10 \\ 
 1246+586 &  \objectname{PG 1246+586} & B& \n & \cite{2000AJ....120.1579Y} & 4FGL J1248.3+5820 & \n & \n & 14.9 & 10 \\ 
 1250+532 &  \objectname{S4 1250+53} & B& \n & \cite{2020MNRAS.497...94P} & 4FGL J1253.2+5301 & \n & \n & 13.9 & 10 \\ 
 1253$-$055 &  \objectname{3C 279} & Q& 0.536 & \cite{1996ApJS..104...37M} & 4FGL J1256.1$-$0547 & Y & Y & 12.7 & 9 \\ 
 1300+248 &  \objectname{VIPS 0623 } & B& 0.993 & \cite{2007ApJ...667..673G} & 4FGL J1303.0+2434 & \n & \n & 12.8 & 10 \\ 
 1302$-$102 &  \objectname{PG 1302-102} & Q& 0.278 & \cite{1996ApJS..104...37M} & \n & \n & Y & 13.4 & 1 \\ 
 1307+121 &  \objectname{OP 112} & B& \n & \cite{2012AA...538A..26R} & 4FGL J1309.7+1153 & \n & \n & 13.3 & 10 \\ 
 1308+326 &  \objectname{OP 313} & Q& 0.997 & \cite{2010AJ....139.2360S} & 4FGL J1310.5+3221 & \n & Y & 13.0 & 1 \\ 
 1310+487 &  \objectname{GB6 B1310+4844} & Q& 0.501 & \cite{2012ApJ...748...49S} & 4FGL J1312.6+4828 & \n & \n & 13.0 & 10 \\ 
 1318+225 &  \objectname{TXS 1318+225} & Q& 0.946 & \cite{2017AA...597A..79P} & 4FGL J1321.1+2216 & \n & \n & 13.1 & 10 \\ 
 1324+224 &  \objectname{B2 1324+22} & Q& 1.398 & \cite{2017AA...597A..79P} & 4FGL J1326.9+2210 & \n & Y & 12.5 & 9 \\ 
 1329$-$049 &  \objectname{OP -050} & Q& 2.150 & \cite{1990PASP..102.1235T} & 4FGL J1332.0$-$0509 & \n & Y & 12.6 & 10 \\ 
 1329$-$126 &  \objectname{PMN J1332-1256} & Q& 1.492 & \cite{2012ApJ...748...49S} & 4FGL J1332.6$-$1256 & \n & \n & 12.3 & 10 \\ 
 1331+170 &  \objectname{OP 151} & Q& 2.085 & \cite{LAMOSTDR6V2} & \n & \n & \n & 13.3 & 1 \\ 
 1334$-$127 &  \objectname{PKS 1335-127} & Q& 0.539 & \cite{1993AAS...97..483S} & 4FGL J1337.6$-$1257 & \n & Y & 12.5 & 9 \\ 
 1341$-$171 &  \objectname{PMN J1344-1723} & Q& 2.506 & \cite{2012ApJ...748...49S} & 4FGL J1344.2$-$1723 & \n & \n & 12.9 & 10 \\ 
 1343+451 &  \objectname{VIPS 0700} & Q& 2.542 & \cite{2017AA...597A..79P} & 4FGL J1345.5+4453 & \n & \n & 12.7 & 10 \\ 
 1345+125 &  \objectname{PKS B1345+125} & G& 0.121 & \cite{2006ApJS..162...38A} & \n & \n & \n & 12.8 & 1 \\ 
 1348+308 &  \objectname{B2 1348+30B} & Q& 0.712 & \cite{2017AA...597A..79P} & 4FGL J1350.8+3033 & \n & \n & 13.4 & 10 \\ 
 1402+044 &  \objectname{PKS 1402+044} & Q& 3.215 & \cite{2010AJ....139.2360S} & 2FGL J1405.1+0405 & \n & \n & 12.2 & 4 \\ 
 1406$-$076 &  \objectname{PKS B1406-076} & Q& 1.494 & \cite{1979ApJ...232..400P} & 4FGL J1408.9$-$0751 & \n & Y & 12.7 & 9 \\ 
 1413+135 &  \objectname{PKS B1413+135} & B& 0.247 & \cite{1992ApJ...400L..17S} & 4FGL J1416.1+1320 & \n & Y & 12.8 & 9 \\ 
 1417+385 &  \objectname{B3 1417+385} & Q& 1.831 & \cite{2010AJ....139.2360S} & 4FGL J1419.5+3821 & \n & Y & 12.5 & 9 \\ 
 1418+546 &  \objectname{OQ 530} & B& 0.152 & \cite{2011ApJS..193...29A} & 4FGL J1419.8+5423 & \n & Y & 13.9 & 10 \\ 
 1418$-$110 &  \objectname{PMN J1420-1118} & U& \n & \n & 4FGL J1421.1$-$1120 & \n & \n & 13.3 & 10 \\ 
 1420+326 &  \objectname{OQ 334} & Q& 0.681 & \cite{2010AJ....139.2360S} & 4FGL J1422.3+3223 & Y & \n & 12.9 & 10 \\ 
 1424+240 &  \objectname{OQ 240} & B& 0.605 & \cite{2017ApJ...837..144P} & 4FGL J1427.0+2348 & Y & \n & 15.3 & 10 \\ 
 1435+638 &  \objectname{VIPS 0792} & Q& 2.068 & \cite{2010AJ....139.2360S} & \n & \n & Y & 12.6 & 1 \\ 
 1441+252 &  \objectname{PKS 1441+25} & Q& 0.940 & \cite{2017AA...597A..79P} & 4FGL J1443.9+2501 & Y & \n & 12.9 & 4 \\ 
 1458+718 &  \objectname{3C 309.1} & Q& 0.904 & \cite{1997AJ....114.2254S} & 4FGL J1459.0+7140 & \n & Y & 13.3 & 1 \\ 
 1502+106 &  \objectname{OR 103} & Q& 1.838 & \cite{2017AA...597A..79P} & 4FGL J1504.4+1029 & \n & Y & 12.7 & 9 \\ 
 1502+036 &  \objectname{PKS 1502+036} & N& 0.408 & \cite{2017AA...597A..79P} & 4FGL J1505.0+0326 & \n & \n & 12.9 & 10 \\ 
 1504+377 &  \objectname{B2 1504+37} & Q& 0.673 & \cite{2017AA...597A..79P} & 4FGL J1506.1+3731 & \n & \n & 12.7 & 10 \\ 
 1504$-$166 &  \objectname{PKS 1504-167} & Q& 0.876 & \cite{1978MNRAS.185..149H} & \n & \n & Y & 12.4 & 1 \\ 
 1508$-$055 &  \objectname{PKS 1508-05} & Q& 1.191 & \cite{1994AAS..105..211S} & 4FGL J1510.8$-$0542 & \n & \n & 12.8 & 10 \\ 
 1509+054 &  \objectname{PMN J1511+0518} & G& 0.084 & \cite{2001ARep...45...79C} & \n & \n & \n & 12.9 & 1 \\ 
 1510$-$089 &  \objectname{PKS 1510-089} & Q& 0.360 & \cite{1990PASP..102.1235T} & 4FGL J1512.8$-$0906 & Y & Y & 13.5 & 1 \\ 
 1514+004 &  \objectname{PKS B1514+004} & G& 0.052 & \cite{2008ApJS..175...97H} & 4FGL J1516.5+0015 & \n & \n & 13.1 & 1 \\ 
 1514+197 &  \objectname{PKS 1514+197} & B& \n & \cite{2000AARv..10...81V} & 4FGL J1516.9+1934 & \n & Y & 13.0 & 9 \\ 
 1514$-$241 &  \objectname{AP Librae} & B& 0.049 & \cite{2009MNRAS.399..683J} & 4FGL J1517.7$-$2422 & Y & Y & 13.8 & 8 \\ 
 1515$-$273 &  \objectname{TXS 1515-273} & B& 0.129 & \cite{2020arXiv201205176G} & 4FGL J1518.0$-$2731 & Y & \n & 15.2 & 10 \\ 
 1520+319 &  \objectname{B2 1520+31} & Q& 1.485 & \cite{LAMOSTDR6V2} & 4FGL J1522.1+3144 & \n & \n & 13.0 & 10 \\ 
 1519$-$273 &  \objectname{PKS 1519-273} & B& 1.297 & \cite{2004AA...418..813H} & 4FGL J1522.6$-$2730 & \n & Y & 12.7 & 9 \\ 
 1529$-$131 &  \objectname{PMN J1532-1319} & U& \n & \n & 4FGL J1532.7$-$1319 & \n & \n & 12.7 & 10 \\ 
 1532+016 &  \objectname{PKS 1532+01} & Q& 1.425 & \cite{2010AJ....139.2360S} & 4FGL J1534.8+0131 & \n & \n & 13.2 & 10 \\ 
 1537+279 &  \objectname{CGRABS J1539+2744} & Q& 2.191 & \cite{2017AA...597A..79P} & 4FGL J1539.6+2743 & \n & \n & 12.7 & 1 \\ 
 1538+149 &  \objectname{4C +14.60} & B& 0.606 & \cite{2013ApJ...764..135S} & 4FGL J1540.7+1449 & \n & Y & 13.1 & 1 \\ 
 1542+616 &  \objectname{GB6 J1542+6129} & B& 0.507 & \cite{2013MNRAS.430.2464M} & 4FGL J1543.0+6130 & \n & \n & 14.6 & 10 \\ 
 1541+050 &  \objectname{TXS 1541+050} & G& 0.040 & \cite{1999PASP..111..438F} & 4FGL J1543.6+0452 & \n & \n & 14.7 & 10 \\ 
 1546+027 &  \objectname{PKS 1546+027} & Q& 0.414 & \cite{2010AJ....139.2360S} & 4FGL J1549.5+0236 & \n & Y & 13.0 & 9 \\ 
 1548+056 &  \objectname{4C +05.64} & Q& 1.417 & \cite{2010AJ....139.2360S} & 4FGL J1550.7+0528 & \n & Y & 12.8 & 1 \\ 
 1550+582 &  \objectname{GB6 J1551+5806} & Q& 1.320 & \cite{1995AAS..110..469B} & \n & \n & \n & 13.1 & 1 \\ 
 1549+089 &  \objectname{TXS 1549+089} & B& \n & \cite{2010AJ....139..390P} & 4FGL J1552.0+0850 & \n & \n & 13.4 & 10 \\ 
 1551+130 &  \objectname{OR 186} & Q& 1.309 & \cite{2017AA...597A..79P} & 4FGL J1553.6+1257 & \n & \n & 12.5 & 9 \\ 
 1553+113 &  \objectname{PG 1553+113} & B& 0.490 & \cite{2015ApJ...802...65A} & 4FGL J1555.7+1111 & Y & \n & 15.5 & 10 \\ 
 1557+565 &  \objectname{VIPS 0926} & B& \n & \cite{2013AJ....146..127S} & 4FGL J1558.8+5625 & \n & \n & 14.1 & 10 \\ 
 1602+576 &  \objectname{4C +57.27} & Q& 2.855 & \cite{2017AA...597A..79P} & \n & \n & \n & 13.1 & 1 \\ 
 1603+573 &  \objectname{GB6 J1604+5714} & Q& 0.720 & \cite{1998ApJ...494...47F} & 4FGL J1604.6+5714 & \n & \n & 13.8 & 10 \\ 
 1604+159 &  \objectname{4C +15.54} & Q& 0.496 & \cite{2008ApJS..175..297A} & 4FGL J1607.0+1550 & \n & \n & 13.4 & 10 \\ 
 1606+106 &  \objectname{4C +10.45} & Q& 1.232 & \cite{2017AA...597A..79P} & 4FGL J1608.7+1029 & \n & Y & 13.0 & 9 \\ 
 1607+268 &  \objectname{CTD 93} & G& 0.473 & \cite{2007AA...463...97L} & \n & \n & \n & \n & \n \\ 
 1611+343 &  \objectname{DA 406} & Q& 1.400 & \cite{2010AJ....139.2360S} & 4FGL J1613.6+3411 & \n & Y & 12.3 & 9 \\ 
 1617+229 &  \objectname{CGRABS J1619+2247} & Q& 1.987 & \cite{2005ApJ...626...95S} & \n & \n & \n & 12.2 & 1 \\ 
 1623+569 &  \objectname{IVS B1623+569} & B& \n & \cite{2016SDSSD.C...0000:} & 4FGL J1624.6+5651 & \n & \n & 13.6 & 10 \\ 
 1622$-$253 &  \objectname{PKS 1622-253} & Q& 0.786 & \cite{1994MNRAS.269..998D} & 4FGL J1625.7$-$2527 & \n & Y & 12.6 & 9 \\ 
 1622$-$297 &  \objectname{PKS 1622-29} & Q& 0.815 & \cite{1994AAS..105..211S} & 4FGL J1626.0$-$2950 & \n & Y & 12.6 & 9 \\ 
 1637+826 &  \objectname{NGC 6251} & G& 0.024 & \cite{2013ARAA..51..511K} & 4FGL J1630.6+8234 & \n & \n & 13.7 & 10 \\ 
 1633+382 &  \objectname{4C +38.41} & Q& 1.814 & \cite{2017AA...597A..79P} & 4FGL J1635.2+3808 & \n & Y & 12.5 & 9 \\ 
 1636+473 &  \objectname{4C +47.44} & Q& 0.735 & \cite{2017AA...597A..79P} & 4FGL J1637.7+4717 & \n & \n & 13.2 & 10 \\ 
 1637+574 &  \objectname{OS 562} & Q& 0.751 & \cite{1996ApJS..104...37M} & 4FGL J1638.1+5721 & \n & Y & 13.0 & 2 \\ 
 1638+118 &  \objectname{TXS 1638+118} & G& 0.080 & \cite{2020AA...643A.103P} & 4FGL J1640.9+1143 & \n & \n & 14.5 & 1 \\ 
 1638+398 &  \objectname{NRAO 512} & Q& 1.672 & \cite{2017AA...597A..79P} & 4FGL J1640.4+3945 & \n & Y & 12.1 & 1 \\ 
 1641+399 &  \objectname{3C 345} & Q& 0.593 & \cite{2017AA...597A..79P} & 4FGL J1642.9+3948 & \n & Y & 13.0 & 9 \\ 
 1642+690 &  \objectname{4C +69.21} & Q& 0.751 & \cite{1986AJ.....91..494L} & \tablenotemark{a} & \n & Y & 12.4 & 1 \\ 
 1652+398 &  \objectname{Mrk 501} & B& 0.034 & \cite{1993AAS...98..393S} & 4FGL J1653.8+3945 & Y & \n & 16.1 & 10 \\ 
 1656+482 &  \objectname{4C +48.41} & B& 1.669 & \cite{2011ApJ...743..171A} & 4FGL J1657.7+4808 & \n & \n & 12.8 & 10 \\ 
 1656+053 &  \objectname{PKS 1656+053} & Q& 0.879 & \cite{1984ApJ...281..570P} & \n & \n & \n & 13.6 & 2 \\ 
 1655+077 &  \objectname{PKS 1655+077} & Q& 0.621 & \cite{1986MNRAS.218..331W} & \n & \n & Y & 12.4 & 1 \\ 
 1656+477 &  \objectname{S4 1656+47} & Q& 1.615 & \cite{2009ApJS..180...67R} & \n & \n & \n & 12.4 & 1 \\ 
 1700+685 &  \objectname{TXS 1700+685} & Q& 0.301 & \cite{1997MNRAS.290..380H} & 4FGL J1700.0+6830 & \n & \n & 13.2 & 10 \\ 
 1708+433 &  \objectname{B3 1708+433} & Q& 1.027 & \cite{2012ApJ...748...49S} & 4FGL J1709.7+4318 & \n & \n & 13.2 & 10 \\ 
 1716+686 &  \objectname{S4 1716+68} & Q& 0.777 & \cite{2013ApJ...767...14P} & 4FGL J1716.1+6836 & \n & \n & 13.4 & 10 \\ 
 1717+178 &  \objectname{OT 129} & B& 0.137 & \cite{2005ApJ...626...95S} & 4FGL J1719.2+1745 & \n & \n & 13.2 & 10 \\ 
 1722+401 &  \objectname{VIPS 1080} & Q& 1.049 & \cite{1996AJ....111.1013V} & 4FGL J1724.2+4005 & \n & \n & 12.8 & 10 \\ 
 1726+455 &  \objectname{S4 1726+45} & Q& 0.715 & \cite{LAMOSTDR6V2} & 4FGL J1727.4+4530 & \n & Y & 12.8 & 1 \\ 
 1725+044 &  \objectname{PKS 1725+044} & Q& 0.293 & \cite{2008ApJS..175...97H} & 4FGL J1728.4+0427 & \n & \n & 13.1 & 10 \\ 
 1725+123 &  \objectname{PKS 1725+123} & Q& 0.586 & \cite{2013ApJ...764..135S} & 4FGL J1728.0+1216 & \n & \n & 12.9 & 10 \\ 
 1727+502 &  \objectname{I Zw 187} & B& 0.055 & \cite{1978ApJ...219L..97O} & 4FGL J1728.3+5013 & Y & \n & 16.0 & 10 \\ 
 1730$-$130 &  \objectname{NRAO 530} & Q& 0.902 & \cite{1984PASP...96..539J} & 4FGL J1733.0$-$1305 & \n & Y & 13.0 & 1 \\ 
 1732+389 &  \objectname{OT 355} & Q& 0.975 & \cite{2012ApJ...748...49S} & 4FGL J1734.3+3858 & \n & \n & 12.8 & 10 \\ 
 1738+476 &  \objectname{OT 465} & B& \n & \cite{1994AJ....108..395X} & 4FGL J1740.0+4737 & \n & \n & 12.9 & 10 \\ 
 1738+499 &  \objectname{OT 463} & Q& 1.545 & \cite{2008ApJS..175...97H} & 4FGL J1739.5+4955 & \n & \n & 13.2 & 10 \\ 
 1741+196 &  \objectname{S3 1741+19} & B& 0.084 & \cite{1999AA...348..113H} & 4FGL J1744.0+1935 & Y & \n & 15.7 & 10 \\ 
 1741$-$038 &  \objectname{PKS 1741-03} & Q& 1.054 & \cite{1988ApJ...327..561W} & 4FGL J1744.2$-$0353 & \n & Y & 12.3 & 1 \\ 
 1742$-$078 &  \objectname{TXS 1742-078} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J1745.4$-$0753 & \n & Y & 13.4 & 10 \\ 
 1749+701 &  \objectname{S4 1749+70} & B& 0.770 & \cite{1989AAS...80..103S} & 4FGL J1748.6+7005 & \n & \n & 13.5 & 10 \\ 
 1749+096 &  \objectname{OT 081} & B& 0.322 & \cite{1988AA...191L..16S} & 4FGL J1751.5+0938 & Y & Y & 12.9 & 9 \\ 
 1751+288 &  \objectname{B2 1751+28} & Q& 1.118 & \cite{2008ApJS..175...97H} & 4FGL J1753.7+2847 & \n & Y & 12.9 & 12 \\ 
 1754+155 &  \objectname{IVS B1754+155} & Q& 2.060 & \cite{2017ApJS..233....3T} & 4FGL J1756.9+1531 & \n & \n & 12.8 & 10 \\ 
 1758+388 &  \objectname{B3 1758+388B} & Q& 2.092 & \cite{1994AAS..103..349S} & \n & \n & Y & 12.1 & 1 \\ 
 1803+784 &  \objectname{S5 1803+784} & B& 0.683 & \cite{2020MNRAS.497...94P} & 4FGL J1800.6+7828 & \n & Y & 13.2 & 9 \\ 
 1800+440 &  \objectname{S4 1800+44} & Q& 0.663 & \cite{1982MNRAS.200..191W} & 4FGL J1801.5+4404 & \n & Y & 12.7 & 9 \\ 
 1807+698 &  \objectname{3C 371} & B& 0.051 & \cite{1992AAS...96..389d} & 4FGL J1806.8+6949 & \n & Y & 14.2 & 1 \\ 
 1811+062 &  \objectname{TXS 1811+062} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J1813.6+0614 & \n & \n & 14.1 & 10 \\ 
 1823+568 &  \objectname{4C +56.27} & B& 0.664 & \cite{1986AJ.....91..494L} & 4FGL J1824.1+5651 & \n & Y & 13.2 & 9 \\ 
 1828+487 &  \objectname{3C 380} & Q& 0.692 & \cite{1996ApJS..107..541L} & 4FGL J1829.5+4845 & \n & Y & 13.0 & 9 \\ 
 1827+062 &  \objectname{TXS 1827+062} & Q& 0.745 & \cite{2012ApJ...748...49S} & 4FGL J1830.1+0617 & \n & \n & 12.3 & 10 \\ 
 1827+133 &  \objectname{87GB 182742.6+132223} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J1830.0+1324 & \n & \n & 14.4 & 10 \\ 
 1833+326 &  \objectname{3C 382} & G& 0.058 & \cite{1996AJ....112.1803M} & \n & \n & \n & 14.2 & 1 \\ 
 1842+681 &  \objectname{TXS 1842+681} & Q& 0.472 & \cite{1994AJ....108..395X} & 4FGL J1842.3+6810 & \n & Y & 12.9 & 9 \\ 
 1845+797 &  \objectname{3C 390.3} & G& 0.056 & \cite{1994ApJS...90....1E} & \n & \n & \n & 13.3 & 1 \\ 
 1846+322 &  \objectname{B2 1846+32A} & Q& 0.800 & \cite{2012ApJ...748...49S} & 4FGL J1848.4+3217 & \n & Y & 13.1 & 10 \\ 
 1846+326 &  \objectname{B2 1846+32B} & U& \n & \n & 4FGL J1848.5+3243 & \n & \n & 12.9 & 13 \\ 
 1849+670 &  \objectname{S4 1849+67} & Q& 0.657 & \cite{1993AAS..100..395S} & 4FGL J1849.2+6705 & \n & Y & 13.1 & 9 \\ 
 1851+488 &  \objectname{S4 1851+48} & Q& 1.250 & \cite{1996AJ....111.1013V} & 4FGL J1852.4+4856 & \n & \n & 13.1 & 10 \\ 
 1856+737 &  \objectname{S5 1856+73} & Q& 0.460 & \cite{1994AAS..105...67S} & \n & \n & \n & 13.2 & 1 \\ 
 1901+319 &  \objectname{3C 395} & Q& 0.635 & \cite{1994ApJS...91..491G} & \tablenotemark{b} & \n & \n & 13.4 & 1 \\ 
 1902+556 &  \objectname{TXS 1902+556} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J1903.2+5540 & \n & \n & 14.4 & 10 \\ 
 1908$-$201 &  \objectname{PKS B1908-201} & Q& 1.119 & \cite{2003AJ....125..572H} & 4FGL J1911.2$-$2006 & \n & Y & 12.8 & 9 \\ 
 1914$-$194 &  \objectname{1H 1914-194} & B& 0.137 & \cite{2003AA...412..651C} & 4FGL J1917.7$-$1921 & \n & \n & 15.3 & 10 \\ 
 1920$-$211 &  \objectname{OV -235} & Q& 1.136 & \cite{2003AJ....125..572H} & 4FGL J1923.5$-$2104 & \n & Y & 13.0 & 9 \\ 
 1921$-$293 &  \objectname{PKS B1921-293} & Q& 0.353 & \cite{2009MNRAS.399..683J} & 4FGL J1924.8$-$2914 & \n & Y & 12.3 & 9 \\ 
 1923+123 &  \objectname{TXS 1923+123} & U& \n & \n & 4FGL J1925.7+1227 & \n & \n & \n & \n \\ 
 1923+210 &  \objectname{PKS B1923+210} & B& \n & \cite{2011AJ....142..165T} & 4FGL J1926.1+2059 & \n & Y & 12.2 & 1 \\ 
 1926+611 &  \objectname{S4 1926+61} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J1927.5+6117 & \n & \n & 13.4 & 10 \\ 
 1928+738 &  \objectname{4C +73.18} & Q& 0.302 & \cite{1986AJ.....91..494L} & \n & \n & Y & 13.2 & 1 \\ 
 1944+838 &  \objectname{8C 1944+838} & U& \n & \n & 4FGL J1937.0+8354 & \n & \n & 12.5 & 10 \\ 
 1936$-$155 &  \objectname{PKS 1936-15} & Q& 1.657 & \cite{1984ApJ...286..498J} & 4FGL J1939.5$-$1525 & \n & Y & 12.2 & 9 \\ 
 1951$-$115 &  \objectname{TXS 1951-115} & Q& 0.683 & \cite{2012ApJ...748...49S} & 4FGL J1954.6$-$1122 & \n & \n & 12.6 & 10 \\ 
 1954+513 &  \objectname{OV 591} & Q& 1.223 & \cite{1996ApJS..107..541L} & 4FGL J1955.4+5132 & \n & Y & 12.7 & 9 \\ 
 1957+405 &  \objectname{Cygnus A} & G& 0.056 & \cite{1997ApJ...488L..15O} & \n & \n & Y & 12.6 & 1 \\ 
 1959+650 &  \objectname{1ES 1959+650} & B& 0.047 & \cite{1993ApJ...412..541S} & 4FGL J2000.0+6508 & Y & \n & 16.9 & 14 \\ 
 1958$-$179 &  \objectname{PKS 1958-179} & Q& 0.652 & \cite{1975MNRAS.173P..87B} & 4FGL J2000.9$-$1748 & \n & Y & 12.6 & 9 \\ 
 2007+777 &  \objectname{S5 2007+77} & B& 0.342 & \cite{1989AAS...80..103S} & 4FGL J2005.5+7752 & \n & Y & 13.4 & 9 \\ 
 2005+403 &  \objectname{TXS 2005+403} & Q& 1.736 & \cite{1976MNRAS.177p..43B} & \n & \n & Y & 12.2 & 1 \\ 
 2008$-$159 &  \objectname{PKS 2008-159} & Q& 1.180 & \cite{1979ApJ...232..400P} & 4FGL J2011.6$-$1546 & \n & Y & 12.6 & 9 \\ 
 2010+463 &  \objectname{7C 2010+4619} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J2012.0+4629 & \n & Y & 15.0 & 10 \\ 
 2013+370 &  \objectname{TXS 2013+370} & Q& 0.859 & \cite{2013ApJ...764..135S} & 4FGL J2015.5+3710 & \n & Y & 12.7 & 10 \\ 
 2012$-$017 &  \objectname{PKS 2012-017} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J2015.2$-$0137 & \n & \n & 14.4 & 10 \\ 
 2013+163 &  \objectname{TXS 2013+163} & B& \n & \cite{2010Ap.....53..147M} & \n & \n & \n & 12.6 & 1 \\ 
 2013$-$092 &  \objectname{PMN J2016-0903} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J2016.3$-$0903 & \n & \n & 14.5 & 10 \\ 
 2023+760 &  \objectname{S5 2023+760} & B& 0.594 & \cite{2010ApJ...712...14M} & 4FGL J2022.5+7612 & \n & \n & 13.9 & 10 \\ 
 2021+317 &  \objectname{4C +31.56} & B& 0.356 & \cite{V.Chavushyan2013priv.comm.} & 4FGL J2023.2+3153 & \n & Y & 13.6 & 1 \\ 
 2022+171 &  \objectname{GB6 J2024+1718} & Q& 1.050 & \cite{1996ESOSR..17....1V} & \n & \n & \n & 12.7 & 1 \\ 
 2022$-$077 &  \objectname{PKS 2023-07} & Q& 1.388 & \cite{1997MNRAS.284...85D} & 4FGL J2025.6$-$0735 & \n & Y & 13.0 & 10 \\ 
 2028+492 &  \objectname{87GB 202807.5+491605} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J2029.5+4925 & \n & \n & 13.3 & 10 \\ 
 2027$-$065 &  \objectname{TXS 2027-065} & Q& 0.671 & \cite{2012ApJ...748...49S} & 4FGL J2030.2$-$0620 & \n & \n & 13.0 & 10 \\ 
 2029+121 &  \objectname{PKS 2029+121} & Q& 1.213 & \cite{2012ApJ...748...49S} & 4FGL J2032.0+1219 & \n & Y & 12.6 & 9 \\ 
 2032+107 &  \objectname{OW 154.9} & Q& 0.601 & \cite{1987AJ.....93..785A} & 4FGL J2035.4+1056 & \n & \n & 12.5 & 1 \\ 
 2037+511 &  \objectname{3C 418} & Q& 1.686 & \cite{1985PASP...97..932S} & 4FGL J2038.7+5117 & \n & Y & 12.5 & 1 \\ 
 2043+749 &  \objectname{4C +74.26} & Q& 0.104 & \cite{1996AAS..115....1S} & \n & \n & \n & \n & \n \\ 
 2047+098 &  \objectname{PKS 2047+098} & B& 0.226 & \cite{2017MNRAS.467.2537K} & 4FGL J2049.9+1002 & \n & \n & 12.1 & 10 \\ 
 2047+039 &  \objectname{PKS 2047+039} & B& \n & \cite{2013ApJ...764..135S} & 4FGL J2050.0+0408 & \n & \n & 13.1 & 10 \\ 
 2100+468 &  \objectname{IVS B2100+468} & U& \n & \n & 4FGL J2102.3+4702 & \n & \n & \n & \n \\ 
 2113+293 &  \objectname{B2 2113+29} & Q& 1.514 & \cite{1993AAS...97..483S} & 4FGL J2115.4+2932 & \n & \n & 12.6 & 10 \\ 
 2115+000 &  \objectname{PMN J2118+0013} & N& 0.463 & \cite{2017AA...597A..79P} & 4FGL J2118.0+0019 & \n & \n & 14.0 & 10 \\ 
 2121+053 &  \objectname{OX 036} & Q& 1.941 & \cite{1991ApJ...382..433S} & 4FGL J2123.6+0535 & \n & Y & 12.6 & 9 \\ 
 2126$-$158 &  \objectname{PKS 2126-158} & Q& 3.268 & \cite{1994ApJ...436..678O} & \n & \n & Y & 13.2 & 1 \\ 
 2128+048 &  \objectname{PKS 2127+04} & G& 0.990 & \cite{1994AAS..105..211S} & \n & \n & \n & \n & \n \\ 
 2128$-$123 &  \objectname{PKS 2128-12} & Q& 0.501 & \cite{1968ApJ...154L.101S} & \n & \n & Y & 13.2 & 2 \\ 
 2131$-$021 &  \objectname{IVS B2131-021} & Q& 1.283 & \cite{2006AJ....132....1S} & 4FGL J2134.2$-$0154 & \n & Y & 12.9 & 9 \\ 
 2134+004 &  \objectname{PKS 2134+004} & Q& 1.940 & \cite{2010AJ....139.2360S} & 4FGL J2136.2+0032 & \n & Y & 12.5 & 2 \\ 
 2136+141 &  \objectname{OX 161} & Q& 2.427 & \cite{1974ApJ...190..271W} & \n & \n & Y & 12.2 & 1 \\ 
 2141+175 &  \objectname{OX 169} & Q& 0.211 & \cite{2009ApJS..184..398H} & 4FGL J2143.5+1743 & \n & Y & 13.1 & 1 \\ 
 2144+092 &  \objectname{PKS 2144+092} & Q& 1.113 & \cite{1988ApJ...327..561W} & 4FGL J2147.1+0931 & \n & Y & 12.8 & 10 \\ 
 2145+067 &  \objectname{4C +06.69} & Q& 0.999 & \cite{1991ApJ...382..433S} & 4FGL J2148.6+0652 & \n & Y & 12.5 & 9 \\ 
 2150+173 &  \objectname{OX 183} & B& 0.874 & \cite{2013ApJ...764..135S} & 4FGL J2152.5+1737 & \n & \n & 13.1 & 10 \\ 
 2155+312 &  \objectname{B2 2155+31} & Q& 1.488 & \cite{2012ApJ...748...49S} & 4FGL J2157.5+3127 & \n & \n & 12.9 & 10 \\ 
 2155$-$152 &  \objectname{PKS 2155-152} & Q& 0.672 & \cite{1988ApJ...327..561W} & 4FGL J2158.1$-$1501 & \n & Y & 12.9 & 9 \\ 
 2157+102 &  \objectname{TXS 2157+102} & G& 0.172 & \cite{2006ARep...50..255A} & 4FGL J2200.3+1029 & \n & \n & 13.0 & 10 \\ 
 2157+213 &  \objectname{TXS 2157+213} & B& \n & \cite{2008ApJS..175...97H} & 4FGL J2200.1+2138 & \n & \n & 13.6 & 10 \\ 
 2159+505 &  \objectname{NRAO 676} & Q& 1.899 & \cite{2005ApJ...626...95S} & 4FGL J2201.8+5048 & \n & \n & 12.5 & 10 \\ 
 2200+420 &  \objectname{BL Lac} & B& 0.069 & \cite{1995ApJ...452L...5V} & 4FGL J2202.7+4216 & Y & Y & 13.6 & 9 \\ 
 2201+171 &  \objectname{PKS 2201+171} & Q& 1.076 & \cite{1977ApJ...215..427S} & 4FGL J2203.4+1725 & \n & Y & 13.1 & 9 \\ 
 2201+315 &  \objectname{4C +31.63} & Q& 0.295 & \cite{1996ApJS..104...37M} & 3FGL J2203.7+3143 & \n & Y & 13.4 & 1 \\ 
 2209+236 &  \objectname{PKS 2209+236} & Q& 1.125 & \cite{2003ApJ...590..109S} & 4FGL J2212.0+2356 & \n & Y & 11.9 & 9 \\ 
 2210+277 &  \objectname{IVS B2210+277} & B& \n & \cite{2019ApSS.364....5M} & 4FGL J2212.6+2800 & \n & \n & 13.9 & 10 \\ 
 2216$-$038 &  \objectname{PKS 2216-03} & Q& 0.901 & \cite{1967ApJ...147..837L} & 4FGL J2219.2$-$0342 & \n & Y & 12.3 & 1 \\ 
 2216+178 &  \objectname{IVS B2216+178} & Q& 1.071 & \cite{2012ApJ...748...49S} & 4FGL J2219.2+1806 & \n & \n & 12.1 & 10 \\ 
 2223+210 &  \objectname{DA 580} & Q& 1.959 & \cite{1994ApJS...93....1A} & 4FGL J2225.6+2120 & \n & Y & 12.5 & 1 \\ 
 2223$-$052 &  \objectname{3C 446} & Q& 1.404 & \cite{1983MNRAS.205..793W} & 4FGL J2225.7$-$0457 & \n & Y & 13.0 & 9 \\ 
 2227$-$088 &  \objectname{PHL 5225} & Q& 1.560 & \cite{2010AJ....139.2360S} & 4FGL J2229.7$-$0832 & \n & Y & 12.7 & 9 \\ 
 2230+114 &  \objectname{CTA 102} & Q& 1.037 & \cite{1994ApJS...93..125F} & 4FGL J2232.6+1143 & \n & Y & 12.5 & 9 \\ 
 2234+282 &  \objectname{CTD 135} & B& 0.790 & \cite{2012ApJ...748...49S} & 4FGL J2236.3+2828 & \n & Y & 13.0 & 9 \\ 
 2233$-$148 &  \objectname{OY -156} & B& \n & \cite{2006AJ....132....1S} & 4FGL J2236.5$-$1433 & \n & \n & 13.1 & 10 \\ 
 2241+406 &  \objectname{TXS 2241+406} & Q& 1.171 & \cite{2012ApJ...748...49S} & 4FGL J2244.2+4057 & \n & Y & 12.7 & 10 \\ 
 2243$-$123 &  \objectname{PKS 2243-123} & Q& 0.632 & \cite{1975MNRAS.173P..87B} & \n & \n & Y & 12.3 & 1 \\ 
 2247$-$283 &  \objectname{PMN J2250-2806} & Q& 0.525 & \cite{2012ApJ...748...49S} & 4FGL J2250.7$-$2806 & \n & \n & 12.9 & 10 \\ 
 2251+158 &  \objectname{3C 454.3} & Q& 0.859 & \cite{1991MNRAS.250..414J} & 4FGL J2253.9+1609 & \n & Y & 13.4 & 1 \\ 
 2254+074 &  \objectname{PKS 2254+074} & B& 0.191 & \cite{LAMOSTDR4} & 4FGL J2257.5+0748 & \n & \n & 13.5 & 2 \\ 
 2255$-$282 &  \objectname{PKS 2255-282} & Q& 0.927 & \cite{2009MNRAS.399..683J} & 4FGL J2258.1$-$2759 & \n & Y & 12.5 & 9 \\ 
 2258$-$022 &  \objectname{PKS B2258-022} & Q& 0.777 & \cite{2017AA...597A..79P} & 4FGL J2301.0$-$0158 & \n & \n & 12.5 & 9 \\ 
 2308+341 &  \objectname{TXS 2308+341} & Q& 1.817 & \cite{1976ApJS...31..143W} & 4FGL J2311.0+3425 & \n & \n & 13.0 & 10 \\ 
 2318+049 &  \objectname{PKS 2318+049} & Q& 0.623 & \cite{1977ApJ...217..358S} & \n & \n & \n & 12.5 & 1 \\ 
 2319+317 &  \objectname{B2 2319+31} & Q& 1.489 & \cite{2012ApJ...748...49S} & 4FGL J2321.9+3204 & \n & \n & 13.0 & 10 \\ 
 2320$-$035 &  \objectname{PKS 2320-035} & Q& 1.411 & \cite{1975MNRAS.173P..87B} & 4FGL J2323.5$-$0317 & \n & Y & 12.9 & 10 \\ 
 2325+093 &  \objectname{OZ 042} & Q& 1.841 & \cite{2012ApJ...748...49S} & 4FGL J2327.5+0939 & \n & Y & 12.3 & 9 \\ 
 2331+073 &  \objectname{TXS 2331+073} & Q& 0.401 & \cite{2005ApJ...626...95S} & 4FGL J2334.2+0736 & \n & Y & 12.7 & 9 \\ 
 2342$-$161 &  \objectname{PMN J2345-1555} & Q& 0.621 & \cite{2012ApJ...748...49S} & 4FGL J2345.2$-$1555 & \n & \n & 13.3 & 10 \\ 
 2344+514 &  \objectname{1ES 2344+514} & B& 0.044 & \cite{1996ApJS..104..251P} & 4FGL J2347.0+5141 & Y & \n & 17.7 & 14 \\ 
 2345$-$167 &  \objectname{PKS 2345-16} & Q& 0.576 & \cite{1993MNRAS.263..999T} & 4FGL J2348.0$-$1630 & \n & Y & 12.7 & 9 \\ 
 2351+456 &  \objectname{4C +45.51} & Q& 1.986 & \cite{1996ApJS..107..541L} & 4FGL J2354.6+4554 & \n & Y & 12.2 & 9 \\ 
 2353+816 &  \objectname{S5 2353+81} & B& 1.344 & \cite{1996AJ....111.1013V} & 4FGL J2354.9+8151 & \n & \n & 12.9 & 10 \\ 
 2356+196 &  \objectname{PKS 2356+196} & Q& 1.066 & \cite{1976ApJS...31..143W} & \n & \n & \n & 13.4 & 1 \\ 
\enddata 
\tablecomments{Columns are as follows: 
(1) B1950 name, 
(2) other name,
(3) optical spectroscopic classification, where B = BL Lac, Q = quasar, G = radio galaxy, N = narrow-line Seyfert 1, and U = unknown, 
(4) redshift,
(5) reference for redshift and/or optical classification.
(6) high confidence GeV gamma-ray association from Fermi LAT catalogs, where 4FGL = \cite{4FGL,4FGL-DR2}, 3FGL = \cite{3FGL}, 2FGL = \cite{2FGL}, 1FGL = \cite{1FGL}. 
(7) known TeV gamma-ray emitter (\url{http://tevcat.uchicago.edu}).
(8) member of the VLBA 15 GHz flux density-limited 1.5 Jy Quarter Century Sample \citep{MOJAVE_XVII}.
(9) log frequency of synchrotron peak in spectral energy distribution in Hz.
(10) reference for synchrotron peak frequency, where 
1. {ASDC SED builder (\citealt{2011arXiv1103.0749S}) }
2. {\cite{2011ApJ...740...98M}}
3. {\cite{2008AA...488..867N} }
4. {\cite{2011ApJ...743..171A}}
5. {\cite{2006AA...445..441N} }
6. {\cite{2009ApJ...707...55A}}
7. {\cite{2009ApJ...707L.142A}}
8. {\cite{2015AA...578A..69H} }
9. {\cite{4LAC}}
10. {\cite{2015ApJ...810...14A}}
11. {\cite{2015MNRAS.450.3568X}}
12. {\cite{2017AA...598A..17C} }
13. {\cite{2017ApJS..232...18A}}
14. {\cite{3HSP}}
\\  \\ This table is published in its entirety in the machine-readable format.
      A portion is shown here for guidance regarding its form and content.
}

 
\tablenotetext{a}{Fermi-LAT detection reported by \cite{2018AA...616A..20A}} 
\tablenotetext{b}{Fermi-LAT detection announced in https://www.astronomerstelegram.org/?read=14383.} 
\end{deluxetable*} 
\bibliographystyle{apj} 
\bibliography{lister} 
\end{document} 


==> anc/jettable.tex <==
\documentclass[12pt,preprint]{aastex631} 
\newcommand{\n}{\nodata} 
\begin{document} 

 \begin{deluxetable*}{llcclcccrrcr}
 \tablecolumns{12} 
 \colnumbers
% \tabletypesize{\scriptsize} 
 \tablewidth{0pt}  
 \tablecaption{\label{jettable} MOJAVE Jet Properties}  
 \tablehead{ \colhead{B1950}  & \colhead{$\mu_\mathrm{max}$} &\colhead{$\mu_\mathrm{med}$} & \colhead{$\beta_\mathrm{max}$}  & \colhead{$\beta_\mathrm{med}$} &\colhead{$N_\mathrm{ep}$} &\colhead{$N_\mathrm{r}$} &\colhead{Ref.} &\colhead{$\overline{\mathrm{PA}}$} & \colhead{$\Delta \mathrm{PA}$} & \colhead{log Var(PA)} & \colhead{$\Delta t$}}
 \startdata 
 0003+380 & 317 $\pm$ 25   &   \n   & 4.61 $\pm$ 0.36 & \n  &10 & 5 &  3  & 115 & 17 & $ -2.5$ & 7.4 \\ 
 0003$-$066 & 330.4 $\pm$ 9.7   &   116 $\pm$ 23   & 7.08 $\pm$ 0.21 & 2.48 $\pm$ 0.49  &27 & 9 &  3  & 15 & 12 & $ -2.8$ & 17.3 \\ 
 0006+061 & 221 $\pm$ 43   &   \n   & \n & \n  &5 & 2 &  6  & 63 & 4 & $ -3.5$ & 1.4 \\ 
 0007+106 & 269 $\pm$ 50   &   \n   & 1.58 $\pm$ 0.29 & \n  &25 & 2 &  3  & 292 & 32 & $ -2.2$ & 12.9 \\ 
 0011+189 & 159 $\pm$ 16   &   \n   & 4.54 $\pm$ 0.46 & \n  &8 & 2 &  3  & 219 & 3 & $ -3.9$ & 2.1 \\ 
 0010+405 & 428 $\pm$ 40   &   \n   & 6.92 $\pm$ 0.64 & \n  &12 & 4 &  3  & 328 & 4 & $ -4.0$ & 5.2 \\ 
 0012+610 & 7.2 $\pm$ 6.3 \tablenotemark{a}  &   \n   & \n & \n  &6 & 2 &  6  & 37 & 4 & $ -3.5$ & 2.5 \\ 
 0014+813 & 87.8 $\pm$ 8.5   &   \n   & 9.47 $\pm$ 0.91 & \n  &14 & 3 &  6  & 184 & 22 & $ -2.1$ & 22.7 \\ 
 0015$-$054 & 50 $\pm$ 20 \tablenotemark{a}  &   \n   & 0.72 $\pm$ 0.28 \tablenotemark{a}& \n  &8 & 1 &  3  & 242 & 16 & $ -2.2$ & 3.5 \\ 
 0016+731 & 98.5 $\pm$ 4.1   &   \n   & 7.64 $\pm$ 0.32 & \n  &16 & 2 &  6  & 126 & 43 & $ -1.8$ & 24.8 \\ 
 0019+058 & 257 $\pm$ 35   &   \n   & \n & \n  &7 & 2 &  3  & 285 & 14 & $ -2.5$ & 2.6 \\ 
 0027+056 & 22.7 $\pm$ 5.9   &   \n   & 1.45 $\pm$ 0.38 & \n  &5 & 3 &  3  & 186 & 1 & $ -4.5$ & 2.2 \\ 
 0035+413 & 113.8 $\pm$ 4.7   &   \n   & 7.40 $\pm$ 0.31 & \n  &8 & 1 &  3  & 93 & 7 & $ -3.0$ & 7.2 \\ 
 0041+341 & 91 $\pm$ 60 \tablenotemark{a}  &   \n   & 4.7 $\pm$ 3.1 \tablenotemark{a}& \n  &7 & 1 &  6  & 9 & 21 & $ -2.1$ & 2.5 \\ 
 0044+566 & 20.6 $\pm$ 3.1   &   \n   & 0.86 $\pm$ 0.13 & \n  &9 & 4 &  6  & 19 & 11 & $ -2.7$ & 5.4 \\ 
 0048$-$097 & \n   &   \n   & \n & \n  &22 & 0 &  2  & 354 & 137 & $ -0.9$ & 16.7 \\ 
 0048$-$071 & 131 $\pm$ 10   &   \n   & 10.79 $\pm$ 0.85 & \n  &5 & 3 &  3  & 330 & 3 & $ -3.8$ & 1.5 \\ 
 0055+300 & 49 $\pm$ 11   &   \n   & 0.054 $\pm$ 0.012 & \n  &14 & 9 &  3  & 311 & 9 & $ -3.2$ & 17.7 \\ 
 0059+581 & 224 $\pm$ 11   &   \n   & 8.28 $\pm$ 0.41 & \n  &29 & 4 &  6  & 177 & 118 & $ -0.8$ & 18.5 \\ 
 0106+013 & 300 $\pm$ 21   &   158 $\pm$ 14   & 25.6 $\pm$ 1.8 & 13.5 $\pm$ 1.2  &21 & 5 &  3  & 219 & 56 & $ -1.5$ & 17.8 \\ 
 0106+612 & 468 $\pm$ 30   &   \n   & 20.3 $\pm$ 1.3 & \n  &7 & 2 &  3  & 66 & 6 & $ -3.2$ & 3.2 \\ 
 0106+678 & 419 $\pm$ 43   &   \n   & 7.62 $\pm$ 0.78 & \n  &6 & 5 &  6  & 306 & 3 & $ -3.8$ & 9.7 \\ 
 0109+224 & 10.7 $\pm$ 4.0 \tablenotemark{a}  &   \n   & 0.179 $\pm$ 0.068 \tablenotemark{a}& \n  &23 & 3 &  3  & 89 & 16 & $ -2.3$ & 13.5 \\ 
 0110+318 & 538 $\pm$ 29   &   \n   & 18.8 $\pm$ 1.0 & \n  &9 & 3 &  3  & 299 & 16 & $ -2.5$ & 4.2 \\ 
 0109+351 & 198 $\pm$ 54   &   \n   & 5.4 $\pm$ 1.5 & \n  &6 & 3 &  3  & 206 & 5 & $ -3.4$ & 13.1 \\ 
 0111+021 & 56 $\pm$ 15   &   \n   & 0.173 $\pm$ 0.047 & \n  &7 & 8 &  3  & 123 & 16 & $ -2.3$ & 7.4 \\ 
 0112$-$017 & 273 $\pm$ 27   &   \n   & 17.9 $\pm$ 1.8 & \n  &6 & 2 &  3  & 114 & 5 & $ -3.3$ & 4.5 \\ 
 0113$-$118 & 412 $\pm$ 40   &   \n   & 15.7 $\pm$ 1.5 & \n  &8 & 5 &  6  & 323 & 13 & $ -2.5$ & 15.2 \\ 
 0116$-$219 & 27 $\pm$ 17 \tablenotemark{a}  &   \n   & 1.59 $\pm$ 0.99 \tablenotemark{a}& \n  &8 & 2 &  3  & 309 & 23 & $ -2.2$ & 2.8 \\ 
 0118$-$272 & 42 $\pm$ 11   &   \n   & \n & \n  &5 & 2 &  3  & 320 & 9 & $ -2.8$ & 3.5 \\ 
 0119+041 & \n   &   \n   & \n & \n  &6 & 0 &  2  & 97 & 53 & $ -1.2$ & 6.3 \\ 
 0119+115 & 557 $\pm$ 25   &   \n   & 18.61 $\pm$ 0.82 & \n  &16 & 2 &  3  & 17 & 20 & $ -2.4$ & 12.6 \\ 
 0122$-$003 & 252 $\pm$ 58   &   \n   & 14.0 $\pm$ 3.2 & \n  &9 & 4 &  3  & 262 & 7 & $ -3.3$ & 14.7 \\ 
 0128+554 & 167 $\pm$ 37   &   \n   & 0.405 $\pm$ 0.088 & \n  &7 & 7 &  6  & 248 & 30 & $ -1.8$ & 1.8 \\ 
 0130$-$171 & 535 $\pm$ 56   &   \n   & 28.5 $\pm$ 3.0 & \n  &7 & 3 &  3  & 244 & 8 & $ -3.0$ & 3.1 \\ 
 0133+476 & 354 $\pm$ 12   &   168 $\pm$ 24   & 16.54 $\pm$ 0.56 & 7.8 $\pm$ 1.1  &39 & 7 &  3  & 313 & 111 & $ -0.9$ & 18.9 \\ 
 0134+579 & 95 $\pm$ 89 \tablenotemark{a}  &   \n   & 1.6 $\pm$ 1.5 \tablenotemark{a}& \n  &6 & 3 &  6  & 144 & 7 & $ -3.0$ & 0.9 \\ 
 0136+176 & 135 $\pm$ 21   &   \n   & 13.1 $\pm$ 2.1 & \n  &5 & 3 &  3  & 288 & 7 & $ -3.0$ & 3.1 \\ 
 0138$-$097 & 586 $\pm$ 24   &   \n   & 24.12 $\pm$ 0.97 & \n  &16 & 1 &  6  & 257 & 24 & $ -2.3$ & 20.8 \\ 
 0141+268 & 143 $\pm$ 69 \tablenotemark{a}  &   \n   & \n & \n  &6 & 4 &  3  & 269 & 12 & $ -2.5$ & 3.4 \\ 
 0142$-$278 & 12.7 $\pm$ 8.3 \tablenotemark{a}  &   \n   & 0.74 $\pm$ 0.48 \tablenotemark{a}& \n  &8 & 1 &  6  & 54 & 30 & $ -1.9$ & 6.7 \\ 
 0149+218 & 223 $\pm$ 12   &   \n   & 14.29 $\pm$ 0.76 & \n  &14 & 4 &  3  & 3 & 23 & $ -2.3$ & 16.4 \\ 
 0149+710 & 194 $\pm$ 22   &   \n   & 0.286 $\pm$ 0.032 & \n  &7 & 4 &  6  & 276 & 5 & $ -3.4$ & 2.5 \\ 
 0151+081 & 35.5 $\pm$ 5.8   &   \n   & 1.38 $\pm$ 0.22 & \n  &10 & 1 &  6  & 120 & 16 & $ -2.6$ & 4.5 \\ 
 0153+744 & 38 $\pm$ 10   &   \n   & 3.47 $\pm$ 0.95 & \n  &12 & 4 &  3  & 65 & 16 & $ -2.6$ & 14.6 \\ 
 0200+304 & 363 $\pm$ 30   &   \n   & 15.4 $\pm$ 1.3 & \n  &12 & 3 &  6  & 359 & 15 & $ -2.5$ & 7.6 \\ 
 0159+723 & 191 $\pm$ 15   &   \n   & \n & \n  &6 & 4 &  3  & 51 & 13 & $ -2.6$ & 2.3 \\ 
 0202+149 & 644 $\pm$ 30   &   217 $\pm$ 11   & 15.88 $\pm$ 0.75 & 5.36 $\pm$ 0.27  &35 & 14 &  6  & 332 & 71 & $ -1.6$ & 23.1 \\ 
 0202$-$172 & 257 $\pm$ 57   &   \n   & 19.6 $\pm$ 4.4 & \n  &5 & 3 &  3  & 3 & 5 & $ -3.2$ & 4.0 \\ 
 0202+319 & 152 $\pm$ 15   &   \n   & 10.5 $\pm$ 1.0 & \n  &14 & 2 &  3  & 334 & 197 & $ -0.6$ & 15.3 \\ 
 0203$-$120 & 166 $\pm$ 31   &   \n   & 12.3 $\pm$ 2.3 & \n  &7 & 2 &  3  & 16 & 33 & $ -1.6$ & 2.7 \\ 
 0208+106 & 377 $\pm$ 56   &   \n   & 4.82 $\pm$ 0.71 & \n  &8 & 3 &  3  & 113 & 29 & $ -2.1$ & 2.5 \\ 
 0210+515 & 30 $\pm$ 14 \tablenotemark{a}  &   \n   & 0.098 $\pm$ 0.045 \tablenotemark{a}& \n  &9 & 6 &  6  & 73 & 25 & $ -2.2$ & 2.8 \\ 
 0215+015 & 333 $\pm$ 15   &   \n   & 25.3 $\pm$ 1.2 & \n  &23 & 3 &  3  & 104 & 83 & $ -1.4$ & 14.3 \\ 
 0214+083 & 1878 $\pm$ 174   &   \n   & 10.47 $\pm$ 0.97 & \n  &14 & 1 &  6  & 267 & 32 & $ -1.9$ & 8.4 \\ 
 0212+735 & 73.0 $\pm$ 1.8   &   \n   & 6.64 $\pm$ 0.16 & \n  &19 & 1 &  3  & 122 & 47 & $ -1.8$ & 16.2 \\ 
 0219+428 & 544 $\pm$ 38   &   \n   & 11.46 $\pm$ 0.79 & \n  &22 & 8 &  6  & 194 & 19 & $ -2.5$ & 10.1 \\ 
 0224+671 & 376.1 $\pm$ 6.6   &   293 $\pm$ 11   & 11.64 $\pm$ 0.21 & 9.07 $\pm$ 0.33  &19 & 6 &  3  & 10 & 18 & $ -2.5$ & 18.5 \\ 
 0229+131 & 166 $\pm$ 15   &   \n   & 14.0 $\pm$ 1.2 & \n  &9 & 3 &  3  & 68 & 37 & $ -1.7$ & 17.1 \\ 
 0234+285 & 409 $\pm$ 24   &   196.2 $\pm$ 7.3   & 24.6 $\pm$ 1.4 & 11.79 $\pm$ 0.44  &29 & 6 &  3  & 327 & 96 & $ -1.2$ & 17.2 \\ 
 0235+164 & 524 $\pm$ 33   &   \n   & 26.2 $\pm$ 1.7 & \n  &41 & 0 &  5  & 322 & 111 & $ -1.1$ & 13.7 \\ 
 0238+711 & 123.7 $\pm$ 6.7   &   \n   & \n & \n  &15 & 3 &  6  & 40 & 14 & $ -2.6$ & 7.0 \\ 
 0241+622 & 521 $\pm$ 30   &   \n   & 1.549 $\pm$ 0.088 & \n  &17 & 2 &  3  & 115 & 47 & $ -1.6$ & 9.4 \\ 
 0239+843 & 44.7 $\pm$ 7.0   &   \n   & \n & \n  &6 & 1 &  3  & 124 & 3 & $ -3.7$ & 2.2 \\ 
 0248+430 & 117 $\pm$ 16   &   \n   & 7.4 $\pm$ 1.0 & \n  &6 & 3 &  3  & 148 & 5 & $ -3.3$ & 6.6 \\ 
 0250$-$225 & 13.1 $\pm$ 5.3 \tablenotemark{a}  &   \n   & 0.88 $\pm$ 0.36 \tablenotemark{a}& \n  &12 & 3 &  6  & 243 & 47 & $ -1.3$ & 9.8 \\ 
 0250+320 & 344 $\pm$ 46   &   \n   & 16.1 $\pm$ 2.1 & \n  &11 & 2 &  3  & 21 & 26 & $ -2.1$ & 4.2 \\ 
 0256+075 & 241 $\pm$ 26   &   \n   & 11.6 $\pm$ 1.2 & \n  &12 & 3 &  6  & 215 & 36 & $ -1.5$ & 20.0 \\ 
 0300+470 & 606 $\pm$ 73   &   219 $\pm$ 17   & \n & \n  &37 & 8 &  6  & 117 & 62 & $ -1.3$ & 24.2 \\ 
 0301$-$243 & 137 $\pm$ 31   &   \n   & 2.29 $\pm$ 0.51 & \n  &6 & 3 &  3  & 226 & 18 & $ -2.3$ & 2.8 \\ 
 0303+490 & 51 $\pm$ 21 \tablenotemark{a}  &   \n   & \n & \n  &6 & 1 &  6  & 52 & 3 & $ -4.0$ & 2.5 \\ 
 0305+039 & 57.7 $\pm$ 8.0   &   \n   & 0.111 $\pm$ 0.015 & \n  &10 & 8 &  3  & 54 & 8 & $ -3.1$ & 3.8 \\ 
 0306+102 & 249 $\pm$ 53   &   \n   & 11.7 $\pm$ 2.5 & \n  &15 & 2 &  6  & 64 & 23 & $ -2.4$ & 19.1 \\ 
 0309+411 & 32.8 $\pm$ 2.6   &   \n   & 0.290 $\pm$ 0.023 & \n  &21 & 3 &  3  & 305 & 14 & $ -2.7$ & 18.6 \\ 
 0313+411 & 219 $\pm$ 63   &   \n   & 0.278 $\pm$ 0.080 & \n  &8 & 2 &  3  & 228 & 18 & $ -2.2$ & 3.9 \\ 
 0316+413 & 347 $\pm$ 39   &   106 $\pm$ 12   & 0.409 $\pm$ 0.046 & 0.124 $\pm$ 0.015  &61 & 11 &  6  & 173 & 60 & $ -1.5$ & 19.5 \\ 
 0321+340 & 2251 $\pm$ 79   &   \n   & 9.05 $\pm$ 0.32 & \n  &16 & 2 &  6  & 126 & 15 & $ -2.6$ & 8.3 \\ 
 0329+654 & 11 $\pm$ 22 \tablenotemark{a}  &   \n   & \n & \n  &7 & 3 &  6  & 60 & 7 & $ -3.0$ & 2.8 \\ 
 0333+321 & 211.9 $\pm$ 2.5   &   173.0 $\pm$ 8.6   & 13.13 $\pm$ 0.16 & 10.71 $\pm$ 0.53  &36 & 13 &  6  & 120 & 36 & $ -2.2$ & 24.2 \\ 
 0336$-$019 & 527 $\pm$ 34   &   209 $\pm$ 22   & 24.5 $\pm$ 1.6 & 9.7 $\pm$ 1.0  &28 & 6 &  6  & 68 & 77 & $ -1.2$ & 17.0 \\ 
 0347$-$211 & 34 $\pm$ 15 \tablenotemark{a}  &   \n   & 3.4 $\pm$ 1.5 \tablenotemark{a}& \n  &7 & 2 &  3  & 251 & 85 & $ -0.9$ & 4.1 \\ 
 0346+800 & 35 $\pm$ 21 \tablenotemark{a}  &   \n   & \n & \n  &5 & 3 &  3  & 139 & 5 & $ -3.1$ & 3.9 \\ 
 0355+508 & 123 $\pm$ 10   &   \n   & 8.65 $\pm$ 0.72 & \n  &42 & 6 &  6  & 113 & 161 & $ -0.6$ & 22.3 \\ 
 0400+258 & 137.4 $\pm$ 9.4   &   \n   & 11.74 $\pm$ 0.80 & \n  &7 & 4 &  3  & 79 & 47 & $ -1.3$ & 7.1 \\ 
 0403$-$132 & 623 $\pm$ 19   &   504 $\pm$ 32   & 20.79 $\pm$ 0.62 & 16.8 $\pm$ 1.1  &16 & 7 &  3  & 183 & 26 & $ -2.3$ & 13.8 \\ 
 0415+379 & 2312 $\pm$ 67   &   1506 $\pm$ 97   & 7.50 $\pm$ 0.22 & 4.89 $\pm$ 0.31  &112 & 41 &  6  & 64 & 28 & $ -2.4$ & 24.3 \\ 
 0420+417 & 346 $\pm$ 16   &   138 $\pm$ 14   & 8.41 $\pm$ 0.39 & 3.35 $\pm$ 0.33  &16 & 6 &  6  & 301 & 64 & $ -1.5$ & 24.5 \\ 
 0420$-$014 & 111.2 $\pm$ 8.3   &   \n   & 5.46 $\pm$ 0.41 & \n  &58 & 4 &  3  & 215 & 126 & $ -0.8$ & 16.5 \\ 
 0422+004 & 43.6 $\pm$ 9.4   &   \n   & 0.74 $\pm$ 0.16 & \n  &17 & 1 &  6  & 10 & 32 & $ -2.0$ & 12.1 \\ 
 0429+415 & 67 $\pm$ 18   &   \n   & 3.57 $\pm$ 0.94 & \n  &8 & 6 &  3  & 216 & 2 & $ -4.2$ & 7.4 \\ 
 0430+052 & 2861 $\pm$ 54   &   2160 $\pm$ 21   & 6.28 $\pm$ 0.12 & 4.740 $\pm$ 0.047  &128 & 54 &  6  & 241 & 38 & $ -2.1$ & 24.0 \\ 
 0430+289 & 121 $\pm$ 19   &   \n   & \n & \n  &10 & 1 &  3  & 49 & 64 & $ -1.3$ & 7.1 \\ 
 0440$-$003 & 13.5 $\pm$ 2.6   &   \n   & 0.62 $\pm$ 0.12 & \n  &15 & 2 &  6  & 221 & 22 & $ -2.4$ & 16.7 \\ 
 0446+112 & 77.7 $\pm$ 5.4   &   \n   & 6.72 $\pm$ 0.47 & \n  &11 & 2 &  3  & 128 & 30 & $ -1.9$ & 12.0 \\ 
 0451$-$282 & 121.3 $\pm$ 9.8   &   \n   & 11.48 $\pm$ 0.92 & \n  &6 & 5 &  3  & 5 & 3 & $ -3.8$ & 4.0 \\ 
 0454$-$234 & 282 $\pm$ 34   &   \n   & 14.8 $\pm$ 1.8 & \n  &14 & 1 &  3  & 106 & 132 & $ -1.0$ & 14.6 \\ 
 0458$-$020 & 68 $\pm$ 16   &   \n   & 6.0 $\pm$ 1.5 & \n  &16 & 2 &  3  & 320 & 67 & $ -1.2$ & 17.5 \\ 
 0502+049 & 186 $\pm$ 21   &   \n   & 9.4 $\pm$ 1.1 & \n  &9 & 5 &  6  & 230 & 11 & $ -2.6$ & 2.8 \\ 
 0454+844 & 109 $\pm$ 25   &   \n   & \n & \n  &17 & 3 &  3  & 170 & 56 & $ -1.4$ & 15.3 \\ 
 0506+056 & 51.1 $\pm$ 6.5   &   \n   & 1.07 $\pm$ 0.14 & \n  &18 & 5 &  6  & 186 & 19 & $ -2.1$ & 10.6 \\ 
 0507+179 & 200 $\pm$ 12   &   \n   & 5.04 $\pm$ 0.29 & \n  &11 & 5 &  6  & 273 & 41 & $ -1.8$ & 11.7 \\ 
 0509+406 & 303 $\pm$ 33   &   \n   & \n & \n  &7 & 4 &  6  & 55 & 26 & $ -2.0$ & 5.5 \\ 
 0518+211 & 774 $\pm$ 46   &   210 $\pm$ 19   & \n & \n  &17 & 8 &  6  & 239 & 14 & $ -2.5$ & 9.6 \\ 
 0519+011 & 264 $\pm$ 78   &   \n   & 26.7 $\pm$ 7.9 & \n  &8 & 4 &  3  & 220 & 6 & $ -3.2$ & 2.0 \\ 
 0528+134 & 217.2 $\pm$ 2.8   &   95 $\pm$ 14   & 18.37 $\pm$ 0.24 & 8.0 $\pm$ 1.2  &52 & 9 &  6  & 60 & 59 & $ -1.4$ & 24.0 \\ 
 0529+075 & 369 $\pm$ 34   &   \n   & 22.8 $\pm$ 2.1 & \n  &10 & 4 &  3  & 344 & 29 & $ -2.1$ & 9.5 \\ 
 0529+483 & 338 $\pm$ 51   &   \n   & 19.8 $\pm$ 3.0 & \n  &17 & 4 &  3  & 20 & 69 & $ -1.3$ & 18.2 \\ 
 0536+145 & 60 $\pm$ 82 \tablenotemark{a}  &   \n   & 5.8 $\pm$ 7.9 \tablenotemark{a}& \n  &6 & 2 &  3  & 211 & 33 & $ -1.8$ & 6.2 \\ 
 0539$-$057 & 301 $\pm$ 46   &   \n   & 13.8 $\pm$ 2.1 & \n  &12 & 7 &  3  & 162 & 33 & $ -1.6$ & 8.0 \\ 
 0552+398 & 13.83 $\pm$ 0.93   &   \n   & 1.256 $\pm$ 0.085 & \n  &42 & 2 &  3  & 51 & 74 & $ -1.2$ & 19.8 \\ 
 0603+476 & 629 $\pm$ 26   &   \n   & \n & \n  &15 & 5 &  6  & 335 & 17 & $ -2.2$ & 5.0 \\ 
 0605$-$085 & 678 $\pm$ 107   &   \n   & 32.0 $\pm$ 5.1 & \n  &21 & 6 &  3  & 122 & 32 & $ -1.8$ & 16.7 \\ 
 0605$-$153 & 72 $\pm$ 17   &   \n   & 4.04 $\pm$ 0.94 & \n  &6 & 1 &  3  & 93 & 14 & $ -2.3$ & 2.6 \\ 
 0607$-$157 & 28.3 $\pm$ 9.1   &   \n   & 0.57 $\pm$ 0.18 & \n  &24 & 3 &  3  & 73 & 82 & $ -1.1$ & 16.5 \\ 
 0609+413 & 101 $\pm$ 12   &   \n   & \n & \n  &8 & 5 &  3  & 104 & 23 & $ -2.2$ & 5.5 \\ 
 0613+570 & 9.8 $\pm$ 3.3 \tablenotemark{a}  &   \n   & \n & \n  &11 & 4 &  6  & 302 & 18 & $ -2.4$ & 7.6 \\ 
 0615$-$172 & 16 $\pm$ 19 \tablenotemark{a}  &   \n   & 0.10 $\pm$ 0.12 \tablenotemark{a}& \n  &5 & 3 &  3  & 45 & 10 & $ -2.8$ & 2.2 \\ 
 0619+334 & 635 $\pm$ 60   &   \n   & 34.8 $\pm$ 3.3 & \n  &8 & 1 &  3  & 345 & 9 & $ -2.9$ & 2.6 \\ 
 0621+446 & 112 $\pm$ 55 \tablenotemark{a}  &   \n   & \n & \n  &9 & 1 &  3  & 92 & 33 & $ -1.7$ & 4.4 \\ 
 0627$-$199 & 25 $\pm$ 35 \tablenotemark{a}  &   \n   & \n & \n  &6 & 2 &  3  & 31 & 12 & $ -2.6$ & 1.6 \\ 
 0636+680 & 12.4 $\pm$ 3.1   &   \n   & 1.30 $\pm$ 0.32 & \n  &11 & 2 &  6  & 122 & 9 & $ -3.0$ & 20.8 \\ 
 0642+449 & 78.9 $\pm$ 3.9   &   \n   & 8.52 $\pm$ 0.42 & \n  &16 & 4 &  3  & 80 & 19 & $ -2.2$ & 16.1 \\ 
 0648$-$165 & 52.4 $\pm$ 8.7   &   \n   & \n & \n  &8 & 2 &  3  & 295 & 60 & $ -1.2$ & 12.3 \\ 
 0650+453 & 88 $\pm$ 17   &   \n   & 4.34 $\pm$ 0.82 & \n  &10 & 2 &  3  & 112 & 13 & $ -2.6$ & 4.1 \\ 
 0650+507 & 42.3 $\pm$ 5.7   &   \n   & 2.61 $\pm$ 0.35 & \n  &11 & 1 &  3  & 72 & 41 & $ -1.5$ & 7.2 \\ 
 0700$-$197 & 219 $\pm$ 33   &   \n   & \n & \n  &6 & 2 &  3  & 129 & 19 & $ -2.2$ & 2.5 \\ 
 0707+476 & 132 $\pm$ 15   &   \n   & 8.33 $\pm$ 0.92 & \n  &10 & 3 &  3  & 341 & 18 & $ -2.6$ & 14.8 \\ 
 0708+506 & 24 $\pm$ 13 \tablenotemark{a}  &   \n   & 0.72 $\pm$ 0.38 \tablenotemark{a}& \n  &7 & 4 &  3  & 90 & 15 & $ -2.4$ & 2.2 \\ 
 0710+196 & \n   &   \n   & \n & \n  &10 & 0 &  3  & 86 & 56 & $ -1.3$ & 5.4 \\ 
 0716+332 & 21.1 $\pm$ 6.5   &   \n   & 0.91 $\pm$ 0.28 & \n  &10 & 2 &  3  & 80 & 32 & $ -1.8$ & 6.3 \\ 
 0716+714 & 2258 $\pm$ 64   &   694 $\pm$ 79   & 18.64 $\pm$ 0.53 & 5.73 $\pm$ 0.65  &77 & 12 &  3  & 24 & 59 & $ -1.7$ & 19.0 \\ 
 0722+145 & 4.5 $\pm$ 3.2 \tablenotemark{a}  &   \n   & 0.25 $\pm$ 0.17 \tablenotemark{a}& \n  &15 & 2 &  3  & 304 & 29 & $ -2.0$ & 6.8 \\ 
 0723$-$008 & 126 $\pm$ 18   &   \n   & 1.04 $\pm$ 0.15 & \n  &13 & 2 &  3  & 316 & 23 & $ -2.2$ & 15.2 \\ 
 0727$-$115 & 83.7 $\pm$ 8.3   &   \n   & 6.05 $\pm$ 0.60 & \n  &23 & 2 &  2  & 272 & 81 & $ -1.2$ & 16.4 \\ 
 0730+504 & 397 $\pm$ 13   &   \n   & 16.09 $\pm$ 0.53 & \n  &13 & 2 &  3  & 213 & 31 & $ -2.0$ & 10.8 \\ 
 0735+178 & 257 $\pm$ 25   &   167 $\pm$ 20   & \n & \n  &33 & 8 &  3  & 71 & 55 & $ -1.7$ & 18.0 \\ 
 0736+017 & 980 $\pm$ 23   &   880 $\pm$ 83   & 11.90 $\pm$ 0.29 & 10.7 $\pm$ 1.0  &27 & 9 &  3  & 294 & 36 & $ -1.9$ & 16.8 \\ 
 0738+313 & 295 $\pm$ 34   &   150.2 $\pm$ 1.4   & 10.7 $\pm$ 1.2 & 5.459 $\pm$ 0.052  &40 & 10 &  6  & 181 & 10 & $ -2.9$ & 24.0 \\ 
 0738+548 & 43 $\pm$ 25 \tablenotemark{a}  &   \n   & 1.7 $\pm$ 1.0 \tablenotemark{a}& \n  &6 & 1 &  3  & 223 & 20 & $ -2.2$ & 2.5 \\ 
 0742+103 & \n   &   \n   & \n & \n  &21 & 0 &  2  & 328 & 16 & $ -2.6$ & 16.0 \\ 
 0743$-$006 & 91.0 $\pm$ 7.4   &   \n   & 4.76 $\pm$ 0.39 & \n  &6 & 3 &  6  & 56 & 5 & $ -3.4$ & 12.8 \\ 
 0745+241 & 253 $\pm$ 28   &   \n   & 6.30 $\pm$ 0.70 & \n  &22 & 7 &  3  & 291 & 36 & $ -2.0$ & 18.5 \\ 
 0748+126 & 314 $\pm$ 13   &   123 $\pm$ 12   & 15.04 $\pm$ 0.62 & 5.92 $\pm$ 0.56  &24 & 5 &  3  & 60 & 59 & $ -1.3$ & 17.1 \\ 
 0749+540 & 28 $\pm$ 14 \tablenotemark{a}  &   \n   & \n & \n  &6 & 2 &  3  & 10 & 27 & $ -1.8$ & 3.9 \\ 
 0752$-$116 & 98 $\pm$ 25   &   \n   & \n & \n  &7 & 2 &  6  & 166 & 5 & $ -3.3$ & 5.2 \\ 
 0754+100 & 860 $\pm$ 73   &   \n   & 14.4 $\pm$ 1.2 & \n  &27 & 5 &  3  & 21 & 29 & $ -2.1$ & 16.4 \\ 
 0804$-$055 & 90 $\pm$ 47 \tablenotemark{a}  &   \n   & \n & \n  &6 & 2 &  6  & 14 & 4 & $ -3.4$ & 2.4 \\ 
 0804+499 & 15.0 $\pm$ 3.8   &   \n   & 1.02 $\pm$ 0.26 & \n  &18 & 1 &  3  & 72 & 71 & $ -1.2$ & 15.7 \\ 
 0805$-$077 & 525 $\pm$ 71   &   269 $\pm$ 27   & 41.5 $\pm$ 5.6 & 21.3 $\pm$ 2.1  &20 & 6 &  3  & 336 & 19 & $ -2.3$ & 11.0 \\ 
 0806+524 & 276 $\pm$ 23   &   \n   & 2.45 $\pm$ 0.21 & \n  &20 & 4 &  6  & 89 & 50 & $ -1.3$ & 15.0 \\ 
 0808+019 & 236 $\pm$ 16   &   \n   & 13.70 $\pm$ 0.90 & \n  &16 & 2 &  6  & 175 & 49 & $ -1.6$ & 16.0 \\ 
 0810+646 & \n   &   \n   & \n & \n  &6 & 0 &  6  & 211 & 15 & $ -2.3$ & 2.4 \\ 
 0815$-$094 & 176 $\pm$ 21   &   \n   & \n & \n  &10 & 3 &  6  & 340 & 11 & $ -2.9$ & 4.6 \\ 
 0814+425 & 285 $\pm$ 20   &   \n   & \n & \n  &28 & 3 &  3  & 95 & 69 & $ -1.3$ & 18.6 \\ 
 0821+394 & 145 $\pm$ 13   &   \n   & 8.74 $\pm$ 0.80 & \n  &8 & 6 &  3  & 308 & 17 & $ -2.4$ & 18.4 \\ 
 0823+033 & 403 $\pm$ 15   &   336 $\pm$ 44   & 12.11 $\pm$ 0.46 & 10.1 $\pm$ 1.3  &30 & 6 &  3  & 32 & 32 & $ -2.1$ & 16.8 \\ 
 0821+621 & 267 $\pm$ 61   &   \n   & 8.5 $\pm$ 1.9 & \n  &9 & 4 &  6  & 253 & 10 & $ -2.8$ & 13.8 \\ 
 0823$-$223 & \n   &   \n   & \n & \n  &6 & 0 &  2  & 142 & 36 & $ -1.4$ & 3.7 \\ 
 0827+243 & 395 $\pm$ 25   &   377.1 $\pm$ 5.8   & 19.8 $\pm$ 1.3 & 18.88 $\pm$ 0.29  &27 & 6 &  3  & 116 & 43 & $ -1.9$ & 10.6 \\ 
 0829+046 & 911 $\pm$ 37   &   \n   & 10.20 $\pm$ 0.41 & \n  &32 & 5 &  3  & 63 & 19 & $ -2.6$ & 16.5 \\ 
 0834$-$201 & 73.3 $\pm$ 8.8   &   \n   & 7.19 $\pm$ 0.86 & \n  &11 & 2 &  3  & 267 & 39 & $ -1.8$ & 13.5 \\ 
 0837+012 & 259 $\pm$ 27   &   \n   & 14.8 $\pm$ 1.6 & \n  &6 & 1 &  3  & 219 & 52 & $ -1.1$ & 1.6 \\ 
 0836+182 & 134 $\pm$ 26   &   \n   & \n & \n  &6 & 3 &  6  & 307 & 13 & $ -2.5$ & 2.0 \\ 
 0838+133 & 275 $\pm$ 10   &   245.1 $\pm$ 3.7   & 10.65 $\pm$ 0.39 & 9.48 $\pm$ 0.14  &24 & 7 &  3  & 89 & 24 & $ -2.1$ & 16.1 \\ 
 0836+710 & 244.9 $\pm$ 7.7   &   176.7 $\pm$ 3.5   & 21.51 $\pm$ 0.67 & 15.52 $\pm$ 0.31  &37 & 16 &  6  & 222 & 28 & $ -2.0$ & 24.4 \\ 
 0845$-$068 & 10 $\pm$ 20 \tablenotemark{a}  &   \n   & \n & \n  &7 & 2 &  6  & 64 & 9 & $ -2.8$ & 4.4 \\ 
 0846+513 & 193 $\pm$ 22   &   \n   & 6.58 $\pm$ 0.75 & \n  &17 & 3 &  6  & 95 & 68 & $ -1.3$ & 15.3 \\ 
 0847$-$120 & 194 $\pm$ 49   &   \n   & 6.4 $\pm$ 1.6 & \n  &11 & 2 &  3  & 71 & 41 & $ -1.5$ & 5.4 \\ 
 0851+202 & 793 $\pm$ 22   &   240 $\pm$ 20   & 15.14 $\pm$ 0.43 & 4.59 $\pm$ 0.38  &146 & 18 &  6  & 257 & 114 & $ -0.8$ & 24.0 \\ 
 0850+581 & 118.9 $\pm$ 4.3   &   76 $\pm$ 11   & 7.60 $\pm$ 0.27 & 4.87 $\pm$ 0.71  &14 & 8 &  6  & 146 & 14 & $ -2.6$ & 23.6 \\ 
 0854$-$108 & 132 $\pm$ 26   &   \n   & \n & \n  &11 & 1 &  6  & 249 & 20 & $ -2.3$ & 9.0 \\ 
 0859+210 & 335 $\pm$ 104   &   \n   & 23.5 $\pm$ 7.3 & \n  &6 & 3 &  3  & 145 & 8 & $ -3.0$ & 2.6 \\ 
 0859$-$140 & 116 $\pm$ 21   &   76.2 $\pm$ 3.5   & 7.5 $\pm$ 1.4 & 4.92 $\pm$ 0.22  &11 & 7 &  6  & 146 & 12 & $ -2.9$ & 18.0 \\ 
 0859+470 & 235 $\pm$ 20   &   \n   & 16.1 $\pm$ 1.3 & \n  &5 & 2 &  3  & 6 & 36 & $ -1.6$ & 5.7 \\ 
 0903$-$088 & 2 $\pm$ 11 \tablenotemark{a}  &   \n   & \n & \n  &5 & 2 &  3  & 111 & 12 & $ -2.6$ & 1.9 \\ 
 0906+015 & 401.6 $\pm$ 5.4   &   \n   & 21.44 $\pm$ 0.29 & \n  &27 & 3 &  3  & 44 & 21 & $ -2.3$ & 16.0 \\ 
 0910$-$208 & \n   &   \n   & \n & \n  &7 & 0 &  6  & 97 & 21 & $ -2.1$ & 2.5 \\ 
 0912+297 & 83 $\pm$ 22   &   \n   & \n & \n  &6 & 2 &  3  & 198 & 6 & $ -3.2$ & 2.6 \\ 
 0917+449 & 148 $\pm$ 25   &   \n   & 12.9 $\pm$ 2.1 & \n  &18 & 6 &  6  & 196 & 96 & $ -0.9$ & 18.6 \\ 
 0917+624 & 196 $\pm$ 21   &   136 $\pm$ 10   & 13.3 $\pm$ 1.5 & 9.28 $\pm$ 0.68  &29 & 7 &  6  & 309 & 40 & $ -1.8$ & 23.3 \\ 
 0922+316 & 202 $\pm$ 27   &   \n   & 3.02 $\pm$ 0.41 & \n  &6 & 4 &  6  & 17 & 5 & $ -3.4$ & 1.4 \\ 
 0923+392 & 67 $\pm$ 15   &   39.7 $\pm$ 1.1   & 2.64 $\pm$ 0.57 & 1.567 $\pm$ 0.045  &44 & 5 &  3  & 96 & 19 & $ -2.6$ & 17.8 \\ 
 0925+504 & 310 $\pm$ 17   &   \n   & 7.05 $\pm$ 0.38 & \n  &18 & 5 &  6  & 112 & 38 & $ -1.8$ & 7.7 \\ 
 0916+864 & 340 $\pm$ 70   &   \n   & \n & \n  &5 & 2 &  3  & 299 & 9 & $ -2.8$ & 2.0 \\ 
 0938$-$076 & 54.9 $\pm$ 7.9   &   \n   & 4.17 $\pm$ 0.60 & \n  &10 & 4 &  6  & 168 & 2 & $ -4.3$ & 5.0 \\ 
 0938$-$133 & 17 $\pm$ 54 \tablenotemark{a}  &   \n   & 0.6 $\pm$ 1.8 \tablenotemark{a}& \n  &7 & 1 &  3  & 142 & 24 & $ -1.9$ & 1.5 \\ 
 0939$-$077 & 7 $\pm$ 11 \tablenotemark{a}  &   \n   & \n & \n  &7 & 1 &  6  & 148 & 24 & $ -2.1$ & 4.8 \\ 
 0946+006 & 303 $\pm$ 32   &   \n   & 10.3 $\pm$ 1.1 & \n  &25 & 2 &  6  & 18 & 33 & $ -2.0$ & 9.6 \\ 
 0945+408 & 319 $\pm$ 16   &   239.6 $\pm$ 5.4   & 19.67 $\pm$ 1.00 & 14.77 $\pm$ 0.33  &35 & 10 &  6  & 113 & 47 & $ -1.8$ & 24.4 \\ 
 0953+254 & 250.7 $\pm$ 3.8   &   175 $\pm$ 11   & 10.02 $\pm$ 0.15 & 6.99 $\pm$ 0.44  &17 & 8 &  3  & 229 & 27 & $ -2.0$ & 16.2 \\ 
 0955+476 & 90.4 $\pm$ 10.0   &   \n   & 7.25 $\pm$ 0.80 & \n  &17 & 4 &  3  & 99 & 102 & $ -0.9$ & 9.9 \\ 
 0954+658 & 653 $\pm$ 60   &   335 $\pm$ 16   & 14.8 $\pm$ 1.4 & 7.61 $\pm$ 0.36  &41 & 8 &  3  & 334 & 43 & $ -1.9$ & 18.5 \\ 
 1012+232 & 289 $\pm$ 17   &   \n   & 9.58 $\pm$ 0.57 & \n  &7 & 2 &  3  & 108 & 19 & $ -2.3$ & 6.8 \\ 
 1011+496 & 82.2 $\pm$ 7.1   &   \n   & 1.112 $\pm$ 0.096 & \n  &13 & 4 &  6  & 282 & 10 & $ -2.9$ & 10.2 \\ 
 1013+054 & 53 $\pm$ 13   &   \n   & 3.97 $\pm$ 0.96 & \n  &11 & 1 &  3  & 128 & 37 & $ -1.5$ & 7.0 \\ 
 1015+359 & 561 $\pm$ 38   &   139 $\pm$ 14   & 34.2 $\pm$ 2.3 & 8.48 $\pm$ 0.83  &14 & 5 &  3  & 185 & 19 & $ -2.3$ & 16.1 \\ 
 1027+749 & 927 $\pm$ 37   &   \n   & 7.36 $\pm$ 0.29 & \n  &12 & 2 &  6  & 46 & 15 & $ -2.4$ & 2.5 \\ 
 1030+415 & 2 $\pm$ 11 \tablenotemark{a}  &   \n   & 0.10 $\pm$ 0.63 \tablenotemark{a}& \n  &6 & 1 &  2  & 337 & 136 & $ -0.6$ & 2.8 \\ 
 1030+611 & 214 $\pm$ 19   &   \n   & 14.3 $\pm$ 1.3 & \n  &14 & 3 &  3  & 183 & 20 & $ -2.2$ & 4.0 \\ 
 1034$-$293 & 370 $\pm$ 36   &   \n   & 7.19 $\pm$ 0.69 & \n  &10 & 1 &  3  & 134 & 18 & $ -2.4$ & 15.0 \\ 
 1036+054 & 223 $\pm$ 46   &   \n   & 6.3 $\pm$ 1.3 & \n  &16 & 2 &  6  & 351 & 19 & $ -2.4$ & 10.1 \\ 
 1038+064 & 158 $\pm$ 13   &   80.8 $\pm$ 5.4   & 9.85 $\pm$ 0.83 & 5.02 $\pm$ 0.34  &9 & 5 &  3  & 159 & 21 & $ -2.3$ & 13.1 \\ 
 1040+244 & 222 $\pm$ 33   &   \n   & 7.3 $\pm$ 1.1 & \n  &10 & 4 &  3  & 89 & 23 & $ -2.2$ & 4.0 \\ 
 1044+719 & 74 $\pm$ 24   &   \n   & 4.3 $\pm$ 1.4 & \n  &12 & 1 &  3  & 130 & 76 & $ -1.1$ & 9.8 \\ 
 1045$-$188 & 299.4 $\pm$ 9.2   &   \n   & 10.35 $\pm$ 0.32 & \n  &11 & 2 &  3  & 144 & 22 & $ -2.0$ & 10.6 \\ 
 1049+215 & 102.0 $\pm$ 4.9   &   \n   & 6.46 $\pm$ 0.31 & \n  &9 & 4 &  3  & 100 & 43 & $ -1.5$ & 12.3 \\ 
 1055+018 & 137 $\pm$ 12   &   \n   & 6.61 $\pm$ 0.57 & \n  &32 & 4 &  6  & 298 & 57 & $ -1.6$ & 22.8 \\ 
 1055+201 & 130 $\pm$ 16   &   \n   & 7.37 $\pm$ 0.88 & \n  &8 & 3 &  3  & 342 & 15 & $ -2.5$ & 6.6 \\ 
 1055+567 & 82.4 $\pm$ 6.6   &   \n   & 0.763 $\pm$ 0.061 & \n  &12 & 2 &  6  & 243 & 17 & $ -2.4$ & 10.0 \\ 
 1101+384 & 106 $\pm$ 13   &   \n   & 0.218 $\pm$ 0.026 & \n  &49 & 4 &  6  & 337 & 63 & $ -1.5$ & 18.4 \\ 
 1118+073 & 28.9 $\pm$ 5.3   &   \n   & 1.86 $\pm$ 0.34 & \n  &9 & 2 &  6  & 221 & 8 & $ -3.0$ & 5.5 \\ 
 1118$-$056 & 160 $\pm$ 67 \tablenotemark{a}  &   \n   & 10.1 $\pm$ 4.3 \tablenotemark{a}& \n  &12 & 6 &  6  & 26 & 6 & $ -3.3$ & 9.6 \\ 
 1124$-$186 & 152 $\pm$ 19   &   \n   & 8.3 $\pm$ 1.0 & \n  &15 & 3 &  1  & 152 & 103 & $ -0.9$ & 12.3 \\ 
 1128+385 & 61 $\pm$ 11   &   \n   & 4.66 $\pm$ 0.83 & \n  &15 & 4 &  3  & 184 & 24 & $ -2.1$ & 18.1 \\ 
 1127$-$145 & 334 $\pm$ 68   &   166.8 $\pm$ 5.6   & 19.8 $\pm$ 4.1 & 9.90 $\pm$ 0.33  &26 & 9 &  3  & 85 & 36 & $ -2.0$ & 17.8 \\ 
 1128$-$047 & 69 $\pm$ 14   &   \n   & 1.15 $\pm$ 0.23 & \n  &10 & 6 &  3  & 250 & 52 & $ -1.5$ & 3.5 \\ 
 1133+704 & 278 $\pm$ 32   &   \n   & 0.832 $\pm$ 0.095 & \n  &7 & 2 &  3  & 112 & 16 & $ -2.3$ & 2.0 \\ 
 1139+160 & 390 $\pm$ 61   &   \n   & 7.3 $\pm$ 1.1 & \n  &7 & 5 &  6  & 156 & 5 & $ -3.4$ & 4.1 \\ 
 1142+198 & 85 $\pm$ 35 \tablenotemark{a}  &   \n   & 0.125 $\pm$ 0.051 \tablenotemark{a}& \n  &10 & 2 &  6  & 34 & 24 & $ -2.3$ & 13.6 \\ 
 1144+402 & 25 $\pm$ 14 \tablenotemark{a}  &   \n   & 1.42 $\pm$ 0.80 \tablenotemark{a}& \n  &15 & 1 &  6  & 327 & 164 & $ -0.5$ & 11.2 \\ 
 1145$-$071 & 202 $\pm$ 43   &   \n   & 13.0 $\pm$ 2.8 & \n  &9 & 2 &  3  & 290 & 11 & $ -2.7$ & 14.8 \\ 
 1147+245 & 171 $\pm$ 18   &   64 $\pm$ 16   & 2.29 $\pm$ 0.24 & 0.86 $\pm$ 0.21  &11 & 6 &  6  & 283 & 38 & $ -1.8$ & 21.1 \\ 
 1148$-$001 & 111 $\pm$ 23   &   \n   & 9.2 $\pm$ 1.9 & \n  &10 & 4 &  3  & 237 & 10 & $ -2.9$ & 12.0 \\ 
 1151+408 & 189 $\pm$ 31   &   \n   & 9.3 $\pm$ 1.5 & \n  &6 & 6 &  6  & 263 & 7 & $ -3.1$ & 1.8 \\ 
 1150+497 & 845 $\pm$ 98   &   395 $\pm$ 29   & 17.5 $\pm$ 2.0 & 8.18 $\pm$ 0.61  &14 & 6 &  3  & 210 & 17 & $ -2.2$ & 5.1 \\ 
 1150+812 & 150.4 $\pm$ 3.4   &   105.8 $\pm$ 2.4   & 9.27 $\pm$ 0.21 & 6.52 $\pm$ 0.15  &30 & 7 &  6  & 225 & 34 & $ -2.0$ & 22.1 \\ 
 1156+295 & 603 $\pm$ 48   &   413 $\pm$ 28   & 24.6 $\pm$ 2.0 & 16.8 $\pm$ 1.1  &51 & 5 &  3  & 6 & 69 & $ -1.7$ & 17.6 \\ 
 1157$-$215 & 67 $\pm$ 18   &   \n   & 3.32 $\pm$ 0.87 & \n  &5 & 3 &  3  & 348 & 2 & $ -4.2$ & 2.6 \\ 
 1200+608 & 23.3 $\pm$ 8.5 \tablenotemark{a}  &   \n   & 0.100 $\pm$ 0.036 \tablenotemark{a}& \n  &6 & 3 &  6  & 217 & 16 & $ -2.4$ & 3.7 \\ 
 1202$-$262 & 245 $\pm$ 76   &   \n   & 10.7 $\pm$ 3.3 & \n  &6 & 2 &  3  & 344 & 2 & $ -3.9$ & 2.1 \\ 
 1206+416 & 7.7 $\pm$ 3.6 \tablenotemark{a}  &   \n   & 0.51 $\pm$ 0.23 \tablenotemark{a}& \n  &8 & 2 &  6  & 64 & 8 & $ -3.1$ & 4.4 \\ 
 1213$-$172 & 145.4 $\pm$ 5.4   &   \n   & \n & \n  &11 & 4 &  3  & 106 & 37 & $ -1.9$ & 13.3 \\ 
 1215+303 & 79 $\pm$ 21   &   \n   & 0.67 $\pm$ 0.17 & \n  &14 & 4 &  6  & 152 & 5 & $ -3.4$ & 19.0 \\ 
 1219+285 & 1230 $\pm$ 84   &   830 $\pm$ 48   & 8.20 $\pm$ 0.56 & 5.53 $\pm$ 0.32  &34 & 10 &  6  & 102 & 33 & $ -2.2$ & 18.3 \\ 
 1219+044 & 12.6 $\pm$ 4.7 \tablenotemark{a}  &   \n   & 0.64 $\pm$ 0.24 \tablenotemark{a}& \n  &13 & 2 &  6  & 185 & 24 & $ -2.2$ & 22.6 \\ 
 1222+216 & 832 $\pm$ 50   &   603 $\pm$ 60   & 21.8 $\pm$ 1.3 & 15.8 $\pm$ 1.6  &51 & 19 &  6  & 9 & 68 & $ -1.4$ & 22.6 \\ 
 1224$-$132 & \n   &   \n   & \n & \n  &7 & 0 &  6  & 247 & 42 & $ -1.5$ & 5.0 \\ 
 1226+023 & 1458 $\pm$ 16   &   816 $\pm$ 26   & 14.91 $\pm$ 0.16 & 8.34 $\pm$ 0.27  &105 & 31 &  6  & 223 & 48 & $ -1.8$ & 23.7 \\ 
 1228+126 & 74.9 $\pm$ 6.8   &   \n   & 0.0197 $\pm$ 0.0018 & \n  &37 & 7 &  3  & 283 & 44 & $ -1.7$ & 19.6 \\ 
 1227+255 & 450 $\pm$ 37   &   \n   & \n & \n  &9 & 2 &  6  & 268 & 6 & $ -3.1$ & 2.6 \\ 
 1236+049 & 32.1 $\pm$ 5.6   &   \n   & 2.47 $\pm$ 0.43 & \n  &11 & 2 &  3  & 280 & 13 & $ -2.6$ & 4.0 \\ 
 1236+077 & 63 $\pm$ 20   &   \n   & 1.54 $\pm$ 0.49 & \n  &8 & 4 &  3  & 297 & 2 & $ -4.2$ & 2.5 \\ 
 1243$-$072 & 358 $\pm$ 54   &   \n   & 22.5 $\pm$ 3.4 & \n  &9 & 3 &  3  & 267 & 31 & $ -1.8$ & 4.5 \\ 
 1244$-$255 & 88 $\pm$ 22   &   \n   & 3.20 $\pm$ 0.81 & \n  &12 & 3 &  3  & 133 & 21 & $ -2.2$ & 15.2 \\ 
 1246+586 & \n   &   \n   & \n & \n  &10 & 0 &  3  & 354 & 12 & $ -2.7$ & 6.2 \\ 
 1250+532 & 171 $\pm$ 36   &   \n   & \n & \n  &13 & 6 &  6  & 246 & 8 & $ -3.1$ & 8.6 \\ 
 1253$-$055 & 648 $\pm$ 26   &   413.1 $\pm$ 3.8   & 20.50 $\pm$ 0.82 & 13.06 $\pm$ 0.12  &137 & 12 &  6  & 224 & 38 & $ -1.9$ & 23.9 \\ 
 1300+248 & \n   &   \n   & \n & \n  &8 & 0 &  3  & 320 & 18 & $ -2.3$ & 4.0 \\ 
 1302$-$102 & 487 $\pm$ 16   &   390 $\pm$ 43   & 8.50 $\pm$ 0.28 & 6.80 $\pm$ 0.76  &20 & 6 &  6  & 32 & 21 & $ -2.5$ & 17.0 \\ 
 1307+121 & 146 $\pm$ 10   &   \n   & \n & \n  &13 & 5 &  6  & 37 & 7 & $ -3.2$ & 19.6 \\ 
 1308+326 & 525 $\pm$ 22   &   384.2 $\pm$ 5.7   & 27.5 $\pm$ 1.2 & 20.11 $\pm$ 0.30  &93 & 16 &  6  & 307 & 87 & $ -1.3$ & 24.5 \\ 
 1310+487 & 584 $\pm$ 36   &   \n   & 17.4 $\pm$ 1.1 & \n  &12 & 4 &  3  & 49 & 20 & $ -2.3$ & 7.0 \\ 
 1318+225 & 245 $\pm$ 29   &   \n   & 12.3 $\pm$ 1.5 & \n  &10 & 3 &  3  & 72 & 21 & $ -2.3$ & 6.2 \\ 
 1324+224 & \n   &   \n   & \n & \n  &10 & 0 &  1  & 10 & 89 & $ -0.9$ & 5.8 \\ 
 1329$-$049 & 83 $\pm$ 22   &   \n   & 7.1 $\pm$ 1.9 & \n  &9 & 3 &  3  & 5 & 11 & $ -2.7$ & 3.1 \\ 
 1329$-$126 & \n   &   \n   & \n & \n  &5 & 0 &  2  & 107 & 37 & $ -1.5$ & 1.5 \\ 
 1331+170 & 63.7 $\pm$ 6.0   &   \n   & 5.40 $\pm$ 0.51 & \n  &10 & 2 &  3  & 22 & 6 & $ -3.3$ & 7.1 \\ 
 1334$-$127 & 690 $\pm$ 35   &   475 $\pm$ 29   & 21.9 $\pm$ 1.1 & 15.08 $\pm$ 0.93  &34 & 6 &  3  & 148 & 53 & $ -1.5$ & 17.5 \\ 
 1341$-$171 & \n   &   \n   & \n & \n  &15 & 0 &  6  & 306 & 84 & $ -1.2$ & 9.6 \\ 
 1343+451 & 118 $\pm$ 29   &   \n   & 11.1 $\pm$ 2.7 & \n  &11 & 2 &  3  & 223 & 92 & $ -0.8$ & 3.3 \\ 
 1345+125 & 118 $\pm$ 21   &   \n   & 0.93 $\pm$ 0.16 & \n  &11 & 7 &  3  & 167 & 9 & $ -2.9$ & 15.3 \\ 
 1348+308 & 380 $\pm$ 33   &   \n   & 15.3 $\pm$ 1.3 & \n  &7 & 2 &  3  & 293 & 15 & $ -2.5$ & 2.7 \\ 
 1402+044 & 87 $\pm$ 17   &   \n   & 9.2 $\pm$ 1.8 & \n  &10 & 5 &  3  & 336 & 9 & $ -2.9$ & 18.0 \\ 
 1406$-$076 & 328 $\pm$ 11   &   226 $\pm$ 17   & 22.77 $\pm$ 0.76 & 15.7 $\pm$ 1.2  &21 & 6 &  3  & 272 & 32 & $ -2.1$ & 10.8 \\ 
 1413+135 & 110.0 $\pm$ 6.8   &   \n   & 1.72 $\pm$ 0.11 & \n  &23 & 7 &  3  & 247 & 20 & $ -2.6$ & 15.9 \\ 
 1417+385 & 196 $\pm$ 37   &   \n   & 15.4 $\pm$ 3.0 & \n  &14 & 2 &  6  & 197 & 174 & $ -0.7$ & 11.1 \\ 
 1418+546 & 94 $\pm$ 27   &   \n   & 0.93 $\pm$ 0.27 & \n  &29 & 3 &  3  & 130 & 30 & $ -2.0$ & 18.4 \\ 
 1418$-$110 & 114 $\pm$ 26   &   \n   & \n & \n  &6 & 2 &  6  & 135 & 22 & $ -2.1$ & 1.6 \\ 
 1420+326 & 509 $\pm$ 54   &   \n   & 19.7 $\pm$ 2.1 & \n  &8 & 5 &  6  & 135 & 15 & $ -2.5$ & 5.5 \\ 
 1424+240 & 81 $\pm$ 25   &   \n   & 2.83 $\pm$ 0.89 & \n  &11 & 2 &  3  & 144 & 22 & $ -2.4$ & 7.1 \\ 
 1435+638 & 108.4 $\pm$ 3.5   &   \n   & 9.16 $\pm$ 0.30 & \n  &5 & 5 &  3  & 232 & 6 & $ -3.3$ & 2.7 \\ 
 1441+252 & 174.1 $\pm$ 6.8   &   \n   & 8.72 $\pm$ 0.34 & \n  &7 & 2 &  3  & 280 & 18 & $ -2.2$ & 2.5 \\ 
 1458+718 & 141.8 $\pm$ 6.3   &   \n   & 6.89 $\pm$ 0.31 & \n  &14 & 7 &  3  & 167 & 36 & $ -1.8$ & 15.9 \\ 
 1502+106 & 219 $\pm$ 12   &   \n   & 17.32 $\pm$ 0.96 & \n  &22 & 4 &  3  & 102 & 26 & $ -2.1$ & 14.0 \\ 
 1502+036 & 3.6 $\pm$ 8.7 \tablenotemark{a}  &   \n   & 0.09 $\pm$ 0.22 \tablenotemark{a}& \n  &16 & 1 &  6  & 299 & 12 & $ -2.8$ & 17.1 \\ 
 1504+377 & 108.6 $\pm$ 5.8   &   \n   & 4.17 $\pm$ 0.22 & \n  &5 & 1 &  3  & 220 & 9 & $ -2.7$ & 10.2 \\ 
 1504$-$166 & 97.3 $\pm$ 4.3   &   \n   & 4.61 $\pm$ 0.20 & \n  &10 & 4 &  3  & 201 & 20 & $ -2.2$ & 14.5 \\ 
 1508$-$055 & 19.9 $\pm$ 8.2 \tablenotemark{a}  &   \n   & 1.18 $\pm$ 0.49 \tablenotemark{a}& \n  &12 & 2 &  3  & 82 & 20 & $ -2.4$ & 15.3 \\ 
 1509+054 & 51.7 $\pm$ 4.4   &   \n   & 0.285 $\pm$ 0.024 & \n  &10 & 4 &  6  & 89 & 3 & $ -3.9$ & 13.6 \\ 
 1510$-$089 & 1263 $\pm$ 28   &   870 $\pm$ 77   & 28.00 $\pm$ 0.61 & 19.3 $\pm$ 1.7  &82 & 14 &  3  & 324 & 43 & $ -1.9$ & 18.1 \\ 
 1514+004 & 131 $\pm$ 30   &   \n   & 0.45 $\pm$ 0.10 & \n  &10 & 8 &  3  & 332 & 7 & $ -3.2$ & 15.2 \\ 
 1514+197 & 375 $\pm$ 36   &   \n   & \n & \n  &7 & 3 &  3  & 333 & 36 & $ -1.8$ & 13.6 \\ 
 1514$-$241 & 1919 $\pm$ 81   &   \n   & 6.21 $\pm$ 0.26 & \n  &22 & 3 &  3  & 168 & 12 & $ -2.9$ & 14.8 \\ 
 1515$-$273 & 88 $\pm$ 21   &   \n   & 0.73 $\pm$ 0.18 & \n  &6 & 1 &  6  & 89 & 11 & $ -2.6$ & 2.5 \\ 
 1520+319 & 18.7 $\pm$ 5.9   &   \n   & 1.30 $\pm$ 0.41 & \n  &15 & 2 &  6  & 8 & 134 & $ -0.6$ & 3.0 \\ 
 1519$-$273 & 5.1 $\pm$ 4.1 \tablenotemark{a}  &   \n   & 0.32 $\pm$ 0.26 \tablenotemark{a}& \n  &8 & 1 &  2  & 280 & 32 & $ -1.9$ & 16.0 \\ 
 1529$-$131 & \n   &   \n   & \n & \n  &6 & 0 &  2  & 233 & 17 & $ -2.4$ & 1.6 \\ 
 1532+016 & 99.8 $\pm$ 6.8   &   \n   & 6.72 $\pm$ 0.46 & \n  &15 & 3 &  3  & 122 & 30 & $ -2.0$ & 15.1 \\ 
 1537+279 & 70 $\pm$ 15   &   \n   & 6.1 $\pm$ 1.3 & \n  &6 & 2 &  3  & 142 & 16 & $ -2.3$ & 2.7 \\ 
 1538+149 & 249 $\pm$ 27   &   \n   & 8.73 $\pm$ 0.96 & \n  &18 & 5 &  3  & 324 & 11 & $ -2.9$ & 14.6 \\ 
 1542+616 & 39.7 $\pm$ 4.0   &   \n   & 1.20 $\pm$ 0.12 & \n  &10 & 5 &  6  & 134 & 16 & $ -2.5$ & 8.1 \\ 
 1541+050 & 582 $\pm$ 25   &   \n   & 1.541 $\pm$ 0.066 & \n  &7 & 5 &  6  & 181 & 2 & $ -4.1$ & 2.6 \\ 
 1546+027 & 506 $\pm$ 12   &   438 $\pm$ 25   & 12.73 $\pm$ 0.30 & 11.03 $\pm$ 0.63  &41 & 7 &  6  & 191 & 47 & $ -1.7$ & 24.0 \\ 
 1548+056 & 172 $\pm$ 25   &   \n   & 11.6 $\pm$ 1.7 & \n  &17 & 4 &  3  & 349 & 12 & $ -2.6$ & 16.9 \\ 
 1550+582 & 3.7 $\pm$ 8.7 \tablenotemark{a}  &   \n   & 0.23 $\pm$ 0.56 \tablenotemark{a}& \n  &8 & 3 &  6  & 173 & 16 & $ -2.2$ & 19.7 \\ 
 1549+089 & 158 $\pm$ 15   &   \n   & \n & \n  &7 & 1 &  3  & 220 & 16 & $ -2.3$ & 2.5 \\ 
 1551+130 & 222 $\pm$ 13   &   162.2 $\pm$ 8.8   & 14.15 $\pm$ 0.82 & 10.32 $\pm$ 0.56  &22 & 7 &  6  & 3 & 28 & $ -2.0$ & 10.2 \\ 
 1553+113 & \n   &   \n   & \n & \n  &20 & 0 &  6  & 85 & 78 & $ -1.2$ & 9.6 \\ 
 1557+565 & 114 $\pm$ 24   &   \n   & \n & \n  &5 & 4 &  3  & 129 & 4 & $ -3.6$ & 2.2 \\ 
 1602+576 & 59 $\pm$ 12   &   \n   & 5.9 $\pm$ 1.2 & \n  &8 & 6 &  6  & 162 & 7 & $ -3.0$ & 18.0 \\ 
 1603+573 & 542 $\pm$ 68   &   \n   & 22.0 $\pm$ 2.8 & \n  &8 & 3 &  6  & 270 & 47 & $ -1.4$ & 2.0 \\ 
 1604+159 & 71 $\pm$ 14   &   \n   & 2.09 $\pm$ 0.41 & \n  &7 & 3 &  3  & 61 & 6 & $ -3.2$ & 10.0 \\ 
 1606+106 & 294 $\pm$ 15   &   \n   & 17.97 $\pm$ 0.91 & \n  &19 & 5 &  3  & 305 & 46 & $ -1.6$ & 15.0 \\ 
 1607+268 & 8.1 $\pm$ 5.2 \tablenotemark{a}  &   \n   & 0.23 $\pm$ 0.15 \tablenotemark{a}& \n  &9 & 7 &  6  & 193 & 20 & $ -2.3$ & 23.9 \\ 
 1611+343 & 467 $\pm$ 29   &   144 $\pm$ 11   & 31.1 $\pm$ 1.9 & 9.60 $\pm$ 0.71  &37 & 7 &  3  & 164 & 95 & $ -1.2$ & 17.5 \\ 
 1617+229 & 50.4 $\pm$ 5.4   &   \n   & 4.16 $\pm$ 0.45 & \n  &5 & 4 &  3  & 152 & 3 & $ -3.7$ & 1.6 \\ 
 1623+569 & 97 $\pm$ 13   &   \n   & \n & \n  &5 & 4 &  6  & 347 & 4 & $ -3.4$ & 1.9 \\ 
 1622$-$253 & 27 $\pm$ 80 \tablenotemark{a}  &   \n   & 1.2 $\pm$ 3.5 \tablenotemark{a}& \n  &13 & 1 &  2  & 351 & 179 & $ -0.4$ & 14.6 \\ 
 1622$-$297 & 268 $\pm$ 30   &   \n   & 12.0 $\pm$ 1.4 & \n  &9 & 4 &  3  & 292 & 47 & $ -1.5$ & 15.0 \\ 
 1637+826 & 91.8 $\pm$ 4.1   &   52.8 $\pm$ 4.3   & 0.1469 $\pm$ 0.0065 & 0.0846 $\pm$ 0.0069  &14 & 7 &  3  & 301 & 21 & $ -2.1$ & 15.2 \\ 
 1633+382 & 393 $\pm$ 26   &   132.5 $\pm$ 8.6   & 30.8 $\pm$ 2.0 & 10.39 $\pm$ 0.67  &61 & 12 &  6  & 295 & 101 & $ -1.2$ & 24.5 \\ 
 1636+473 & 235.2 $\pm$ 8.8   &   \n   & 9.70 $\pm$ 0.36 & \n  &6 & 4 &  3  & 350 & 4 & $ -3.5$ & 3.0 \\ 
 1637+574 & 266 $\pm$ 12   &   191 $\pm$ 19   & 11.15 $\pm$ 0.50 & 8.01 $\pm$ 0.82  &38 & 11 &  6  & 196 & 45 & $ -1.7$ & 24.4 \\ 
 1638+118 & 44 $\pm$ 10   &   \n   & 0.230 $\pm$ 0.053 & \n  &7 & 3 &  3  & 270 & 6 & $ -3.1$ & 2.6 \\ 
 1638+398 & 222 $\pm$ 22   &   \n   & 16.6 $\pm$ 1.6 & \n  &38 & 3 &  3  & 281 & 129 & $ -0.9$ & 20.4 \\ 
 1641+399 & 562 $\pm$ 15   &   342.0 $\pm$ 5.5   & 19.37 $\pm$ 0.52 & 11.79 $\pm$ 0.19  &88 & 21 &  6  & 264 & 71 & $ -1.6$ & 24.5 \\ 
 1642+690 & 346.4 $\pm$ 6.2   &   \n   & 14.54 $\pm$ 0.26 & \n  &18 & 5 &  3  & 193 & 76 & $ -1.1$ & 18.0 \\ 
 1652+398 & 397 $\pm$ 78   &   33.0 $\pm$ 8.1   & 0.89 $\pm$ 0.17 & 0.074 $\pm$ 0.018  &37 & 8 &  6  & 164 & 53 & $ -2.0$ & 23.4 \\ 
 1656+482 & 259 $\pm$ 29   &   \n   & 19.3 $\pm$ 2.2 & \n  &5 & 4 &  3  & 274 & 18 & $ -2.1$ & 2.3 \\ 
 1656+053 & \n   &   \n   & \n & \n  &7 & 0 &  2  & 62 & 15 & $ -2.3$ & 7.5 \\ 
 1655+077 & 412 $\pm$ 31   &   274 $\pm$ 15   & 14.8 $\pm$ 1.1 & 9.82 $\pm$ 0.53  &22 & 7 &  3  & 320 & 31 & $ -1.9$ & 18.0 \\ 
 1656+477 & \n   &   \n   & \n & \n  &5 & 0 &  2  & 7 & 5 & $ -3.2$ & 5.9 \\ 
 1700+685 & 613 $\pm$ 29   &   \n   & 11.53 $\pm$ 0.55 & \n  &13 & 4 &  3  & 142 & 13 & $ -2.7$ & 4.2 \\ 
 1708+433 & 100 $\pm$ 32   &   \n   & 5.4 $\pm$ 1.7 & \n  &7 & 3 &  3  & 99 & 17 & $ -2.3$ & 2.7 \\ 
 1716+686 & 423 $\pm$ 122   &   283 $\pm$ 23   & 18.2 $\pm$ 5.3 & 12.22 $\pm$ 0.98  &18 & 16 &  6  & 343 & 19 & $ -2.4$ & 7.3 \\ 
 1717+178 & 414 $\pm$ 36   &   205 $\pm$ 28   & 3.68 $\pm$ 0.32 & 1.82 $\pm$ 0.25  &21 & 9 &  6  & 215 & 15 & $ -2.5$ & 19.5 \\ 
 1722+401 & 609 $\pm$ 59   &   \n   & 33.1 $\pm$ 3.2 & \n  &5 & 3 &  3  & 290 & 21 & $ -2.0$ & 2.4 \\ 
 1726+455 & 57.3 $\pm$ 5.1   &   \n   & 2.31 $\pm$ 0.20 & \n  &10 & 3 &  6  & 235 & 22 & $ -2.0$ & 18.6 \\ 
 1725+044 & 588.4 $\pm$ 10.0   &   442 $\pm$ 33   & 10.79 $\pm$ 0.18 & 8.11 $\pm$ 0.61  &15 & 6 &  3  & 115 & 30 & $ -2.1$ & 9.7 \\ 
 1725+123 & 11.9 $\pm$ 8.1 \tablenotemark{a}  &   \n   & 0.40 $\pm$ 0.28 \tablenotemark{a}& \n  &9 & 2 &  6  & 325 & 4 & $ -3.5$ & 4.6 \\ 
 1727+502 & 85 $\pm$ 27   &   \n   & 0.310 $\pm$ 0.098 & \n  &9 & 4 &  6  & 277 & 15 & $ -2.5$ & 7.7 \\ 
 1730$-$130 & 563 $\pm$ 21   &   254 $\pm$ 12   & 27.3 $\pm$ 1.0 & 12.30 $\pm$ 0.58  &48 & 11 &  6  & 6 & 92 & $ -1.3$ & 24.3 \\ 
 1732+389 & 245 $\pm$ 35   &   \n   & 12.6 $\pm$ 1.8 & \n  &11 & 4 &  3  & 122 & 41 & $ -1.9$ & 17.0 \\ 
 1738+476 & 87 $\pm$ 22   &   \n   & \n & \n  &8 & 2 &  3  & 223 & 24 & $ -2.0$ & 2.6 \\ 
 1738+499 & 166 $\pm$ 58 \tablenotemark{a}  &   \n   & 11.8 $\pm$ 4.1 \tablenotemark{a}& \n  &5 & 2 &  3  & 28 & 14 & $ -2.4$ & 2.0 \\ 
 1741+196 & 90 $\pm$ 30   &   \n   & 0.50 $\pm$ 0.16 & \n  &7 & 6 &  6  & 64 & 6 & $ -3.2$ & 4.1 \\ 
 1741$-$038 & \n   &   \n   & \n & \n  &15 & 0 &  2  & 196 & 37 & $ -1.6$ & 13.3 \\ 
 1742$-$078 & 571 $\pm$ 33   &   \n   & \n & \n  &8 & 3 &  6  & 199 & 4 & $ -3.7$ & 5.2 \\ 
 1749+701 & 86.5 $\pm$ 9.6   &   \n   & 3.71 $\pm$ 0.41 & \n  &32 & 5 &  6  & 297 & 32 & $ -2.0$ & 23.1 \\ 
 1749+096 & 342 $\pm$ 36   &   \n   & 6.85 $\pm$ 0.72 & \n  &75 & 3 &  3  & 13 & 84 & $ -1.3$ & 21.1 \\ 
 1751+288 & 70.8 $\pm$ 6.5   &   \n   & 4.03 $\pm$ 0.37 & \n  &8 & 1 &  3  & 6 & 34 & $ -1.7$ & 9.2 \\ 
 1754+155 & \n   &   \n   & \n & \n  &10 & 0 &  6  & 247 & 11 & $ -2.8$ & 2.8 \\ 
 1758+388 & 24.9 $\pm$ 2.1   &   \n   & 2.11 $\pm$ 0.18 & \n  &15 & 2 &  3  & 334 & 80 & $ -1.1$ & 16.5 \\ 
 1803+784 & 235 $\pm$ 22   &   \n   & 9.13 $\pm$ 0.87 & \n  &52 & 6 &  3  & 275 & 24 & $ -2.4$ & 18.2 \\ 
 1800+440 & 444 $\pm$ 38   &   395 $\pm$ 28   & 16.8 $\pm$ 1.4 & 14.9 $\pm$ 1.0  &19 & 5 &  6  & 207 & 35 & $ -1.8$ & 18.4 \\ 
 1807+698 & 25.1 $\pm$ 2.6   &   \n   & 0.0846 $\pm$ 0.0087 & \n  &30 & 6 &  3  & 252 & 13 & $ -2.6$ & 17.3 \\ 
 1811+062 & \n   &   \n   & \n & \n  &8 & 0 &  6  & 287 & 43 & $ -1.4$ & 5.6 \\ 
 1823+568 & 576 $\pm$ 48   &   175 $\pm$ 17   & 21.9 $\pm$ 1.8 & 6.63 $\pm$ 0.65  &56 & 11 &  3  & 199 & 17 & $ -2.8$ & 17.6 \\ 
 1828+487 & 396 $\pm$ 30   &   323.7 $\pm$ 3.1   & 15.5 $\pm$ 1.2 & 12.70 $\pm$ 0.12  &32 & 19 &  6  & 316 & 29 & $ -2.1$ & 21.3 \\ 
 1827+062 & 388 $\pm$ 24   &   \n   & 16.2 $\pm$ 1.0 & \n  &7 & 4 &  3  & 315 & 16 & $ -2.2$ & 3.7 \\ 
 1827+133 & 198 $\pm$ 50   &   \n   & \n & \n  &7 & 1 &  3  & 126 & 30 & $ -1.9$ & 2.9 \\ 
 1833+326 & 553 $\pm$ 49   &   499 $\pm$ 24   & 2.11 $\pm$ 0.19 & 1.907 $\pm$ 0.093  &9 & 5 &  6  & 56 & 7 & $ -3.1$ & 13.6 \\ 
 1842+681 & 1110 $\pm$ 106   &   \n   & 31.4 $\pm$ 3.0 & \n  &10 & 5 &  3  & 133 & 10 & $ -3.0$ & 5.8 \\ 
 1845+797 & 579 $\pm$ 14   &   473 $\pm$ 25   & 2.120 $\pm$ 0.052 & 1.733 $\pm$ 0.093  &28 & 5 &  3  & 322 & 13 & $ -2.9$ & 18.0 \\ 
 1846+322 & 96 $\pm$ 27   &   \n   & 4.3 $\pm$ 1.2 & \n  &11 & 2 &  3  & 314 & 23 & $ -2.2$ & 3.9 \\ 
 1846+326 & 230 $\pm$ 22   &   \n   & \n & \n  &8 & 6 &  6  & 113 & 11 & $ -2.7$ & 2.0 \\ 
 1849+670 & 589 $\pm$ 33   &   331 $\pm$ 33   & 22.1 $\pm$ 1.2 & 12.4 $\pm$ 1.3  &15 & 5 &  3  & 321 & 42 & $ -1.6$ & 8.0 \\ 
 1851+488 & 83 $\pm$ 21   &   \n   & 5.1 $\pm$ 1.3 & \n  &7 & 1 &  3  & 47 & 17 & $ -2.4$ & 2.0 \\ 
 1856+737 & 285 $\pm$ 57   &   192 $\pm$ 35   & 7.9 $\pm$ 1.6 & 5.32 $\pm$ 0.96  &7 & 7 &  6  & 14 & 5 & $ -3.5$ & 1.3 \\ 
 1901+319 & 241.2 $\pm$ 5.0   &   188 $\pm$ 20   & 8.81 $\pm$ 0.18 & 6.85 $\pm$ 0.72  &25 & 8 &  6  & 109 & 23 & $ -2.3$ & 16.1 \\ 
 1902+556 & 86 $\pm$ 16   &   \n   & \n & \n  &9 & 3 &  3  & 27 & 7 & $ -3.1$ & 5.2 \\ 
 1908$-$201 & 77 $\pm$ 21   &   \n   & 4.4 $\pm$ 1.2 & \n  &12 & 2 &  3  & 4 & 36 & $ -1.7$ & 15.9 \\ 
 1914$-$194 & 80 $\pm$ 22   &   \n   & 0.71 $\pm$ 0.20 & \n  &8 & 5 &  3  & 340 & 10 & $ -2.7$ & 6.0 \\ 
 1920$-$211 & 202 $\pm$ 21   &   \n   & 11.6 $\pm$ 1.2 & \n  &8 & 2 &  3  & 351 & 29 & $ -1.7$ & 17.2 \\ 
 1921$-$293 & 320 $\pm$ 42   &   \n   & 6.96 $\pm$ 0.92 & \n  &12 & 3 &  3  & 325 & 49 & $ -1.6$ & 17.5 \\ 
 1923+123 & \n   &   \n   & \n & \n  &9 & 1 &  6  & 7 & 23 & $ -2.1$ & 2.5 \\ 
 1923+210 & 320 $\pm$ 11   &   \n   & \n & \n  &13 & 5 &  3  & 245 & 20 & $ -2.2$ & 14.2 \\ 
 1926+611 & 302 $\pm$ 29   &   \n   & \n & \n  &7 & 4 &  3  & 120 & 28 & $ -1.8$ & 2.5 \\ 
 1928+738 & 447 $\pm$ 71   &   244.2 $\pm$ 5.4   & 8.4 $\pm$ 1.3 & 4.61 $\pm$ 0.10  &65 & 19 &  6  & 158 & 24 & $ -2.4$ & 24.8 \\ 
 1944+838 & 154.0 $\pm$ 9.5   &   \n   & \n & \n  &6 & 3 &  3  & 260 & 7 & $ -3.0$ & 3.0 \\ 
 1936$-$155 & 72.5 $\pm$ 7.9   &   \n   & 5.37 $\pm$ 0.59 & \n  &9 & 3 &  3  & 122 & 32 & $ -1.9$ & 12.0 \\ 
 1951$-$115 & 186 $\pm$ 17   &   \n   & 7.22 $\pm$ 0.68 & \n  &10 & 1 &  6  & 358 & 25 & $ -2.0$ & 3.0 \\ 
 1954+513 & 260 $\pm$ 16   &   \n   & 15.78 $\pm$ 0.95 & \n  &16 & 6 &  3  & 300 & 16 & $ -2.4$ & 21.8 \\ 
 1957+405 & 69.5 $\pm$ 7.6   &   \n   & 0.257 $\pm$ 0.028 & \n  &26 & 11 &  3  & 281 & 38 & $ -2.0$ & 16.5 \\ 
 1959+650 & 100 $\pm$ 20   &   \n   & 0.311 $\pm$ 0.062 & \n  &12 & 0 &  4  & 141 & 71 & $ -1.2$ & 9.4 \\ 
 1958$-$179 & 35 $\pm$ 18 \tablenotemark{a}  &   \n   & 1.32 $\pm$ 0.66 \tablenotemark{a}& \n  &16 & 1 &  6  & 90 & 75 & $ -1.0$ & 12.6 \\ 
 2007+777 & 11.5 $\pm$ 3.1   &   \n   & 0.243 $\pm$ 0.065 & \n  &37 & 3 &  6  & 269 & 22 & $ -2.5$ & 24.8 \\ 
 2005+403 & 128 $\pm$ 13   &   \n   & 9.76 $\pm$ 0.99 & \n  &31 & 5 &  3  & 110 & 56 & $ -1.6$ & 17.0 \\ 
 2008$-$159 & 90 $\pm$ 10   &   \n   & 5.30 $\pm$ 0.59 & \n  &11 & 1 &  3  & 13 & 32 & $ -1.8$ & 15.0 \\ 
 2010+463 & 351 $\pm$ 35   &   \n   & \n & \n  &12 & 1 &  3  & 337 & 58 & $ -1.2$ & 13.9 \\ 
 2013+370 & 310.9 $\pm$ 5.9   &   \n   & 14.52 $\pm$ 0.28 & \n  &15 & 3 &  3  & 219 & 40 & $ -1.7$ & 10.0 \\ 
 2012$-$017 & 86 $\pm$ 28   &   \n   & \n & \n  &6 & 5 &  6  & 52 & 4 & $ -3.6$ & 1.7 \\ 
 2013+163 & 68 $\pm$ 11   &   \n   & \n & \n  &7 & 3 &  6  & 258 & 12 & $ -2.4$ & 1.8 \\ 
 2013$-$092 & \n   &   \n   & \n & \n  &6 & 0 &  6  & 39 & 95 & $ -0.7$ & 1.4 \\ 
 2023+760 & 272 $\pm$ 58   &   \n   & 9.4 $\pm$ 2.0 & \n  &5 & 3 &  6  & 221 & 11 & $ -2.5$ & 1.7 \\ 
 2021+317 & 213 $\pm$ 13   &   104 $\pm$ 13   & 4.68 $\pm$ 0.28 & 2.28 $\pm$ 0.28  &22 & 7 &  3  & 135 & 32 & $ -2.0$ & 18.5 \\ 
 2022+171 & 32 $\pm$ 31 \tablenotemark{a}  &   \n   & 1.8 $\pm$ 1.7 \tablenotemark{a}& \n  &5 & 1 &  6  & 128 & 13 & $ -2.4$ & 2.0 \\ 
 2022$-$077 & 291 $\pm$ 15   &   \n   & 19.26 $\pm$ 0.98 & \n  &15 & 1 &  3  & 352 & 15 & $ -2.6$ & 10.4 \\ 
 2028+492 & \n   &   \n   & \n & \n  &5 & 0 &  3  & 12 & 152 & $ -0.5$ & 1.8 \\ 
 2027$-$065 & 235 $\pm$ 33   &   \n   & 9.0 $\pm$ 1.3 & \n  &6 & 1 &  6  & 231 & 15 & $ -2.4$ & 2.1 \\ 
 2029+121 & 190 $\pm$ 35   &   \n   & 11.4 $\pm$ 2.1 & \n  &9 & 1 &  3  & 214 & 23 & $ -1.9$ & 14.8 \\ 
 2032+107 & 8.2 $\pm$ 1.8   &   \n   & 0.285 $\pm$ 0.062 & \n  &6 & 1 &  3  & 222 & 13 & $ -2.6$ & 13.6 \\ 
 2037+511 & 88 $\pm$ 17   &   \n   & 6.6 $\pm$ 1.3 & \n  &11 & 5 &  3  & 208 & 53 & $ -1.5$ & 10.3 \\ 
 2043+749 & 85 $\pm$ 24   &   \n   & 0.58 $\pm$ 0.16 & \n  &7 & 7 &  6  & 158 & 4 & $ -3.7$ & 2.5 \\ 
 2047+098 & 17.3 $\pm$ 5.8 \tablenotemark{a}  &   \n   & 0.248 $\pm$ 0.083 \tablenotemark{a}& \n  &6 & 4 &  3  & 327 & 17 & $ -2.2$ & 9.5 \\ 
 2047+039 & 24.5 $\pm$ 9.4 \tablenotemark{a}  &   \n   & \n & \n  &6 & 5 &  3  & 331 & 6 & $ -3.2$ & 2.4 \\ 
 2100+468 & 277 $\pm$ 47   &   \n   & \n & \n  &6 & 2 &  3  & 235 & 35 & $ -1.7$ & 2.2 \\ 
 2113+293 & 88 $\pm$ 10   &   \n   & 6.19 $\pm$ 0.73 & \n  &10 & 1 &  3  & 188 & 45 & $ -1.6$ & 15.9 \\ 
 2115+000 & \n   &   \n   & \n & \n  &5 & 0 &  6  & 304 & 10 & $ -2.4$ & 0.4 \\ 
 2121+053 & 430 $\pm$ 77   &   164 $\pm$ 12   & 35.1 $\pm$ 6.2 & 13.39 $\pm$ 1.00  &31 & 7 &  6  & 237 & 58 & $ -1.5$ & 22.0 \\ 
 2126$-$158 & 37.2 $\pm$ 4.2   &   \n   & 3.96 $\pm$ 0.45 & \n  &7 & 1 &  3  & 196 & 19 & $ -2.2$ & 15.4 \\ 
 2128+048 & 18.3 $\pm$ 7.0 \tablenotemark{a}  &   \n   & 0.95 $\pm$ 0.37 \tablenotemark{a}& \n  &6 & 2 &  6  & 126 & 5 & $ -3.1$ & 23.2 \\ 
 2128$-$123 & 239 $\pm$ 10   &   111.7 $\pm$ 8.3   & 7.12 $\pm$ 0.31 & 3.33 $\pm$ 0.25  &17 & 8 &  3  & 210 & 17 & $ -2.6$ & 13.6 \\ 
 2131$-$021 & 318 $\pm$ 42   &   \n   & 19.9 $\pm$ 2.6 & \n  &24 & 5 &  3  & 95 & 27 & $ -2.1$ & 16.8 \\ 
 2134+004 & 58.9 $\pm$ 3.4   &   \n   & 4.80 $\pm$ 0.28 & \n  &36 & 4 &  3  & 324 & 29 & $ -2.3$ & 16.1 \\ 
 2136+141 & 45.6 $\pm$ 2.1   &   \n   & 4.20 $\pm$ 0.20 & \n  &16 & 5 &  3  & 308 & 25 & $ -2.2$ & 15.1 \\ 
 2141+175 & 157 $\pm$ 23   &   \n   & 2.11 $\pm$ 0.30 & \n  &14 & 3 &  3  & 277 & 54 & $ -1.6$ & 6.1 \\ 
 2144+092 & 16 $\pm$ 15 \tablenotemark{a}  &   \n   & 0.92 $\pm$ 0.86 \tablenotemark{a}& \n  &12 & 2 &  6  & 81 & 23 & $ -2.2$ & 17.2 \\ 
 2145+067 & 58.7 $\pm$ 1.8   &   49.2 $\pm$ 3.3   & 3.078 $\pm$ 0.095 & 2.58 $\pm$ 0.17  &27 & 5 &  6  & 101 & 60 & $ -1.3$ & 17.8 \\ 
 2150+173 & 132 $\pm$ 11   &   \n   & 6.22 $\pm$ 0.54 & \n  &9 & 2 &  6  & 275 & 38 & $ -1.6$ & 21.3 \\ 
 2155+312 & \n   &   \n   & \n & \n  &7 & 0 &  2  & 70 & 49 & $ -1.4$ & 9.1 \\ 
 2155$-$152 & 474 $\pm$ 49   &   263.9 $\pm$ 7.9   & 18.2 $\pm$ 1.9 & 10.11 $\pm$ 0.30  &39 & 12 &  6  & 213 & 38 & $ -2.1$ & 22.5 \\ 
 2157+102 & 430 $\pm$ 79   &   \n   & 4.76 $\pm$ 0.88 & \n  &6 & 3 &  3  & 47 & 12 & $ -2.6$ & 2.2 \\ 
 2157+213 & 26.1 $\pm$ 7.2   &   \n   & \n & \n  &5 & 4 &  6  & 42 & 2 & $ -4.0$ & 2.4 \\ 
 2159+505 & 113.7 $\pm$ 4.6   &   91 $\pm$ 13   & 9.15 $\pm$ 0.37 & 7.3 $\pm$ 1.1  &6 & 5 &  6  & 288 & 7 & $ -3.0$ & 2.2 \\ 
 2200+420 & 2214 $\pm$ 191   &   987 $\pm$ 82   & 10.00 $\pm$ 0.86 & 4.46 $\pm$ 0.37  &180 & 37 &  6  & 192 & 43 & $ -2.2$ & 24.3 \\ 
 2201+171 & 335 $\pm$ 21   &   \n   & 18.6 $\pm$ 1.2 & \n  &14 & 4 &  6  & 42 & 39 & $ -1.6$ & 8.8 \\ 
 2201+315 & 470.1 $\pm$ 6.6   &   343.9 $\pm$ 6.7   & 8.67 $\pm$ 0.12 & 6.34 $\pm$ 0.12  &43 & 10 &  6  & 205 & 43 & $ -1.9$ & 24.2 \\ 
 2209+236 & 23.7 $\pm$ 5.0   &   \n   & 1.35 $\pm$ 0.28 & \n  &15 & 2 &  3  & 39 & 28 & $ -2.2$ & 17.7 \\ 
 2210+277 & 645 $\pm$ 137   &   \n   & \n & \n  &5 & 4 &  6  & 191 & 2 & $ -3.9$ & 2.3 \\ 
 2216$-$038 & 139 $\pm$ 15   &   \n   & 6.75 $\pm$ 0.70 & \n  &13 & 3 &  3  & 193 & 23 & $ -2.4$ & 15.0 \\ 
 2216+178 & 68 $\pm$ 12   &   \n   & 3.76 $\pm$ 0.66 & \n  &7 & 1 &  3  & 58 & 9 & $ -2.9$ & 2.6 \\ 
 2223+210 & 320 $\pm$ 27   &   111 $\pm$ 28   & 26.3 $\pm$ 2.2 & 9.1 $\pm$ 2.3  &5 & 5 &  3  & 257 & 17 & $ -2.2$ & 2.3 \\ 
 2223$-$052 & 266 $\pm$ 46   &   217.9 $\pm$ 6.7   & 17.7 $\pm$ 3.1 & 14.53 $\pm$ 0.45  &32 & 8 &  3  & 105 & 87 & $ -1.0$ & 17.8 \\ 
 2227$-$088 & 154 $\pm$ 35   &   \n   & 11.0 $\pm$ 2.5 & \n  &21 & 3 &  3  & 345 & 64 & $ -1.3$ & 15.1 \\ 
 2230+114 & 371 $\pm$ 18   &   191 $\pm$ 18   & 20.00 $\pm$ 1.00 & 10.32 $\pm$ 1.00  &45 & 9 &  3  & 124 & 48 & $ -1.6$ & 18.8 \\ 
 2234+282 & 13 $\pm$ 12 \tablenotemark{a}  &   \n   & 0.58 $\pm$ 0.53 \tablenotemark{a}& \n  &25 & 1 &  6  & 34 & 82 & $ -1.5$ & 22.1 \\ 
 2233$-$148 & 33 $\pm$ 16 \tablenotemark{a}  &   \n   & \n & \n  &12 & 2 &  3  & 107 & 33 & $ -1.8$ & 6.7 \\ 
 2241+406 & 240 $\pm$ 50   &   \n   & 14.1 $\pm$ 2.9 & \n  &6 & 1 &  3  & 127 & 26 & $ -1.9$ & 2.0 \\ 
 2243$-$123 & 135.7 $\pm$ 5.9   &   \n   & 4.94 $\pm$ 0.21 & \n  &13 & 3 &  3  & 4 & 115 & $ -1.0$ & 16.2 \\ 
 2247$-$283 & 617 $\pm$ 52   &   \n   & 19.2 $\pm$ 1.6 & \n  &11 & 1 &  3  & 162 & 12 & $ -2.6$ & 3.8 \\ 
 2251+158 & 365 $\pm$ 23   &   199.3 $\pm$ 9.2   & 17.0 $\pm$ 1.1 & 9.30 $\pm$ 0.43  &104 & 9 &  6  & 271 & 79 & $ -1.6$ & 23.5 \\ 
 2254+074 & 43.8 $\pm$ 3.8   &   \n   & 0.537 $\pm$ 0.047 & \n  &11 & 3 &  3  & 225 & 10 & $ -2.8$ & 16.1 \\ 
 2255$-$282 & 82.8 $\pm$ 7.5   &   \n   & 4.10 $\pm$ 0.37 & \n  &12 & 1 &  3  & 208 & 141 & $ -0.7$ & 15.9 \\ 
 2258$-$022 & 357 $\pm$ 35   &   \n   & 15.4 $\pm$ 1.5 & \n  &7 & 3 &  6  & 266 & 11 & $ -2.7$ & 2.2 \\ 
 2308+341 & \n   &   \n   & \n & \n  &7 & 0 &  3  & 5 & 23 & $ -2.0$ & 3.9 \\ 
 2318+049 & 194 $\pm$ 19   &   \n   & 6.98 $\pm$ 0.70 & \n  &6 & 2 &  3  & 330 & 17 & $ -2.3$ & 4.7 \\ 
 2319+317 & 171 $\pm$ 16   &   \n   & 11.9 $\pm$ 1.1 & \n  &10 & 2 &  3  & 152 & 10 & $ -3.0$ & 2.2 \\ 
 2320$-$035 & 457 $\pm$ 22   &   \n   & 30.6 $\pm$ 1.5 & \n  &11 & 3 &  3  & 326 & 33 & $ -1.9$ & 6.7 \\ 
 2325+093 & 67.6 $\pm$ 9.0   &   \n   & 5.35 $\pm$ 0.71 & \n  &6 & 2 &  6  & 279 & 9 & $ -2.8$ & 4.5 \\ 
 2331+073 & 323 $\pm$ 22   &   \n   & 7.90 $\pm$ 0.53 & \n  &14 & 4 &  3  & 249 & 38 & $ -1.9$ & 10.7 \\ 
 2342$-$161 & 206 $\pm$ 33   &   \n   & 7.4 $\pm$ 1.2 & \n  &12 & 3 &  3  & 336 & 19 & $ -2.4$ & 3.4 \\ 
 2344+514 & 18.6 $\pm$ 4.4   &   \n   & 0.054 $\pm$ 0.013 & \n  &18 & 3 &  6  & 138 & 29 & $ -2.1$ & 19.8 \\ 
 2345$-$167 & 341 $\pm$ 22   &   254 $\pm$ 12   & 11.46 $\pm$ 0.75 & 8.53 $\pm$ 0.41  &30 & 8 &  3  & 125 & 44 & $ -1.9$ & 18.1 \\ 
 2351+456 & 319 $\pm$ 26   &   237 $\pm$ 11   & 26.3 $\pm$ 2.2 & 19.60 $\pm$ 0.91  &18 & 6 &  6  & 264 & 86 & $ -1.3$ & 17.1 \\ 
 2353+816 & \n   &   \n   & \n & \n  &7 & 0 &  3  & 321 & 35 & $ -1.5$ & 3.6 \\ 
 2356+196 & 28.6 $\pm$ 5.0   &   \n   & 1.57 $\pm$ 0.27 & \n  &11 & 6 &  3  & 244 & 15 & $ -2.4$ & 10.0 \\ 
\enddata 
\tablecomments{Columns are as follows: 
(1) B1950 name, 
(2) maximum jet speed in $\mu$as y$^{-1}$,
(3) median jet speed in $\mu$as y$^{-1}$,
(4) maximum jet speed in units of the speed of light,
(5) median jet speed in units of the speed of light,
(6) number of VLBA epochs,
(7) number of robust fitted jet features,
(8) reference for jet kinematics, where
1: \cite{MOJAVE_X},
2: \cite{MOJAVE_XIII},
3: \cite{MOJAVE_XVII},
4: \cite{2010ApJ...723.1150P},
5: \cite{2017ApJ...846...98J},
6: this paper,
(9) mean innermost jet position angle in degrees,
(10) range of innermost jet position angle in degrees,
(11) log of circular variance of innermost jet position angle,
(12) time coverage used to determine jet position angle statistics in years.
\\ \\
This table is published in its entirety in the machine-readable format.
      A portion is shown here for guidance regarding its form and content.
}

\tablenotetext{a}{Speed is $<3 \sigma$}

\end{deluxetable*} 
 
\bibliographystyle{apj} 
\bibliography{lister} 
\end{document} 


==> anc/maptable.tex <==
\documentclass[12pt,preprint]{aastex631} 
\newcommand{\n}{\nodata} 
\begin{document} 
%\documentclass[12pt,preprint]{aastex} 
%\newcommand{\n}{\nodata} 
%\begin{document} 
\begin{deluxetable*}{lllcrrcccccrc} 
\tablecolumns{13} 
\colnumbers 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{maptable}15 GHz Map Parameters}  
\tablehead{\colhead{Source} & \colhead {Epoch} & \colhead{$B_\mathrm{maj}$} &\colhead{$B_\mathrm{min}$} & \colhead{$B_\mathrm{pa}$} &  
\colhead{$I_\mathrm{tot}$} &  \colhead{$\sigma_\mathrm{I}$}  &  \colhead{$I_\mathrm{base}$} & 
\colhead{$P_\mathrm{tot}$} & \colhead{$\sigma_\mathrm{Q,U}$}  & \colhead{$P_\mathrm{base}$}&\colhead{EVPA} &  \colhead{Fig.}}
\startdata 
0012+610 &  2017 Jan 3 & 0.80 & 0.64 & $-$6 & 257 & 0.12 & 0.33 & $<$ 0.4 & 0.13 & 0.44  &\n & 1.1   \\ 
 &  2017 Mar 11 & 0.73 & 0.66 & 0 & 252 & 0.09 & 0.26 & 2.3 & 0.10 & 0.32  &$159$ & 1.2   \\ 
 &  2017 Jun 17 & 0.66 & 0.60 & $-$17 & 232 & 0.10 & 0.23 & 1.6 & 0.11 & 0.30  &$167$ & 1.3   \\ 
 &  2017 Aug 25 & 0.71 & 0.58 & $-$6 & 235 & 0.11 & 0.25 & 2.7 & 0.12 & 0.35  &$177$ & 1.4   \\ 
 &  2018 May 31 & 0.68 & 0.60 & $-$2 & 247 & 0.10 & 0.25 & 2.4 & 0.10 & 0.40  &$162$ & 1.5   \\ 
 &  2019 Jun 29 & 0.86 & 0.66 & $-$28 & 274 & 0.14 & 0.35 & 1.5 & 0.15 & 0.46  &$178$ & 1.6   \\ 
0014+813 &  2017 Jan 28 & 0.71 & 0.66 & 70 & 828 & 0.10 & 0.33 & 10 & 0.10 & 0.35  &$168$ & 1.7   \\ 
 &  2017 Jun 17 & 0.67 & 0.59 & 82 & 853 & 0.10 & 0.30 & 10 & 0.10 & 0.35  &$171$ & 1.8   \\ 
 &  2017 Nov 18 & 0.82 & 0.72 & $-$52 & 922 & 0.11 & 0.90 & 7.1 & 0.13 & 0.51  &$171$ & 1.9   \\ 
 &  2018 Feb 2 & 0.72 & 0.68 & 23 & 904 & 0.11 & 0.34 & 11 & 0.14 & 0.52  &$178$ & 1.10   \\ 
 &  2018 Jul 8 & 0.63 & 0.55 & $-$12 & 849 & 0.12 & 0.35 & 20 & 0.12 & 0.46  &$175$ & 1.11   \\ 
 &  2018 Nov 11 & 0.67 & 0.59 & 42 & 963 & 0.13 & 0.38 & 27 & 0.13 & 0.60  &$177$ & 1.12   \\ 
 &  2019 Jan 19 & 0.63 & 0.61 & 19 & 957 & 0.12 & 0.47 & 26 & 0.18 & 0.65  &$177$ & 1.13   \\ 
 &  2019 Jun 29 & 0.74 & 0.71 & 14 & 1077 & 0.14 & 1.04 & 27 & 0.15 & 0.75  &$2$ & 1.14   \\ 
0016+731 &  2019 Jun 13 & 0.80 & 0.70 & 16 & 1817 & 0.16 & 0.49 & 9.3 & 0.19 & 0.82  &$14$ & 1.15   \\ 
0041+341 &  2017 Jan 3 & 1.02 & 0.60 & $-$2 & 112 & 0.10 & 0.29 & 2.6 & 0.11 & 0.33  &$165$ & 1.16   \\ 
 &  2017 Mar 11 & 0.93 & 0.62 & $-$4 & 123 & 0.09 & 0.24 & 4.2 & 0.10 & 0.28  &$179$ & 1.17   \\ 
 &  2017 Apr 22 & 0.82 & 0.50 & $-$8 & 136 & 0.11 & 0.32 & 4.1 & 0.13 & 0.40  &$11$ & 1.18   \\ 
 &  2017 Jul 30 & 0.79 & 0.51 & $-$15 & 117 & 0.14 & 0.41 & 4.5 & 0.15 & 0.56  &$168$ & 1.19   \\ 
 &  2018 Feb 2 & 1.16 & 0.60 & $-$22 & 114 & 0.10 & 0.30 & 2.5 & 0.11 & 0.25  &$8$ & 1.20   \\ 
 &  2018 Oct 6 & 0.90 & 0.53 & $-$9 & 88 & 0.12 & 0.37 & 1.8 & 0.14 & 0.34  &$132$ & 1.21   \\ 
 &  2019 Jul 19 & 1.25 & 0.59 & $-$26 & 95 & 0.12 & 0.35 & 2.5 & 0.13 & 0.38  &$32$ & 1.22   \\ 
0044+566 &  2019 Jun 13 & 0.99 & 0.68 & $-$17 & 134 & 0.14 & 0.42 & 5.2 & 0.17 & 0.47  &$19$ & 1.23   \\ 
0106+678 &  2019 Jul 19 & 0.89 & 0.62 & $-$36 & 326 & 0.11 & 0.33 & 7.3 & 0.14 & 0.44  &$97$ & 1.24   \\ 
0128+554 &  2017 Jan 28 & 0.82 & 0.78 & 71 & 101 & 0.11 & 0.25 & 0.5 & 0.13 & 0.35  &$91$ & 1.25   \\ 
 &  2017 Jul 30 & 0.71 & 0.55 & $-$42 & 120 & 0.20 & 0.50 & 6.6 & 0.23 & 0.85  &$95$ & 1.26   \\ 
 &  2017 Nov 18 & 1.00 & 0.71 & $-$46 & 117 & 0.10 & 0.25 & 1.0 & 0.13 & 0.47  &$100$ & 1.27   \\ 
0134+579 &  2017 Jan 3 & 1.37 & 0.77 & $-$7 & 65 & 0.18 & 0.40 & 1.0 & 0.23 & 0.55  &$40$ & 1.28   \\ 
 &  2017 Mar 11 & 0.87 & 0.81 & $-$2 & 75 & 0.12 & 0.36 & 1.3 & 0.14 & 0.41  &$179$ & 1.29   \\ 
 &  2017 May 25 & 0.83 & 0.59 & $-$16 & 76 & 0.10 & 0.29 & 1.6 & 0.11 & 0.36  &$8$ & 1.30   \\ 
 &  2017 Aug 25 & 1.06 & 0.57 & $-$23 & 62 & 0.26 & 0.67 & 4.2 & 0.31 & 1.20  &$7$ & 1.31   \\ 
 &  2017 Nov 18 & 1.01 & 0.73 & $-$50 & 73 & 0.11 & 0.34 & 2.8 & 0.13 & 0.45  &$5$ & 1.32   \\ 
 &  2018 Jul 8 & 1.35 & 0.62 & $-$30 & 78 & 0.18 & 0.54 & 1.8 & 0.22 & 0.60  &$33$ & 1.33   \\ 
0138$-$097 &  2019 Apr 15 & 1.55 & 0.62 & $-$10 & 661 & 0.13 & 0.60 & 30 & 0.16 & 0.70  &$103$ & 1.34   \\ 
 &  2019 Aug 4 & 1.21 & 0.47 & $-$4 & 649 & 0.10 & 0.38 & 11 & 0.15 & 0.38  &$94$ & 1.35   \\ 
0142$-$278 &  2018 Dec 16 & 1.42 & 0.48 & $-$2 & 753 & 0.13 & 0.50 & 12 & 0.15 & 0.65  &$173$ & 1.36   \\ 
0149+710 &  2017 Jan 28 & 0.72 & 0.66 & 76 & 219 & 0.09 & 0.26 & 2.7 & 0.10 & 0.28  &$132$ & 1.37   \\ 
 &  2017 Apr 22 & 0.58 & 0.56 & $-$50 & 238 & 0.11 & 0.30 & 3.2 & 0.13 & 0.35  &$130$ & 1.38   \\ 
 &  2017 Jun 17 & 0.65 & 0.61 & $-$84 & 209 & 0.09 & 0.28 & 2.2 & 0.10 & 0.30  &$113$ & 1.39   \\ 
 &  2017 Nov 18 & 0.92 & 0.72 & $-$77 & 209 & 0.10 & 0.30 & 0.5 & 0.11 & 0.35  &$161$ & 1.40   \\ 
 &  2018 Feb 2 & 0.74 & 0.70 & $-$49 & 198 & 0.11 & 0.25 & 1.9 & 0.12 & 0.35  &$148$ & 1.41   \\ 
 &  2018 Oct 6 & 0.66 & 0.61 & 35 & 180 & 0.11 & 0.34 & 3.1 & 0.12 & 0.37  &$144$ & 1.42   \\ 
 &  2019 Jul 19 & 0.86 & 0.63 & $-$26 & 214 & 0.11 & 0.34 & 3.3 & 0.13 & 0.38  &$162$ & 1.43   \\ 
0151+081 &  2017 Jul 30 & 1.25 & 0.47 & $-$10 & 76 & 0.14 & 0.42 & 3.5 & 0.16 & 0.62  &$114$ & 1.44   \\ 
 &  2018 May 31 & 1.15 & 0.55 & $-$5 & 83 & 0.09 & 0.25 & 5.8 & 0.11 & 0.41  &$121$ & 1.45   \\ 
0200+304 &  2017 Jun 17 & 0.92 & 0.54 & $-$5 & 406 & 0.10 & 0.25 & 13 & 0.10 & 0.40  &$156$ & 1.46   \\ 
 &  2018 Feb 2 & 1.25 & 0.59 & $-$20 & 310 & 0.11 & 0.32 & 1.8 & 0.12 & 0.30  &$77$ & 1.47   \\ 
 &  2018 Dec 16 & 1.07 & 0.55 & 4 & 342 & 0.12 & 0.36 & 3.9 & 0.14 & 0.52  &$171$ & 1.48   \\ 
 &  2019 Jun 29 & 1.36 & 0.59 & $-$21 & 406 & 0.13 & 0.40 & 14 & 0.16 & 0.45  &$69$ & 1.49   \\ 
0202+149 &  2017 May 25 & 1.13 & 0.53 & $-$4 & 1083 & 0.11 & 0.60 & 5.3 & 0.11 & 0.50  &$162$ & 1.50   \\ 
 &  2018 Apr 22 & 1.17 & 0.53 & $-$9 & 931 & 0.10 & 0.50 & 5.5 & 0.10 & 0.40  &$168$ & 1.51   \\ 
 &  2018 Aug 19 & 1.08 & 0.51 & $-$9 & 888 & 0.13 & 0.40 & 1.1 & 0.14 & 0.45  &$89$ & 1.52   \\ 
 &  2018 Dec 16 & 1.24 & 0.55 & 4 & 1026 & 0.14 & 0.70 & 1.8 & 0.14 & 0.54  &$129$ & 1.53   \\ 
 &  2019 Jun 29 & 1.72 & 0.60 & $-$19 & 1059 & 0.15 & 0.92 & 3.1 & 0.16 & 0.77  &$173$ & 1.54   \\ 
0210+515 &  2017 Jan 3 & 1.06 & 0.79 & 21 & 90 & 0.13 & 0.35 & 2.0 & 0.14 & 0.43  &$80$ & 1.55   \\ 
 &  2017 Mar 11 & 0.87 & 0.73 & 19 & 112 & 0.10 & 0.24 & 2.2 & 0.11 & 0.34  &$65$ & 1.56   \\ 
 &  2017 Jun 17 & 0.79 & 0.60 & 10 & 98 & 0.09 & 0.28 & 1.9 & 0.10 & 0.33  &$70$ & 1.57   \\ 
 &  2018 May 31 & 0.79 & 0.65 & 0 & 102 & 0.09 & 0.30 & 2.3 & 0.11 & 0.34  &$49$ & 1.58   \\ 
 &  2018 Nov 11 & 0.84 & 0.69 & 47 & 86 & 0.11 & 0.34 & 3.3 & 0.13 & 0.40  &$66$ & 1.59   \\ 
 &  2019 Jul 19 & 1.00 & 0.67 & $-$35 & 117 & 0.12 & 0.35 & 2.8 & 0.13 & 0.43  &$70$ & 1.60   \\ 
0214+083 &  2017 Aug 25 & 1.08 & 0.52 & $-$5 & 949 & 0.12 & 0.36 & 33 & 0.13 & 0.46  &$13$ & 1.61   \\ 
 &  2018 Apr 22 & 1.15 & 0.52 & $-$6 & 1003 & 0.10 & 0.60 & 31 & 0.10 & 0.38  &$13$ & 1.62   \\ 
 &  2018 May 31 & 1.11 & 0.54 & $-$2 & 959 & 0.11 & 0.65 & 27 & 0.16 & 0.60  &$30$ & 1.63   \\ 
 &  2018 Jul 8 & 1.07 & 0.47 & $-$4 & 998 & 0.13 & 0.48 & 39 & 0.14 & 0.53  &$31$ & 1.64   \\ 
0238+711 &  2017 Jun 17 & 0.67 & 0.63 & 0 & 113 & 0.10 & 0.30 & 1.4 & 0.11 & 0.30  &$39$ & 1.65   \\ 
 &  2017 Nov 18 & 0.91 & 0.73 & $-$63 & 122 & 0.11 & 0.32 & 2.8 & 0.12 & 0.40  &$57$ & 1.66   \\ 
 &  2018 Oct 6 & 0.65 & 0.58 & 30 & 165 & 0.12 & 0.35 & 3.2 & 0.13 & 0.50  &$80$ & 1.67   \\ 
 &  2019 Apr 15 & 0.74 & 0.69 & 53 & 145 & 0.12 & 0.35 & 4.0 & 0.14 & 0.47  &$40$ & 1.68   \\ 
0250$-$225 &  2017 Jul 30 & 1.31 & 0.42 & $-$4 & 684 & 0.16 & 0.65 & 5.9 & 0.18 & 0.65  &$52$ & 1.69   \\ 
 &  2018 Aug 19 & 1.19 & 0.46 & $-$3 & 469 & 0.15 & 0.35 & 14 & 0.16 & 0.65  &$56$ & 1.70   \\ 
 &  2019 Jan 19 & 1.27 & 0.49 & $-$2 & 243 & 0.10 & 0.31 & 3.3 & 0.11 & 0.43  &$66$ & 1.71   \\ 
0256+075 &  2017 Jan 28 & 1.15 & 0.56 & $-$4 & 598 & 0.10 & 0.50 & 34 & 0.12 & 0.27  &$41$ & 1.72   \\ 
 &  2018 Apr 22 & 1.14 & 0.51 & $-$5 & 1035 & 0.10 & 0.50 & 88 & 0.11 & 0.30  &$49$ & 1.73   \\ 
 &  2018 Nov 11 & 1.10 & 0.61 & 2 & 841 & 0.12 & 0.37 & 86 & 0.16 & 0.64  &$46$ & 1.74   \\ 
 &  2019 Jun 13 & 1.78 & 0.63 & $-$20 & 601 & 0.13 & 0.40 & 29 & 0.23 & 0.47  &$46$ & 1.75   \\ 
0300+470 &  2017 Jan 28 & 0.77 & 0.64 & $-$12 & 2110 & 0.11 & 0.70 & 61 & 0.14 & 0.65  &$95$ & 1.76   \\ 
 &  2017 Apr 22 & 0.74 & 0.52 & $-$11 & 2403 & 0.12 & 0.50 & 61 & 0.23 & 1.05  &$115$ & 1.77   \\ 
 &  2017 Jul 30 & 0.73 & 0.50 & $-$24 & 2126 & 0.14 & 0.70 & 16 & 0.20 & 0.53  &$62$ & 1.78   \\ 
 &  2017 Nov 18 & 1.13 & 0.73 & $-$37 & 2141 & 0.12 & 0.57 & 22 & 0.17 & 0.73  &$94$ & 1.79   \\ 
 &  2018 Feb 2 & 0.97 & 0.64 & $-$25 & 2069 & 0.11 & 0.43 & 5.2 & 0.13 & 0.40  &$55$ & 1.80   \\ 
 &  2018 Oct 6 & 0.79 & 0.50 & $-$4 & 2000 & 0.14 & 0.93 & 13 & 0.15 & 0.50  &$62$ & 1.81   \\ 
 &  2019 Apr 15 & 0.95 & 0.71 & $-$8 & 2227 & 0.13 & 0.70 & 59 & 0.18 & 1.30  &$96$ & 1.82   \\ 
0303+490 &  2017 Jan 3 & 0.96 & 0.60 & 7 & 218 & 0.12 & 0.30 & $<$ 0.4 & 0.13 & 0.33  &\n & 1.83   \\ 
 &  2017 Mar 11 & 0.81 & 0.64 & $-$6 & 274 & 0.10 & 0.25 & 6.2 & 0.10 & 0.33  &$64$ & 1.84   \\ 
 &  2017 May 25 & 0.84 & 0.57 & $-$4 & 262 & 0.10 & 0.33 & 9.5 & 0.11 & 0.30  &$86$ & 1.85   \\ 
 &  2018 Feb 2 & 0.93 & 0.63 & $-$22 & 207 & 0.10 & 0.25 & 1.0 & 0.12 & 0.30  &$143$ & 1.86   \\ 
 &  2018 Nov 11 & 0.74 & 0.60 & 3 & 156 & 0.10 & 0.30 & 3.2 & 0.11 & 0.31  &$64$ & 1.87   \\ 
 &  2019 Jul 19 & 1.04 & 0.61 & $-$26 & 259 & 0.12 & 0.34 & 5.8 & 0.12 & 0.35  &$56$ & 1.88   \\ 
0306+102 &  2017 Jan 3 & 1.27 & 0.55 & 0 & 1229 & 0.12 & 0.40 & 96 & 0.14 & 0.44  &$73$ & 1.89   \\ 
 &  2017 Mar 11 & 1.22 & 0.59 & $-$1 & 1166 & 0.10 & 0.35 & 71 & 0.12 & 0.60  &$69$ & 1.90   \\ 
 &  2017 May 25 & 1.08 & 0.50 & $-$4 & 1266 & 0.11 & 0.60 & 52 & 0.14 & 0.45  &$74$ & 1.91   \\ 
 &  2017 Jun 17 & 1.11 & 0.51 & $-$5 & 1266 & 0.10 & 0.40 & 54 & 0.11 & 0.51  &$77$ & 1.92   \\ 
 &  2017 Aug 25 & 1.08 & 0.54 & $-$6 & 1196 & 0.11 & 0.44 & 62 & 0.13 & 0.48  &$79$ & 1.93   \\ 
 &  2018 Apr 22 & 1.11 & 0.52 & $-$7 & 1489 & 0.10 & 0.40 & 52 & 0.11 & 0.43  &$82$ & 1.94   \\ 
 &  2018 Aug 19 & 1.06 & 0.49 & $-$6 & 1275 & 0.13 & 0.38 & 22 & 0.14 & 0.55  &$69$ & 1.95   \\ 
 &  2018 Nov 11 & 1.02 & 0.54 & $-$2 & 1134 & 0.12 & 0.37 & 20 & 0.13 & 0.52  &$75$ & 1.96   \\ 
 &  2018 Dec 16 & 1.21 & 0.56 & 3 & 1181 & 0.14 & 0.51 & 30 & 0.15 & 0.66  &$74$ & 1.97   \\ 
 &  2019 Jan 19 & 1.12 & 0.54 & 6 & 1030 & 0.13 & 0.48 & 23 & 0.13 & 0.53  &$63$ & 1.98   \\ 
 &  2019 Jun 29 & 1.78 & 0.61 & $-$18 & 1001 & 0.14 & 0.81 & 3.3 & 0.15 & 0.81  &$100$ & 1.99   \\ 
0316+413 &  2017 Apr 22 & 0.66 & 0.42 & $-$12 & 38832 & 0.48 & 2.00 & 38 & 0.33 & 2.00  &$125$ & 1.100   \\ 
 &  2017 Aug 25 & 0.74 & 0.48 & $-$15 & 32441 & 0.44 & 20.00 & 13 & 0.29 & 1.30  &$146$ & 1.101   \\ 
 &  2018 Jul 8 & 0.77 & 0.46 & $-$9 & 27874 & 0.42 & 3.00 & 2.2 & 0.30 & 2.00  &$0$ & 1.102   \\ 
 &  2018 Dec 16 & 0.74 & 0.52 & 13 & 27608 & 0.70 & 10.00 & 14 & 0.36 & 1.45  &$110$ & 1.103   \\ 
 &  2019 Jun 13 & 0.96 & 0.55 & $-$27 & 29064 & 0.32 & 3.50 & 5.8 & 0.53 & 2.10  &$159$ & 1.104   \\ 
0321+340 &  2019 Jan 19 & 0.91 & 0.57 & 10 & 295 & 0.11 & 0.34 & 15 & 0.12 & 0.46  &$29$ & 1.105   \\ 
0333+321 &  2017 Jul 30 & 0.92 & 0.45 & $-$15 & 1741 & 0.14 & 1.00 & 18 & 0.22 & 0.40  &$42$ & 1.106   \\ 
 &  2018 Aug 19 & 0.86 & 0.50 & $-$9 & 1696 & 0.13 & 0.45 & 35 & 0.13 & 0.50  &$52$ & 1.107   \\ 
 &  2019 Apr 15 & 1.09 & 0.67 & $-$16 & 1534 & 0.13 & 0.55 & 52 & 0.13 & 0.55  &$38$ & 1.108   \\ 
0355+508 &  2017 Mar 11 & 0.73 & 0.62 & $-$5 & 9768 & 0.14 & 4.00 & 327 & 0.22 & 2.50  &$113$ & 1.109   \\ 
 &  2017 Apr 22 & 0.66 & 0.45 & $-$13 & 10218 & 0.20 & 3.00 & 219 & 0.77 & 4.50  &$120$ & 1.110   \\ 
 &  2017 May 25 & 0.73 & 0.50 & 1 & 9372 & 0.18 & 3.40 & 335 & 0.51 & 3.00  &$118$ & 1.111   \\ 
0415+379 &  2017 Jan 3 & 0.97 & 0.59 & 5 & 1745 & 0.12 & 0.31 & 14 & 0.12 & 0.44  &$143$ & 1.112   \\ 
 &  2017 Jan 28 & 0.87 & 0.59 & $-$4 & 1972 & 0.10 & 0.31 & 12 & 0.11 & 0.49  &$141$ & 1.113   \\ 
 &  2017 Apr 22 & 0.80 & 0.49 & $-$9 & 2837 & 0.12 & 0.60 & 7.1 & 0.13 & 0.50  &$136$ & 1.114   \\ 
 &  2017 Jun 17 & 0.86 & 0.52 & $-$8 & 4026 & 0.11 & 0.50 & 6.2 & 0.11 & 0.75  &$128$ & 1.115   \\ 
 &  2017 Jul 30 & 0.85 & 0.44 & $-$16 & 4571 & 0.16 & 0.80 & 4.4 & 0.17 & 0.68  &$109$ & 1.116   \\ 
 &  2017 Aug 25 & 0.95 & 0.55 & $-$5 & 4886 & 0.15 & 0.60 & 15 & 0.14 & 0.80  &$147$ & 1.117   \\ 
 &  2018 Feb 2 & 1.12 & 0.60 & $-$21 & 4112 & 0.13 & 0.45 & 13 & 0.15 & 0.57  &$104$ & 1.118   \\ 
 &  2018 Apr 22 & 0.83 & 0.49 & $-$7 & 3663 & 0.14 & 0.70 & 21 & 0.11 & 0.46  &$166$ & 1.119   \\ 
 &  2018 Jul 8 & 0.87 & 0.46 & $-$7 & 3125 & 0.16 & 0.80 & 17 & 0.15 & 0.70  &$113$ & 1.120   \\ 
 &  2018 Oct 6 & 0.82 & 0.53 & $-$3 & 2469 & 0.16 & 1.68 & 36 & 0.18 & 0.49  &$122$ & 1.121   \\ 
 &  2018 Nov 11 & 0.88 & 0.55 & $-$10 & 2370 & 0.13 & 0.80 & 34 & 0.14 & 0.50  &$108$ & 1.122   \\ 
 &  2018 Dec 16 & 0.88 & 0.58 & 5 & 2495 & 0.16 & 1.00 & 31 & 0.15 & 0.57  &$106$ & 1.123   \\ 
 &  2019 Jan 19 & 0.89 & 0.58 & 9 & 2306 & 0.12 & 0.37 & 46 & 0.13 & 0.45  &$97$ & 1.124   \\ 
 &  2019 Apr 15 & 1.05 & 0.64 & $-$14 & 2014 & 0.14 & 0.60 & 43 & 0.14 & 0.60  &$100$ & 1.125   \\ 
 &  2019 Jun 13 & 1.21 & 0.64 & $-$23 & 2113 & 0.14 & 0.41 & 17 & 0.17 & 0.41  &$98$ & 1.126   \\ 
 &  2019 Jun 29 & 1.19 & 0.62 & $-$24 & 2072 & 0.16 & 1.04 & 31 & 0.16 & 0.92  &$106$ & 1.127   \\ 
 &  2019 Jul 19 & 1.16 & 0.59 & $-$25 & 2162 & 0.14 & 0.89 & 17 & 0.15 & 0.65  &$96$ & 1.128   \\ 
0420+417 &  2017 Apr 22 & 0.76 & 0.49 & $-$9 & 999 & 0.11 & 0.40 & 10 & 0.15 & 0.60  &$138$ & 1.129   \\ 
 &  2017 Aug 25 & 0.86 & 0.56 & $-$10 & 1115 & 0.11 & 0.33 & 53 & 0.13 & 0.51  &$121$ & 1.130   \\ 
 &  2017 Nov 18 & 1.19 & 0.64 & $-$33 & 1182 & 0.11 & 0.52 & 32 & 0.24 & 1.10  &$122$ & 1.131   \\ 
 &  2018 Feb 2 & 1.01 & 0.63 & $-$26 & 1151 & 0.11 & 0.43 & 48 & 0.28 & 1.20  &$108$ & 1.132   \\ 
 &  2018 Aug 19 & 0.77 & 0.51 & $-$10 & 1473 & 0.13 & 0.38 & 101 & 0.14 & 0.60  &$107$ & 1.133   \\ 
 &  2019 Apr 15 & 0.97 & 0.63 & $-$13 & 1730 & 0.13 & 1.00 & 71 & 0.15 & 0.70  &$92$ & 1.134   \\ 
 &  2019 Aug 4 & 0.88 & 0.52 & 3 & 1710 & 0.10 & 0.43 & 21 & 0.28 & 1.01  &$93$ & 1.135   \\ 
0430+052 &  2017 Jan 3 & 1.25 & 0.52 & 0 & 2864 & 0.14 & 0.40 & 29 & 0.14 & 0.60  &$12$ & 1.136   \\ 
 &  2017 Jan 28 & 1.29 & 0.55 & $-$8 & 3073 & 0.11 & 0.80 & 21 & 0.12 & 0.54  &$150$ & 1.137   \\ 
 &  2017 Mar 11 & 1.23 & 0.59 & 1 & 4233 & 0.11 & 0.83 & 29 & 0.12 & 1.00  &$152$ & 1.138   \\ 
 &  2017 May 25 & 1.10 & 0.49 & $-$2 & 3769 & 0.13 & 1.20 & 32 & 0.18 & 0.70  &$153$ & 1.139   \\ 
 &  2017 Jun 17 & 1.15 & 0.48 & $-$5 & 3644 & 0.10 & 0.45 & 52 & 0.11 & 0.55  &$163$ & 1.140   \\ 
 &  2017 Jul 30 & 1.16 & 0.40 & $-$7 & 3145 & 0.15 & 2.50 & 21 & 0.24 & 0.61  &$165$ & 1.141   \\ 
 &  2017 Aug 25 & 1.11 & 0.51 & $-$4 & 3090 & 0.12 & 0.67 & 57 & 0.13 & 0.50  &$164$ & 1.142   \\ 
 &  2018 Apr 22 & 1.14 & 0.50 & $-$6 & 2415 & 0.10 & 0.60 & 47 & 0.10 & 0.39  &$177$ & 1.143   \\ 
 &  2018 Jul 8 & 1.09 & 0.46 & $-$5 & 2494 & 0.14 & 0.70 & 40 & 0.15 & 0.65  &$176$ & 1.144   \\ 
 &  2018 Aug 19 & 1.08 & 0.48 & $-$6 & 2509 & 0.14 & 0.60 & 18 & 0.14 & 0.70  &$5$ & 1.145   \\ 
 &  2018 Nov 11 & 1.08 & 0.54 & $-$4 & 2801 & 0.14 & 1.10 & 15 & 0.14 & 0.80  &$179$ & 1.146   \\ 
 &  2018 Dec 16 & 1.19 & 0.53 & 3 & 3356 & 0.15 & 0.64 & 32 & 0.14 & 0.92  &$2$ & 1.147   \\ 
 &  2019 Jan 19 & 1.20 & 0.57 & 10 & 2784 & 0.12 & 0.66 & 17 & 0.13 & 0.60  &$166$ & 1.148   \\ 
 &  2019 Apr 15 & 1.27 & 0.55 & $-$6 & 2573 & 0.13 & 0.39 & 26 & 0.14 & 0.62  &$6$ & 1.149   \\ 
 &  2019 Jun 13 & 1.85 & 0.62 & $-$20 & 2766 & 0.16 & 0.72 & 10 & 0.17 & 0.70  &$20$ & 1.150   \\ 
 &  2019 Jun 29 & 1.93 & 0.59 & $-$17 & 3368 & 0.17 & 1.84 & 19 & 0.18 & 1.38  &$6$ & 1.151   \\ 
 &  2019 Jul 19 & 1.89 & 0.56 & $-$19 & 4451 & 0.17 & 1.39 & 12 & 0.20 & 1.39  &$169$ & 1.152   \\ 
0502+049 &  2017 Jan 28 & 1.33 & 0.56 & $-$7 & 947 & 0.10 & 0.50 & 15 & 0.11 & 0.27  &$140$ & 1.153   \\ 
 &  2018 Apr 22 & 1.19 & 0.52 & $-$5 & 952 & 0.09 & 0.60 & 29 & 0.11 & 0.50  &$137$ & 1.154   \\ 
 &  2018 Aug 19 & 1.05 & 0.49 & $-$5 & 947 & 0.12 & 0.36 & 25 & 0.14 & 0.50  &$140$ & 1.155   \\ 
 &  2018 Nov 11 & 1.06 & 0.53 & 1 & 731 & 0.12 & 0.35 & 20 & 0.13 & 0.45  &$134$ & 1.156   \\ 
 &  2019 Apr 15 & 1.28 & 0.59 & $-$3 & 658 & 0.12 & 0.35 & 20 & 0.13 & 0.55  &$141$ & 1.157   \\ 
 &  2019 Jul 19 & 1.91 & 0.59 & $-$18 & 1086 & 0.12 & 0.49 & 21 & 0.15 & 0.98  &$150$ & 1.158   \\ 
0506+056 &  2017 Jun 17 & 1.18 & 0.51 & $-$6 & 588 & 0.09 & 0.57 & 12 & 0.10 & 0.34  &$12$ & 1.159   \\ 
 &  2018 Apr 22 & 1.21 & 0.52 & $-$6 & 896 & 0.09 & 0.88 & 42 & 0.11 & 0.41  &$34$ & 1.160   \\ 
 &  2018 May 31 & 1.19 & 0.51 & $-$3 & 975 & 0.10 & 1.31 & 31 & 0.17 & 0.71  &$33$ & 1.161   \\ 
 &  2018 Dec 16 & 1.21 & 0.57 & 2 & 1010 & 0.14 & 1.63 & 22 & 0.16 & 0.88  &$18$ & 1.162   \\ 
 &  2019 Aug 4 & 1.23 & 0.52 & $-$5 & 1789 & 0.11 & 1.48 & 8.8 & 0.14 & 0.57  &$117$ & 1.163   \\ 
0507+179 &  2017 Jan 3 & 1.21 & 0.59 & $-$1 & 2389 & 0.11 & 0.40 & 18 & 0.12 & 1.21  &$125$ & 1.164   \\ 
 &  2017 Mar 11 & 1.07 & 0.62 & $-$4 & 2620 & 0.10 & 0.60 & 56 & 0.11 & 1.20  &$128$ & 1.165   \\ 
 &  2017 Apr 22 & 0.97 & 0.47 & $-$6 & 2701 & 0.13 & 0.70 & 20 & 0.16 & 0.61  &$148$ & 1.166   \\ 
 &  2017 Aug 25 & 1.03 & 0.51 & $-$3 & 1739 & 0.11 & 0.60 & 57 & 0.12 & 0.45  &$102$ & 1.167   \\ 
 &  2018 May 31 & 1.05 & 0.52 & $-$6 & 2185 & 0.10 & 0.60 & 65 & 0.14 & 1.20  &$151$ & 1.168   \\ 
 &  2018 Oct 6 & 0.97 & 0.48 & $-$3 & 1921 & 0.15 & 1.00 & 39 & 0.19 & 0.69  &$114$ & 1.169   \\ 
 &  2019 Jan 19 & 1.06 & 0.62 & 11 & 1961 & 0.12 & 0.72 & 31 & 0.14 & 0.55  &$112$ & 1.170   \\ 
0509+406 &  2019 Jun 13 & 1.14 & 0.66 & $-$28 & 757 & 0.13 & 0.39 & 5.9 & 0.15 & 0.49  &$58$ & 1.171   \\ 
0518+211 &  2017 May 25 & 1.02 & 0.56 & 1 & 395 & 0.10 & 0.30 & 11 & 0.11 & 0.30  &$176$ & 1.172   \\ 
 &  2017 Aug 25 & 1.02 & 0.52 & $-$2 & 360 & 0.10 & 0.32 & 9.9 & 0.12 & 0.46  &$176$ & 1.173   \\ 
 &  2018 Aug 19 & 0.91 & 0.51 & $-$7 & 376 & 0.12 & 0.37 & 9.1 & 0.13 & 0.40  &$152$ & 1.174   \\ 
 &  2019 Jun 13 & 1.54 & 0.65 & $-$23 & 371 & 0.14 & 0.42 & 8.5 & 0.16 & 0.49  &$174$ & 1.175   \\ 
0528+134 &  2017 Mar 11 & 1.12 & 0.61 & $-$2 & 1017 & 0.10 & 0.35 & 16 & 0.10 & 0.55  &$133$ & 1.176   \\ 
 &  2017 Jul 30 & 1.10 & 0.47 & $-$10 & 1160 & 0.14 & 0.90 & 11 & 0.18 & 0.68  &$124$ & 1.177   \\ 
 &  2018 May 31 & 1.10 & 0.51 & $-$6 & 1209 & 0.10 & 0.50 & 22 & 0.13 & 0.60  &$111$ & 1.178   \\ 
 &  2018 Nov 11 & 0.98 & 0.55 & $-$3 & 993 & 0.12 & 0.45 & 20 & 0.13 & 0.55  &$132$ & 1.179   \\ 
 &  2019 Aug 4 & 1.11 & 0.52 & $-$3 & 1066 & 0.10 & 0.50 & 10 & 0.13 & 0.38  &$135$ & 1.180   \\ 
0603+476 &  2017 May 25 & 0.83 & 0.58 & 6 & 280 & 0.09 & 0.28 & 14 & 0.11 & 0.35  &$148$ & 1.181   \\ 
 &  2017 Jul 30 & 0.75 & 0.49 & $-$20 & 299 & 0.12 & 0.36 & 6.1 & 0.14 & 0.44  &$144$ & 1.182   \\ 
 &  2017 Nov 18 & 1.09 & 0.69 & $-$30 & 359 & 0.10 & 0.29 & 7.9 & 0.12 & 0.48  &$153$ & 1.183   \\ 
 &  2018 Feb 2 & 0.97 & 0.63 & $-$28 & 361 & 0.11 & 0.32 & 11 & 0.13 & 0.40  &$172$ & 1.184   \\ 
 &  2018 May 31 & 0.86 & 0.55 & $-$6 & 320 & 0.10 & 0.29 & 15 & 0.10 & 0.50  &$163$ & 1.185   \\ 
 &  2018 Oct 6 & 0.80 & 0.54 & 0 & 286 & 0.12 & 0.37 & 17 & 0.15 & 0.57  &$155$ & 1.186   \\ 
 &  2019 Jan 19 & 0.78 & 0.63 & 14 & 310 & 0.12 & 0.35 & 17 & 0.13 & 0.50  &$157$ & 1.187   \\ 
 &  2019 Jun 29 & 1.07 & 0.63 & $-$24 & 330 & 0.14 & 0.52 & 15 & 0.15 & 0.55  &$155$ & 1.188   \\ 
0613+570 &  2018 Aug 19 & 0.63 & 0.55 & $-$12 & 1008 & 0.12 & 0.37 & 41 & 0.13 & 0.51  &$148$ & 1.189   \\ 
 &  2019 Jul 19 & 1.00 & 0.65 & $-$30 & 1213 & 0.13 & 0.63 & 29 & 0.18 & 0.77  &$118$ & 1.190   \\ 
0636+680 &  2017 Jan 28 & 0.72 & 0.63 & 26 & 234 & 0.09 & 0.25 & 4.8 & 0.10 & 0.30  &$7$ & 1.191   \\ 
 &  2017 Aug 25 & 0.70 & 0.58 & $-$1 & 217 & 0.11 & 0.32 & 3.2 & 0.13 & 0.40  &$11$ & 1.192   \\ 
 &  2017 Nov 18 & 0.84 & 0.67 & $-$60 & 222 & 0.10 & 0.30 & 1.0 & 0.11 & 0.40  &$34$ & 1.193   \\ 
 &  2018 Feb 2 & 0.77 & 0.64 & $-$51 & 210 & 0.11 & 0.25 & 2.4 & 0.11 & 0.40  &$37$ & 1.194   \\ 
 &  2019 Jan 19 & 0.71 & 0.63 & 82 & 192 & 0.11 & 0.28 & 3.7 & 0.13 & 0.45  &$87$ & 1.195   \\ 
 &  2019 Jul 19 & 0.87 & 0.62 & $-$27 & 237 & 0.12 & 0.32 & 2.0 & 0.13 & 0.51  &$123$ & 1.196   \\ 
0738+313 &  2017 Jan 3 & 1.01 & 0.58 & $-$8 & 1868 & 0.12 & 0.40 & 56 & 0.12 & 0.60  &$48$ & 1.197   \\ 
 &  2017 May 25 & 0.88 & 0.57 & $-$3 & 1823 & 0.12 & 0.45 & 52 & 0.17 & 0.50  &$43$ & 1.198   \\ 
 &  2018 Feb 2 & 1.22 & 0.59 & $-$24 & 1715 & 0.12 & 0.35 & 31 & 0.21 & 0.55  &$37$ & 1.199   \\ 
 &  2018 Jul 8 & 0.86 & 0.51 & $-$3 & 1844 & 0.13 & 0.50 & 60 & 0.14 & 0.60  &$39$ & 1.200   \\ 
 &  2018 Aug 19 & 0.82 & 0.51 & $-$9 & 1774 & 0.13 & 0.48 & 54 & 0.14 & 0.59  &$38$ & 1.201   \\ 
 &  2018 Nov 11 & 0.89 & 0.55 & $-$4 & 1689 & 0.14 & 0.50 & 49 & 0.14 & 0.50  &$40$ & 1.202   \\ 
 &  2019 Jan 19 & 0.88 & 0.59 & 3 & 1593 & 0.13 & 0.50 & 49 & 0.15 & 0.60  &$37$ & 1.203   \\ 
 &  2019 Jun 13 & 1.33 & 0.61 & $-$25 & 1698 & 0.13 & 0.40 & 39 & 0.28 & 1.30  &$43$ & 1.204   \\ 
 &  2019 Jun 29 & 1.33 & 0.60 & $-$20 & 1669 & 0.15 & 1.04 & 59 & 0.15 & 0.81  &$46$ & 1.205   \\ 
0752$-$116 &  2019 Aug 4 & 1.35 & 0.52 & $-$6 & 925 & 0.10 & 0.88 & 4.4 & 0.13 & 0.29  &$166$ & 1.206   \\ 
0804$-$055 &  2017 Jan 3 & 1.51 & 0.60 & 2 & 178 & 0.17 & 0.50 & 13 & 0.21 & 0.50  &$8$ & 1.207   \\ 
 &  2017 Mar 11 & 1.33 & 0.56 & $-$3 & 180 & 0.09 & 0.40 & 14 & 0.10 & 0.40  &$11$ & 1.208   \\ 
 &  2017 Jun 17 & 1.22 & 0.49 & $-$4 & 186 & 0.10 & 0.39 & 13 & 0.11 & 0.35  &$13$ & 1.209   \\ 
 &  2018 May 31 & 1.27 & 0.51 & $-$5 & 179 & 0.10 & 0.39 & 16 & 0.11 & 0.43  &$18$ & 1.210   \\ 
 &  2019 Jan 19 & 1.22 & 0.52 & 3 & 128 & 0.13 & 0.50 & 9.6 & 0.14 & 0.53  &$22$ & 1.211   \\ 
 &  2019 Jun 13 & 2.16 & 0.60 & $-$17 & 126 & 0.14 & 0.53 & 3.3 & 0.16 & 0.53  &$16$ & 1.212   \\ 
0806+524 &  2017 Jan 3 & 0.88 & 0.60 & $-$14 & 117 & 0.10 & 0.30 & $<$ 0.3 & 0.12 & 0.44  &\n & 1.213   \\ 
 &  2019 Apr 15 & 0.89 & 0.67 & $-$19 & 129 & 0.12 & 0.34 & 2.6 & 0.13 & 0.50  &$69$ & 1.214   \\ 
 &  2019 Aug 4 & 0.75 & 0.59 & 3 & 124 & 0.10 & 0.28 & 1.2 & 0.11 & 0.32  &$102$ & 1.215   \\ 
0810+646 &  2017 Jan 28 & 0.73 & 0.61 & $-$29 & 137 & 0.09 & 0.25 & 1.6 & 0.10 & 0.28  &$73$ & 1.216   \\ 
 &  2017 Apr 22 & 0.70 & 0.52 & 0 & 130 & 0.11 & 0.30 & 2.3 & 0.13 & 0.38  &$64$ & 1.217   \\ 
 &  2017 Jun 17 & 0.72 & 0.56 & $-$10 & 164 & 0.09 & 0.27 & 1.5 & 0.10 & 0.34  &$37$ & 1.218   \\ 
 &  2018 May 31 & 0.71 & 0.61 & 4 & 409 & 0.10 & 0.31 & 14 & 0.11 & 0.40  &$49$ & 1.219   \\ 
 &  2018 Dec 16 & 0.75 & 0.55 & $-$5 & 378 & 0.12 & 0.40 & 20 & 0.15 & 0.56  &$70$ & 1.220   \\ 
 &  2019 Jun 29 & 0.88 & 0.64 & $-$20 & 302 & 0.14 & 0.40 & 8.0 & 0.15 & 0.58  &$74$ & 1.221   \\ 
0815$-$094 &  2017 May 25 & 1.29 & 0.52 & $-$3 & 186 & 0.10 & 0.45 & 3.2 & 0.11 & 0.42  &$110$ & 1.222   \\ 
 &  2018 Jul 8 & 1.21 & 0.46 & $-$4 & 202 & 0.14 & 0.42 & 5.4 & 0.15 & 0.57  &$128$ & 1.223   \\ 
0821+621 &  2017 Jan 28 & 0.76 & 0.63 & $-$27 & 294 & 0.09 & 0.33 & 5.5 & 0.10 & 0.32  &$139$ & 1.224   \\ 
 &  2017 Jun 17 & 0.73 & 0.55 & $-$8 & 343 & 0.10 & 0.28 & 9.0 & 0.10 & 0.35  &$115$ & 1.225   \\ 
 &  2017 Nov 18 & 0.83 & 0.70 & $-$44 & 320 & 0.10 & 0.36 & 3.6 & 0.12 & 0.30  &$119$ & 1.226   \\ 
 &  2018 Feb 2 & 0.78 & 0.69 & $-$38 & 302 & 0.10 & 0.32 & 3.5 & 0.11 & 0.35  &$115$ & 1.227   \\ 
0836+182 &  2017 Jan 28 & 1.15 & 0.60 & $-$9 & 123 & 0.10 & 0.29 & 2.4 & 0.11 & 0.33  &$76$ & 1.228   \\ 
 &  2018 Apr 22 & 1.11 & 0.54 & $-$6 & 149 & 0.10 & 0.40 & 4.0 & 0.11 & 0.35  &$12$ & 1.229   \\ 
 &  2018 Oct 6 & 1.12 & 0.57 & $-$13 & 121 & 0.12 & 0.47 & 1.5 & 0.14 & 0.44  &$77$ & 1.230   \\ 
0836+710 &  2017 May 25 & 0.71 & 0.63 & $-$61 & 1978 & 0.12 & 0.55 & 38 & 0.12 & 0.51  &$123$ & 1.231   \\ 
 &  2017 Nov 18 & 0.83 & 0.76 & $-$52 & 2439 & 0.13 & 0.43 & 19 & 0.16 & 0.45  &$115$ & 1.232   \\ 
 &  2018 Jul 8 & 0.62 & 0.57 & 2 & 2364 & 0.15 & 0.45 & 45 & 0.14 & 0.70  &$109$ & 1.233   \\ 
 &  2018 Dec 16 & 0.70 & 0.56 & 2 & 1811 & 0.14 & 0.91 & 30 & 0.15 & 0.72  &$116$ & 1.234   \\ 
 &  2019 Jun 13 & 0.83 & 0.65 & $-$49 & 2256 & 0.16 & 0.58 & 4.9 & 0.18 & 0.63  &$114$ & 1.235   \\ 
0845$-$068 &  2018 Nov 11 & 1.24 & 0.54 & $-$1 & 428 & 0.12 & 0.45 & 11 & 0.13 & 0.45  &$109$ & 1.236   \\ 
0846+513 &  2018 Aug 19 & 0.69 & 0.51 & $-$10 & 293 & 0.11 & 0.30 & 3.9 & 0.12 & 0.40  &$160$ & 1.237   \\ 
 &  2019 Jun 29 & 1.04 & 0.62 & $-$21 & 266 & 0.13 & 0.45 & 2.0 & 0.15 & 0.52  &$74$ & 1.238   \\ 
0850+581 &  2018 Feb 2 & 0.88 & 0.61 & $-$33 & 427 & 0.10 & 0.30 & 7.7 & 0.12 & 0.40  &$52$ & 1.239   \\ 
 &  2019 Apr 15 & 0.84 & 0.61 & $-$8 & 414 & 0.11 & 0.34 & 9.0 & 0.12 & 0.45  &$60$ & 1.240   \\ 
 &  2019 Aug 4 & 0.72 & 0.60 & 9 & 431 & 0.10 & 0.32 & 5.8 & 0.11 & 0.38  &$74$ & 1.241   \\ 
0851+202 &  2017 Jan 28 & 1.25 & 0.63 & $-$12 & 8089 & 0.15 & 5.20 & 247 & 0.43 & 2.38  &$159$ & 1.242   \\ 
 &  2017 Mar 11 & 1.09 & 0.52 & $-$8 & 8852 & 0.13 & 2.05 & 384 & 0.24 & 3.40  &$120$ & 1.243   \\ 
 &  2017 Apr 22 & 0.95 & 0.45 & $-$4 & 7965 & 0.16 & 1.50 & 171 & 0.49 & 2.50  &$103$ & 1.244   \\ 
 &  2018 Apr 22 & 1.12 & 0.52 & $-$2 & 7366 & 0.13 & 2.00 & 272 & 0.21 & 1.65  &$119$ & 1.245   \\ 
 &  2018 May 31 & 1.03 & 0.51 & $-$5 & 6716 & 0.15 & 2.10 & 279 & 0.14 & 2.00  &$128$ & 1.246   \\ 
 &  2018 Jul 8 & 0.98 & 0.49 & $-$2 & 7138 & 0.20 & 1.30 & 401 & 0.37 & 1.85  &$114$ & 1.247   \\ 
 &  2018 Oct 6 & 0.95 & 0.49 & $-$5 & 6618 & 0.25 & 4.25 & 451 & 1.26 & 4.40  &$141$ & 1.248   \\ 
 &  2018 Dec 16 & 0.94 & 0.50 & 2 & 6847 & 0.21 & 4.55 & 587 & 0.38 & 4.31  &$137$ & 1.249   \\ 
 &  2019 Apr 15 & 1.04 & 0.53 & $-$1 & 5922 & 0.15 & 1.90 & 669 & 0.14 & 2.80  &$131$ & 1.250   \\ 
 &  2019 Jun 29 & 1.54 & 0.61 & $-$19 & 6538 & 0.25 & 5.70 & 803 & 0.26 & 4.78  &$130$ & 1.251   \\ 
0854$-$108 &  2018 Aug 19 & 1.14 & 0.44 & $-$4 & 531 & 0.12 & 0.35 & 24 & 0.14 & 0.50  &$5$ & 1.252   \\ 
 &  2018 Dec 16 & 1.14 & 0.46 & $-$1 & 483 & 0.13 & 0.45 & 12 & 0.15 & 0.68  &$3$ & 1.253   \\ 
0910$-$208 &  2017 Jan 3 & 1.63 & 0.55 & $-$1 & 100 & 0.13 & 0.40 & 1.1 & 0.18 & 0.44  &$69$ & 1.254   \\ 
 &  2017 Mar 11 & 1.62 & 0.60 & $-$3 & 104 & 0.10 & 0.26 & 2.4 & 0.11 & 0.36  &$38$ & 1.255   \\ 
 &  2017 May 25 & 1.47 & 0.54 & $-$4 & 115 & 0.10 & 0.26 & 4.3 & 0.14 & 0.37  &$44$ & 1.256   \\ 
 &  2017 Aug 25 & 1.26 & 0.49 & $-$5 & 114 & 0.12 & 0.30 & 3.5 & 0.13 & 0.40  &$54$ & 1.257   \\ 
 &  2018 Apr 22 & 1.35 & 0.50 & $-$4 & 114 & 0.10 & 0.32 & 3.8 & 0.12 & 0.33  &$62$ & 1.258   \\ 
 &  2018 Oct 6 & 1.23 & 0.48 & $-$2 & 79 & 0.13 & 0.45 & 1.4 & 0.15 & 0.45  &$59$ & 1.259   \\ 
 &  2019 Jul 19 & 2.41 & 0.59 & $-$17 & 119 & 0.13 & 0.41 & 2.9 & 0.16 & 0.46  &$59$ & 1.260   \\ 
0917+624 &  2018 Feb 2 & 0.85 & 0.59 & $-$40 & 1231 & 0.10 & 0.32 & 3.3 & 0.12 & 0.40  &$110$ & 1.261   \\ 
 &  2018 Apr 22 & 0.76 & 0.58 & 5 & 1295 & 0.10 & 0.31 & 32 & 0.11 & 0.51  &$129$ & 1.262   \\ 
0922+316 &  2017 Jan 28 & 1.00 & 0.60 & $-$10 & 185 & 0.09 & 0.32 & 12 & 0.10 & 0.27  &$12$ & 1.263   \\ 
 &  2017 May 25 & 0.97 & 0.59 & $-$12 & 179 & 0.10 & 0.40 & 13 & 0.11 & 0.36  &$9$ & 1.264   \\ 
 &  2018 Feb 2 & 1.24 & 0.58 & $-$25 & 199 & 0.11 & 0.37 & 7.3 & 0.12 & 0.35  &$18$ & 1.265   \\ 
0925+504 &  2017 Jan 28 & 0.82 & 0.60 & $-$15 & 369 & 0.09 & 0.27 & 37 & 0.11 & 0.31  &$102$ & 1.266   \\ 
 &  2017 Jun 17 & 0.82 & 0.52 & $-$12 & 389 & 0.10 & 0.24 & 42 & 0.11 & 0.41  &$102$ & 1.267   \\ 
 &  2017 Nov 18 & 0.96 & 0.64 & $-$40 & 570 & 0.10 & 0.30 & 35 & 0.22 & 0.72  &$113$ & 1.268   \\ 
 &  2018 Jul 8 & 0.72 & 0.55 & $-$10 & 754 & 0.12 & 0.35 & 91 & 0.15 & 0.70  &$110$ & 1.269   \\ 
 &  2018 Oct 6 & 0.73 & 0.56 & $-$8 & 738 & 0.12 & 0.56 & 96 & 0.29 & 0.97  &$113$ & 1.270   \\ 
 &  2019 Jan 19 & 0.75 & 0.59 & $-$7 & 889 & 0.11 & 0.34 & 151 & 0.18 & 0.58  &$111$ & 1.271   \\ 
 &  2019 Jun 13 & 1.00 & 0.61 & $-$31 & 888 & 0.13 & 0.53 & 86 & 0.38 & 0.99  &$113$ & 1.272   \\ 
0938$-$076 &  2017 Jun 17 & 1.22 & 0.47 & $-$5 & 152 & 0.10 & 0.30 & 1.3 & 0.12 & 0.39  &$94$ & 1.273   \\ 
 &  2017 Jul 30 & 1.20 & 0.44 & $-$7 & 159 & 0.12 & 0.46 & 1.0 & 0.13 & 0.40  &$75$ & 1.274   \\ 
 &  2018 Aug 19 & 1.12 & 0.45 & $-$5 & 131 & 0.15 & 0.49 & 2.4 & 0.17 & 0.50  &$108$ & 1.275   \\ 
 &  2019 Aug 4 & 1.26 & 0.50 & $-$4 & 124 & 0.11 & 0.40 & 0.9 & 0.12 & 0.40  &$104$ & 1.276   \\ 
0939$-$077 &  2018 Nov 11 & 1.23 & 0.51 & $-$3 & 430 & 0.12 & 0.30 & 38 & 0.13 & 0.49  &$152$ & 1.277   \\ 
0945+408 &  2017 Jan 3 & 1.02 & 0.56 & $-$6 & 728 & 0.10 & 0.29 & 23 & 0.11 & 0.40  &$45$ & 1.278   \\ 
 &  2017 Apr 22 & 0.82 & 0.52 & 5 & 868 & 0.11 & 0.45 & 14 & 0.13 & 0.33  &$177$ & 1.279   \\ 
 &  2017 Jul 30 & 0.83 & 0.50 & $-$15 & 940 & 0.12 & 0.46 & 13 & 0.14 & 0.39  &$40$ & 1.280   \\ 
 &  2018 Jul 8 & 0.79 & 0.54 & $-$11 & 1065 & 0.13 & 0.39 & 30 & 0.13 & 0.51  &$25$ & 1.281   \\ 
 &  2018 Nov 11 & 0.85 & 0.57 & $-$7 & 1008 & 0.13 & 0.49 & 11 & 0.14 & 0.45  &$55$ & 1.282   \\ 
 &  2019 Jun 13 & 1.20 & 0.60 & $-$25 & 1038 & 0.13 & 0.46 & 13 & 0.15 & 0.47  &$44$ & 1.283   \\ 
0946+006 &  2018 Dec 16 & 1.09 & 0.49 & 3 & 333 & 0.14 & 0.42 & 9.3 & 0.15 & 0.58  &$121$ & 1.284   \\ 
1011+496 &  2018 Dec 16 & 0.74 & 0.53 & 4 & 202 & 0.13 & 0.30 & 6.1 & 0.16 & 0.43  &$146$ & 1.285   \\ 
 &  2019 Jun 29 & 1.05 & 0.64 & $-$18 & 210 & 0.13 & 0.40 & 6.1 & 0.16 & 0.46  &$159$ & 1.286   \\ 
1027+749 &  2017 Jan 3 & 0.74 & 0.70 & $-$33 & 184 & 0.12 & 0.36 & 3.4 & 0.15 & 0.50  &$126$ & 1.287   \\ 
 &  2017 Mar 11 & 0.70 & 0.64 & $-$70 & 667 & 0.09 & 0.25 & 9.7 & 0.10 & 0.45  &$158$ & 1.288   \\ 
 &  2017 Apr 22 & 0.64 & 0.54 & 65 & 347 & 0.12 & 0.35 & 8.9 & 0.13 & 0.49  &$129$ & 1.289   \\ 
 &  2017 Jun 17 & 0.66 & 0.59 & 24 & 221 & 0.10 & 0.30 & 8.3 & 0.11 & 0.40  &$123$ & 1.290   \\ 
 &  2017 Jul 30 & 0.61 & 0.58 & 75 & 275 & 0.12 & 0.35 & 4.5 & 0.13 & 0.50  &$114$ & 1.291   \\ 
 &  2017 Aug 25 & 0.66 & 0.61 & $-$33 & 296 & 0.12 & 0.35 & 11 & 0.13 & 0.45  &$119$ & 1.292   \\ 
 &  2018 May 31 & 0.68 & 0.60 & 1 & 382 & 0.10 & 0.30 & 9.2 & 0.10 & 0.38  &$32$ & 1.293   \\ 
 &  2018 Oct 6 & 0.64 & 0.59 & $-$16 & 530 & 0.12 & 0.37 & 4.5 & 0.14 & 0.46  &$138$ & 1.294   \\ 
 &  2019 Apr 15 & 0.72 & 0.65 & 31 & 424 & 0.11 & 0.34 & 4.1 & 0.12 & 0.47  &$173$ & 1.295   \\ 
1055+018 &  2018 May 31 & 1.20 & 0.52 & $-$5 & 6501 & 0.14 & 3.15 & 125 & 0.23 & 2.00  &$85$ & 1.296   \\ 
1055+567 &  2019 Apr 15 & 0.81 & 0.68 & 16 & 257 & 0.11 & 0.30 & 2.0 & 0.13 & 0.36  &$88$ & 1.297   \\ 
 &  2019 Aug 4 & 0.71 & 0.58 & 4 & 289 & 0.11 & 0.32 & 1.5 & 0.12 & 0.35  &$43$ & 1.298   \\ 
1118+073 &  2018 Aug 19 & 1.03 & 0.53 & $-$3 & 134 & 0.14 & 0.41 & 2.2 & 0.17 & 0.50  &$112$ & 1.299   \\ 
 &  2019 Jul 19 & 1.78 & 0.65 & $-$19 & 132 & 0.12 & 0.37 & 1.7 & 0.14 & 0.52  &$111$ & 1.300   \\ 
1118$-$056 &  2017 May 25 & 1.21 & 0.49 & $-$1 & 272 & 0.10 & 0.28 & 9.9 & 0.11 & 0.37  &$101$ & 1.301   \\ 
 &  2017 Jul 30 & 1.14 & 0.45 & $-$4 & 305 & 0.12 & 0.41 & 5.9 & 0.14 & 0.51  &$110$ & 1.302   \\ 
 &  2018 Apr 22 & 1.26 & 0.53 & $-$3 & 746 & 0.10 & 0.34 & 30 & 0.11 & 0.42  &$114$ & 1.303   \\ 
 &  2018 Nov 11 & 1.21 & 0.52 & $-$1 & 368 & 0.13 & 0.34 & 13 & 0.13 & 0.44  &$107$ & 1.304   \\ 
1139+160 &  2017 May 25 & 1.09 & 0.55 & 0 & 172 & 0.10 & 0.29 & 12 & 0.11 & 0.36  &$150$ & 1.305   \\ 
 &  2018 Apr 22 & 1.09 & 0.56 & 2 & 169 & 0.10 & 0.30 & 8.7 & 0.11 & 0.43  &$147$ & 1.306   \\ 
1142+198 &  2017 Apr 22 & 0.92 & 0.45 & 1 & 143 & 0.13 & 0.40 & 0.7 & 0.15 & 0.44  &$155$ & 1.307   \\ 
 &  2017 Jul 30 & 1.03 & 0.48 & $-$8 & 146 & 0.12 & 0.50 & 1.7 & 0.13 & 0.37  &$7$ & 1.308   \\ 
 &  2018 Mar 30\tablenotemark{a} & 1.16 & 0.48 & $-$9 & 161 & 0.10 & 0.34 & 1.1 & 0.11 & 0.45  &$159$ & 1.309   \\ 
 &  2018 Apr 22 & 1.06 & 0.55 & $-$2 & 171 & 0.09 & 0.28 & 2.4 & 0.11 & 0.35  &$148$ & 1.310   \\ 
 &  2018 Oct 6 & 1.02 & 0.52 & $-$7 & 170 & 0.12 & 0.41 & 2.3 & 0.13 & 0.44  &$171$ & 1.311   \\ 
 &  2019 Apr 15 & 1.14 & 0.57 & 1 & 133 & 0.11 & 0.33 & 1.9 & 0.12 & 0.39  &$159$ & 1.312   \\ 
1147+245 &  2018 Mar 30\tablenotemark{a} & 1.17 & 0.58 & $-$14 & 744 & 0.31 & 1.07 & 16 & 0.36 & 1.20  &$89$ & 1.313   \\ 
1150+812 &  2017 May 25 & 0.67 & 0.66 & $-$37 & 716 & 0.11 & 0.32 & 14 & 0.11 & 0.36  &$64$ & 1.314   \\ 
 &  2017 Nov 18 & 0.80 & 0.71 & $-$66 & 738 & 0.11 & 0.33 & 3.5 & 0.18 & 0.52  &$66$ & 1.315   \\ 
 &  2018 Jul 8 & 0.62 & 0.59 & $-$83 & 908 & 0.13 & 0.43 & 8.5 & 0.14 & 0.55  &$92$ & 1.316   \\ 
 &  2019 Jan 19 & 0.64 & 0.59 & $-$76 & 1047 & 0.13 & 0.44 & 17 & 0.14 & 0.63  &$93$ & 1.317   \\ 
 &  2019 Jun 29 & 0.74 & 0.69 & 18 & 1377 & 0.14 & 0.46 & 16 & 0.15 & 0.81  &$84$ & 1.318   \\ 
1151+408 &  2017 Jan 28 & 0.90 & 0.53 & $-$12 & 329 & 0.09 & 0.60 & 15 & 0.10 & 0.31  &$138$ & 1.319   \\ 
 &  2017 Aug 25 & 0.85 & 0.54 & 3 & 375 & 0.12 & 0.46 & 23 & 0.12 & 0.50  &$135$ & 1.320   \\ 
 &  2018 Jul 8 & 0.85 & 0.53 & $-$5 & 576 & 0.12 & 0.40 & 12 & 0.13 & 0.45  &$109$ & 1.321   \\ 
1200+608 &  2018 Feb 2 & 0.82 & 0.59 & $-$26 & 171 & 0.10 & 0.30 & 3.8 & 0.12 & 0.37  &$108$ & 1.322   \\ 
1206+416 &  2018 Feb 2 & 1.02 & 0.58 & $-$24 & 181 & 0.11 & 0.32 & 0.8 & 0.12 & 0.38  &$49$ & 1.323   \\ 
 &  2018 Oct 6 & 0.91 & 0.54 & $-$7 & 160 & 0.11 & 0.34 & 2.6 & 0.12 & 0.47  &$35$ & 1.324   \\ 
1215+303 &  2018 Dec 16 & 0.89 & 0.52 & 3 & 322 & 0.13 & 0.43 & 5.5 & 0.14 & 0.49  &$43$ & 1.325   \\ 
 &  2019 Jun 29 & 1.31 & 0.62 & $-$21 & 340 & 0.14 & 0.51 & 8.1 & 0.16 & 0.59  &$43$ & 1.326   \\ 
 &  2019 Jul 19 & 1.40 & 0.59 & $-$18 & 353 & 0.12 & 0.49 & 7.4 & 0.13 & 0.42  &$41$ & 1.327   \\ 
1219+044 &  2018 Dec 16 & 1.05 & 0.48 & 1 & 545 & 0.13 & 0.43 & 6.5 & 0.13 & 0.52  &$32$ & 1.328   \\ 
1222+216 &  2017 Mar 11 & 1.04 & 0.57 & $-$1 & 1700 & 0.09 & 0.45 & 50 & 0.10 & 0.50  &$15$ & 1.329   \\ 
 &  2017 May 25 & 1.03 & 0.56 & 1 & 1817 & 0.11 & 1.05 & 68 & 0.15 & 0.56  &$16$ & 1.330   \\ 
 &  2017 Aug 25 & 1.02 & 0.52 & 2 & 1959 & 0.11 & 0.55 & 73 & 0.13 & 0.54  &$16$ & 1.331   \\ 
 &  2018 May 31 & 1.02 & 0.53 & $-$2 & 1709 & 0.11 & 0.65 & 73 & 0.11 & 0.44  &$14$ & 1.332   \\ 
 &  2018 Aug 19 & 0.92 & 0.47 & $-$8 & 2032 & 0.12 & 0.55 & 44 & 0.13 & 0.50  &$13$ & 1.333   \\ 
 &  2018 Nov 11 & 1.06 & 0.54 & $-$6 & 2535 & 0.13 & 0.70 & 48 & 0.14 & 0.60  &$37$ & 1.334   \\ 
 &  2019 Jan 19 & 1.00 & 0.55 & $-$1 & 2079 & 0.11 & 0.50 & 46 & 0.14 & 0.60  &$30$ & 1.335   \\ 
 &  2019 Jun 13 & 1.66 & 0.57 & $-$16 & 1908 & 0.14 & 0.76 & 50 & 0.28 & 0.82  &$26$ & 1.336   \\ 
1224$-$132 &  2019 Apr 15 & 1.30 & 0.52 & $-$2 & 240 & 0.11 & 0.39 & 16 & 0.13 & 0.56  &$46$ & 1.337   \\ 
1226+023 &  2017 Jan 28 & 1.21 & 0.45 & $-$7 & 14280 & 0.37 & 5.00 & 389 & 0.35 & 1.92  &$124$ & 1.338   \\ 
 &  2017 May 25 & 1.07 & 0.42 & $-$3 & 11116 & 0.34 & 7.00 & 200 & 0.44 & 3.50  &$134$ & 1.339   \\ 
 &  2017 Aug 25 & 1.10 & 0.48 & $-$3 & 13585 & 0.24 & 6.00 & 545 & 0.20 & 3.00  &$136$ & 1.340   \\ 
 &  2018 Jul 8 & 1.17 & 0.43 & $-$10 & 12076 & 0.29 & 4.00 & 455 & 0.25 & 2.50  &$139$ & 1.341   \\ 
 &  2018 Nov 11 & 1.15 & 0.50 & $-$8 & 11742 & 0.21 & 5.00 & 342 & 0.18 & 3.00  &$135$ & 1.342   \\ 
 &  2019 Apr 15 & 1.29 & 0.53 & $-$7 & 10430 & 0.35 & 6.00 & 278 & 0.19 & 3.00  &$134$ & 1.343   \\ 
1227+255 &  2017 Jan 3 & 1.13 & 0.57 & 2 & 386 & 0.10 & 0.27 & 27 & 0.12 & 0.33  &$80$ & 1.344   \\ 
 &  2017 Mar 11 & 0.99 & 0.57 & 0 & 291 & 0.09 & 0.31 & 23 & 0.10 & 0.30  &$74$ & 1.345   \\ 
 &  2017 Jul 30 & 0.95 & 0.48 & $-$5 & 468 & 0.12 & 0.45 & 13 & 0.13 & 0.37  &$76$ & 1.346   \\ 
 &  2018 May 31 & 1.01 & 0.54 & 0 & 318 & 0.09 & 0.35 & 27 & 0.11 & 0.36  &$78$ & 1.347   \\ 
 &  2018 Oct 6 & 0.98 & 0.54 & $-$6 & 286 & 0.12 & 0.46 & 17 & 0.14 & 0.42  &$78$ & 1.348   \\ 
 &  2019 Jan 19 & 0.95 & 0.55 & $-$1 & 397 & 0.11 & 0.34 & 31 & 0.12 & 0.40  &$79$ & 1.349   \\ 
 &  2019 Jun 13 & 1.46 & 0.58 & $-$19 & 715 & 0.12 & 0.48 & 35 & 0.18 & 0.53  &$93$ & 1.350   \\ 
1250+532 &  2017 Apr 22 & 0.68 & 0.56 & 19 & 362 & 0.12 & 0.30 & 5.9 & 0.13 & 0.35  &$34$ & 1.351   \\ 
 &  2017 Nov 18 & 0.98 & 0.67 & $-$27 & 350 & 0.10 & 0.36 & 3.2 & 0.11 & 0.38  &$52$ & 1.352   \\ 
 &  2018 Aug 19 & 0.66 & 0.53 & $-$16 & 345 & 0.12 & 0.35 & 5.9 & 0.13 & 0.45  &$73$ & 1.353   \\ 
1253$-$055 &  2017 Apr 22 & 1.07 & 0.40 & $-$7 & 14666 & 0.25 & 9.00 & 827 & 2.89 & 17.05  &$30$ & 1.354   \\ 
 &  2017 Jun 17 & 1.48 & 0.47 & $-$10 & 14399 & 0.20 & 3.00 & 1398 & 0.90 & 6.05  &$27$ & 1.355   \\ 
 &  2017 Aug 25 & 1.19 & 0.48 & $-$7 & 14631 & 0.30 & 4.00 & 1094 & 0.60 & 10.00  &$34$ & 1.356   \\ 
 &  2018 Apr 22 & 1.39 & 0.52 & $-$8 & 14889 & 0.24 & 9.00 & 1010 & 0.72 & 5.00  &$27$ & 1.357   \\ 
 &  2018 May 31 & 1.28 & 0.49 & $-$8 & 13853 & 0.29 & 7.00 & 962 & 0.30 & 5.00  &$34$ & 1.358   \\ 
 &  2018 Nov 11 & 1.26 & 0.53 & $-$8 & 13670 & 0.30 & 6.00 & 843 & 0.44 & 5.00  &$43$ & 1.359   \\ 
 &  2019 Jan 19 & 1.26 & 0.53 & $-$7 & 13149 & 0.19 & 3.00 & 930 & 0.99 & 6.00  &$35$ & 1.360   \\ 
 &  2019 Jun 29 & 2.18 & 0.61 & $-$17 & 11572 & 0.38 & 13.31 & 703 & 0.41 & 9.37  &$38$ & 1.361   \\ 
1307+121 &  2019 Apr 15 & 1.21 & 0.64 & 3 & 773 & 0.11 & 0.49 & 109 & 0.13 & 0.55  &$33$ & 1.362   \\ 
 &  2019 Aug 4 & 1.10 & 0.52 & $-$5 & 897 & 0.11 & 0.38 & 45 & 0.53 & 1.14  &$36$ & 1.363   \\ 
1308+326 &  2017 Jan 3 & 1.08 & 0.58 & 4 & 756 & 0.10 & 0.28 & 3.3 & 0.11 & 0.33  &$147$ & 1.364   \\ 
 &  2017 Apr 22 & 0.78 & 0.53 & 9 & 827 & 0.13 & 0.45 & 13 & 0.15 & 0.39  &$6$ & 1.365   \\ 
 &  2017 Jul 30 & 0.93 & 0.49 & $-$8 & 822 & 0.12 & 0.45 & 14 & 0.14 & 0.38  &$179$ & 1.366   \\ 
 &  2017 Nov 18 & 1.27 & 0.61 & $-$24 & 817 & 0.11 & 0.37 & 10 & 0.13 & 0.44  &$161$ & 1.367   \\ 
 &  2018 Feb 2 & 1.21 & 0.57 & $-$21 & 845 & 0.10 & 0.31 & 11 & 0.13 & 0.30  &$156$ & 1.368   \\ 
 &  2018 Jul 8 & 0.90 & 0.54 & $-$6 & 1147 & 0.13 & 0.50 & 33 & 0.15 & 0.54  &$148$ & 1.369   \\ 
 &  2018 Oct 6 & 0.97 & 0.53 & $-$2 & 1287 & 0.12 & 1.16 & 34 & 0.16 & 0.43  &$132$ & 1.370   \\ 
 &  2019 Jan 19 & 0.90 & 0.57 & $-$5 & 1391 & 0.12 & 0.65 & 34 & 0.14 & 0.54  &$151$ & 1.371   \\ 
 &  2019 Jun 13 & 1.35 & 0.59 & $-$18 & 1447 & 0.14 & 0.88 & 35 & 0.21 & 0.64  &$155$ & 1.372   \\ 
 &  2019 Aug 4 & 0.91 & 0.55 & $-$8 & 1434 & 0.11 & 0.82 & 17 & 0.25 & 0.69  &$166$ & 1.373   \\ 
1341$-$171 &  2018 Dec 16 & 1.27 & 0.48 & $-$2 & 226 & 0.12 & 0.38 & 6.2 & 0.15 & 0.47  &$59$ & 1.374   \\ 
 &  2019 Jan 19 & 1.21 & 0.48 & $-$3 & 222 & 0.10 & 0.34 & 5.6 & 0.12 & 0.56  &$76$ & 1.375   \\ 
1418$-$110 &  2017 Jan 3 & 1.33 & 0.52 & $-$1 & 110 & 0.10 & 0.30 & 2.7 & 0.11 & 0.44  &$138$ & 1.376   \\ 
 &  2017 Mar 11 & 1.37 & 0.54 & 0 & 83 & 0.10 & 0.24 & 2.3 & 0.10 & 0.30  &$137$ & 1.377   \\ 
 &  2017 Jun 17 & 1.23 & 0.49 & $-$4 & 105 & 0.10 & 0.30 & 0.4 & 0.12 & 0.38  &$10$ & 1.378   \\ 
 &  2018 Apr 22 & 1.36 & 0.51 & $-$4 & 135 & 0.10 & 0.25 & 6.0 & 0.11 & 0.35  &$138$ & 1.379   \\ 
 &  2019 Jul 19 & 2.26 & 0.58 & $-$19 & 71 & 0.15 & 0.44 & 0.9 & 0.16 & 0.60  &$45$ & 1.380   \\ 
1420+326 &  2019 Aug 4 & 0.88 & 0.56 & $-$8 & 442 & 0.11 & 0.30 & 5.2 & 0.12 & 0.32  &$76$ & 1.381   \\ 
1502+036 &  2018 Nov 11 & 1.07 & 0.50 & $-$3 & 594 & 0.12 & 0.40 & 6.3 & 0.12 & 0.60  &$154$ & 1.382   \\ 
1509+054 &  2018 Dec 16 & 1.13 & 0.51 & $-$3 & 635 & 0.14 & 0.41 & 1.2 & 0.15 & 0.52  &$139$ & 1.383   \\ 
1515$-$273 &  2017 Jan 28 & 1.48 & 0.53 & $-$1 & 128 & 0.13 & 0.35 & 1.0 & 0.13 & 0.42  &$118$ & 1.384   \\ 
 &  2017 May 25 & 1.40 & 0.48 & 0 & 156 & 0.13 & 0.45 & 2.1 & 0.16 & 0.47  &$88$ & 1.385   \\ 
 &  2017 Jun 17 & 1.24 & 0.48 & $-$3 & 131 & 0.11 & 0.38 & 2.3 & 0.14 & 0.45  &$97$ & 1.386   \\ 
 &  2018 May 31 & 1.33 & 0.55 & $-$5 & 146 & 0.12 & 0.36 & 0.7 & 0.14 & 0.45  &$0$ & 1.387   \\ 
 &  2019 Jun 13 & 2.79 & 0.60 & $-$19 & 117 & 0.12 & 0.35 & 2.8 & 0.16 & 0.47  &$0$ & 1.388   \\ 
 &  2019 Jul 19 & 2.57 & 0.58 & $-$20 & 170 & 0.15 & 0.44 & 1.5 & 0.17 & 0.54  &$7$ & 1.389   \\ 
1541+050 &  2017 Jan 3 & 1.36 & 0.56 & $-$1 & 166 & 0.10 & 0.29 & 6.2 & 0.11 & 0.33  &$94$ & 1.390   \\ 
 &  2017 Mar 11 & 1.19 & 0.54 & $-$3 & 200 & 0.09 & 0.27 & 8.2 & 0.10 & 0.32  &$94$ & 1.391   \\ 
 &  2017 Apr 22 & 1.00 & 0.47 & $-$1 & 198 & 0.14 & 0.40 & 4.1 & 0.16 & 0.64  &$93$ & 1.392   \\ 
 &  2018 Apr 22 & 1.19 & 0.53 & $-$6 & 227 & 0.09 & 0.28 & 6.5 & 0.10 & 0.38  &$94$ & 1.393   \\ 
 &  2018 Oct 6 & 1.18 & 0.56 & 2 & 201 & 0.12 & 0.36 & 6.8 & 0.13 & 0.40  &$104$ & 1.394   \\ 
 &  2019 Apr 15 & 1.23 & 0.59 & 0 & 214 & 0.11 & 0.34 & 9.6 & 0.12 & 0.46  &$99$ & 1.395   \\ 
 &  2019 Aug 4 & 1.17 & 0.53 & $-$5 & 219 & 0.10 & 0.30 & 5.7 & 0.12 & 0.38  &$113$ & 1.396   \\ 
1542+616 &  2018 Feb 2 & 0.82 & 0.62 & $-$25 & 319 & 0.10 & 0.27 & 9.1 & 0.13 & 0.35  &$156$ & 1.397   \\ 
 &  2019 Jan 19 & 0.69 & 0.58 & $-$7 & 171 & 0.12 & 0.30 & 7.4 & 0.13 & 0.44  &$145$ & 1.398   \\ 
1546+027 &  2017 Mar 11 & 1.28 & 0.54 & $-$6 & 5054 & 0.11 & 1.90 & 47 & 0.12 & 3.00  &$47$ & 1.399   \\ 
 &  2017 May 25 & 1.17 & 0.56 & $-$1 & 5061 & 0.16 & 4.00 & 49 & 0.19 & 5.00  &$60$ & 1.400   \\ 
 &  2017 Jul 30 & 1.15 & 0.49 & $-$5 & 4694 & 0.14 & 2.80 & 72 & 0.44 & 1.79  &$76$ & 1.401   \\ 
 &  2018 May 31 & 1.23 & 0.58 & $-$1 & 2853 & 0.12 & 2.35 & 38 & 0.13 & 1.15  &$74$ & 1.402   \\ 
 &  2018 Oct 6 & 1.20 & 0.56 & 2 & 2192 & 0.14 & 3.51 & 43 & 0.17 & 1.07  &$93$ & 1.403   \\ 
 &  2019 Apr 15 & 1.24 & 0.59 & $-$1 & 2382 & 0.14 & 1.45 & 62 & 0.13 & 1.40  &$86$ & 1.404   \\ 
 &  2019 Aug 4 & 1.34 & 0.55 & $-$11 & 2863 & 0.15 & 1.39 & 16 & 0.23 & 0.82  &$108$ & 1.405   \\ 
1550+582 &  2017 Jan 28 & 0.81 & 0.59 & $-$1 & 303 & 0.09 & 0.22 & 0.8 & 0.12 & 0.36  &$127$ & 1.406   \\ 
 &  2017 Aug 25 & 0.86 & 0.60 & 19 & 311 & 0.11 & 0.34 & 1.3 & 0.13 & 0.37  &$31$ & 1.407   \\ 
 &  2018 Jul 8 & 0.70 & 0.58 & 6 & 338 & 0.12 & 0.41 & 2.0 & 0.13 & 0.40  &$80$ & 1.408   \\ 
1551+130 &  2017 Apr 22 & 1.07 & 0.54 & $-$3 & 289 & 0.13 & 1.20 & 7.1 & 0.16 & 0.60  &$101$ & 1.409   \\ 
 &  2017 Jun 17 & 1.17 & 0.57 & $-$6 & 344 & 0.10 & 0.40 & 14 & 0.10 & 0.40  &$89$ & 1.410   \\ 
 &  2018 Apr 22 & 1.09 & 0.52 & $-$6 & 743 & 0.10 & 0.40 & 21 & 0.10 & 0.40  &$99$ & 1.411   \\ 
 &  2018 Aug 19 & 0.98 & 0.48 & $-$6 & 535 & 0.13 & 0.38 & 22 & 0.13 & 0.50  &$100$ & 1.412   \\ 
 &  2018 Dec 16 & 1.08 & 0.52 & $-$4 & 502 & 0.14 & 0.57 & 22 & 0.16 & 0.62  &$94$ & 1.413   \\ 
 &  2019 Jun 13 & 1.86 & 0.62 & $-$16 & 850 & 0.13 & 0.53 & 11 & 0.16 & 0.53  &$83$ & 1.414   \\ 
 &  2019 Aug 4 & 1.08 & 0.51 & $-$6 & 920 & 0.12 & 0.44 & 5.5 & 0.13 & 0.42  &$104$ & 1.415   \\ 
1553+113 &  2017 Apr 22 & 0.96 & 0.46 & $-$4 & 211 & 0.13 & 0.40 & 4.2 & 0.16 & 0.50  &$41$ & 1.416   \\ 
 &  2018 May 31 & 1.14 & 0.54 & $-$4 & 201 & 0.10 & 0.30 & 7.1 & 0.10 & 0.39  &$1$ & 1.417   \\ 
 &  2019 Jan 19 & 1.11 & 0.54 & $-$2 & 178 & 0.11 & 0.34 & 4.2 & 0.12 & 0.45  &$168$ & 1.418   \\ 
1602+576 &  2017 Jan 28 & 0.75 & 0.64 & $-$9 & 247 & 0.09 & 0.36 & 2.0 & 0.09 & 0.27  &$132$ & 1.419   \\ 
 &  2017 Nov 18 & 1.10 & 0.65 & $-$20 & 302 & 0.10 & 0.37 & 2.0 & 0.12 & 0.33  &$127$ & 1.420   \\ 
 &  2018 Aug 19 & 0.65 & 0.54 & $-$14 & 336 & 0.12 & 0.36 & 1.3 & 0.13 & 0.40  &$131$ & 1.421   \\ 
 &  2019 Jan 19 & 0.75 & 0.59 & $-$8 & 306 & 0.11 & 0.33 & 3.2 & 0.12 & 0.40  &$133$ & 1.422   \\ 
1603+573 &  2017 Jan 3 & 0.82 & 0.64 & 7 & 482 & 0.10 & 0.28 & 17 & 0.11 & 0.33  &$5$ & 1.423   \\ 
 &  2017 Mar 11 & 0.75 & 0.62 & 1 & 701 & 0.09 & 0.21 & 24 & 0.10 & 0.41  &$168$ & 1.424   \\ 
 &  2017 May 25 & 0.75 & 0.63 & $-$7 & 725 & 0.10 & 0.35 & 22 & 0.12 & 0.36  &$150$ & 1.425   \\ 
 &  2017 Aug 25 & 0.78 & 0.61 & 26 & 671 & 0.11 & 0.33 & 19 & 0.13 & 0.40  &$141$ & 1.426   \\ 
 &  2017 Nov 18 & 0.97 & 0.66 & $-$14 & 636 & 0.10 & 0.50 & 15 & 0.15 & 0.29  &$125$ & 1.427   \\ 
 &  2018 Jul 8 & 0.68 & 0.59 & 6 & 567 & 0.13 & 0.38 & 7.7 & 0.14 & 0.53  &$164$ & 1.428   \\ 
 &  2019 Jan 19 & 0.76 & 0.57 & $-$5 & 836 & 0.11 & 0.33 & 15 & 0.12 & 0.46  &$172$ & 1.429   \\ 
 &  2019 Jun 29 & 0.95 & 0.76 & $-$14 & 692 & 0.14 & 0.69 & 15 & 0.16 & 0.69  &$7$ & 1.430   \\ 
1607+268 &  2019 Jun 29 & 1.45 & 0.70 & $-$17 & 344 & 0.14 & 0.55 & 0.9 & 0.16 & 0.55  &$5$ & 1.431   \\ 
1623+569 &  2017 Jan 3 & 0.86 & 0.64 & 6 & 202 & 0.10 & 0.29 & 8.3 & 0.11 & 0.33  &$1$ & 1.432   \\ 
 &  2017 Mar 11 & 0.79 & 0.60 & $-$4 & 227 & 0.09 & 0.23 & 5.9 & 0.10 & 0.27  &$1$ & 1.433   \\ 
 &  2017 Jul 30 & 0.78 & 0.52 & 16 & 246 & 0.12 & 0.35 & 2.7 & 0.13 & 0.34  &$7$ & 1.434   \\ 
 &  2018 Jul 8 & 0.66 & 0.62 & 6 & 278 & 0.12 & 0.32 & 8.6 & 0.14 & 0.44  &$7$ & 1.435   \\ 
 &  2018 Nov 11 & 0.76 & 0.55 & $-$6 & 257 & 0.12 & 0.25 & 3.8 & 0.14 & 0.35  &$170$ & 1.436   \\ 
1633+382 &  2017 Apr 22 & 0.72 & 0.49 & $-$11 & 2563 & 0.14 & 0.45 & 14 & 0.17 & 0.65  &$30$ & 1.437   \\ 
 &  2018 Feb 2 & 1.11 & 0.58 & $-$20 & 2574 & 0.11 & 0.39 & 23 & 0.15 & 0.56  &$178$ & 1.438   \\ 
 &  2018 Aug 19 & 0.77 & 0.51 & $-$10 & 5025 & 0.15 & 1.00 & 116 & 0.14 & 0.85  &$8$ & 1.439   \\ 
 &  2018 Dec 16 & 0.83 & 0.56 & $-$15 & 4886 & 0.15 & 2.50 & 97 & 0.26 & 1.27  &$53$ & 1.440   \\ 
 &  2019 Jun 13 & 1.19 & 0.70 & $-$11 & 3098 & 0.15 & 0.82 & 3.3 & 0.18 & 0.76  &$175$ & 1.441   \\ 
 &  2019 Aug 4 & 0.86 & 0.57 & $-$17 & 2602 & 0.13 & 0.88 & 10 & 0.15 & 0.44  &$49$ & 1.442   \\ 
1637+574 &  2017 Jan 28 & 0.78 & 0.59 & $-$6 & 1373 & 0.09 & 0.40 & 28 & 0.10 & 0.40  &$93$ & 1.443   \\ 
 &  2017 Apr 22 & 0.62 & 0.50 & $-$13 & 1381 & 0.12 & 0.45 & 39 & 0.20 & 0.77  &$101$ & 1.444   \\ 
 &  2017 Jun 17 & 0.73 & 0.58 & 4 & 1483 & 0.10 & 0.34 & 68 & 0.11 & 0.44  &$94$ & 1.445   \\ 
 &  2018 Feb 2 & 0.85 & 0.60 & $-$22 & 1930 & 0.11 & 0.42 & 24 & 0.14 & 0.41  &$118$ & 1.446   \\ 
 &  2018 Aug 19 & 0.65 & 0.52 & $-$14 & 1934 & 0.12 & 0.50 & 90 & 0.13 & 0.50  &$92$ & 1.447   \\ 
 &  2018 Dec 16 & 0.67 & 0.56 & $-$22 & 1544 & 0.13 & 0.54 & 65 & 0.19 & 0.84  &$88$ & 1.448   \\ 
 &  2019 Jun 13 & 0.92 & 0.74 & 4 & 1253 & 0.13 & 0.53 & 22 & 0.20 & 0.58  &$97$ & 1.449   \\ 
1641+399 &  2017 Apr 22 & 0.70 & 0.48 & $-$11 & 5185 & 0.17 & 1.15 & 94 & 0.28 & 1.05  &$57$ & 1.450   \\ 
 &  2017 Jun 17 & 0.86 & 0.57 & $-$2 & 5154 & 0.13 & 0.95 & 40 & 0.13 & 0.60  &$73$ & 1.451   \\ 
 &  2017 Aug 25 & 0.85 & 0.63 & 15 & 5351 & 0.15 & 0.80 & 69 & 0.14 & 0.60  &$80$ & 1.452   \\ 
 &  2018 May 31 & 0.85 & 0.55 & $-$11 & 6126 & 0.16 & 1.10 & 234 & 0.12 & 0.85  &$67$ & 1.453   \\ 
 &  2018 Oct 6 & 0.89 & 0.57 & 8 & 5108 & 0.17 & 1.51 & 124 & 0.32 & 1.52  &$57$ & 1.454   \\ 
 &  2019 Apr 15 & 0.92 & 0.58 & $-$14 & 4512 & 0.15 & 1.05 & 193 & 0.15 & 1.00  &$42$ & 1.455   \\ 
 &  2019 Jul 19 & 1.22 & 0.66 & $-$18 & 5039 & 0.18 & 3.29 & 97 & 0.40 & 1.39  &$49$ & 1.456   \\ 
1652+398 &  2018 May 31 & 0.85 & 0.58 & $-$4 & 638 & 0.10 & 0.50 & 1.2 & 0.11 & 0.43  &$159$ & 1.457   \\ 
1716+686 &  2017 Mar 11 & 0.72 & 0.63 & $-$11 & 492 & 0.09 & 0.25 & 16 & 0.10 & 0.41  &$41$ & 1.458   \\ 
 &  2017 Jul 30 & 0.79 & 0.55 & 27 & 472 & 0.12 & 0.42 & 7.5 & 0.15 & 0.40  &$49$ & 1.459   \\ 
 &  2017 Nov 18 & 0.86 & 0.70 & $-$7 & 446 & 0.10 & 0.31 & 8.1 & 0.12 & 0.39  &$59$ & 1.460   \\ 
 &  2018 Jul 8 & 0.64 & 0.63 & $-$24 & 442 & 0.12 & 0.38 & 15 & 0.14 & 0.42  &$64$ & 1.461   \\ 
 &  2018 Nov 11 & 0.73 & 0.60 & $-$8 & 378 & 0.12 & 0.35 & 11 & 0.12 & 0.45  &$68$ & 1.462   \\ 
 &  2019 Jun 13 & 0.89 & 0.76 & $-$89 & 452 & 0.14 & 0.35 & 10 & 0.16 & 0.47  &$57$ & 1.463   \\ 
1717+178 &  2017 Apr 22 & 0.89 & 0.45 & $-$5 & 846 & 0.13 & 0.45 & 38 & 0.20 & 0.82  &$32$ & 1.464   \\ 
 &  2017 Aug 25 & 1.04 & 0.58 & 4 & 861 & 0.11 & 0.39 & 56 & 0.12 & 0.45  &$27$ & 1.465   \\ 
 &  2018 Apr 22 & 1.09 & 0.54 & $-$6 & 886 & 0.09 & 0.40 & 76 & 0.11 & 0.43  &$17$ & 1.466   \\ 
 &  2018 Aug 19 & 0.95 & 0.48 & $-$7 & 823 & 0.12 & 0.34 & 92 & 0.13 & 0.45  &$26$ & 1.467   \\ 
 &  2018 Dec 16 & 1.05 & 0.50 & $-$6 & 917 & 0.13 & 0.60 & 106 & 0.18 & 0.80  &$28$ & 1.468   \\ 
 &  2019 Jun 29 & 1.67 & 0.65 & $-$16 & 927 & 0.14 & 0.58 & 77 & 0.19 & 0.81  &$26$ & 1.469   \\ 
1725+123 &  2017 Aug 25 & 1.06 & 0.58 & 4 & 658 & 0.12 & 0.36 & 72 & 0.13 & 0.49  &$154$ & 1.470   \\ 
 &  2018 Oct 6 & 1.21 & 0.60 & 7 & 622 & 0.13 & 0.43 & 44 & 0.18 & 0.84  &$136$ & 1.471   \\ 
 &  2019 Jul 19 & 1.82 & 0.59 & $-$18 & 508 & 0.11 & 0.41 & 29 & 0.17 & 1.03  &$139$ & 1.472   \\ 
1727+502 &  2019 Jun 29 & 1.01 & 0.73 & $-$25 & 127 & 0.13 & 0.44 & 2.6 & 0.15 & 0.46  &$59$ & 1.473   \\ 
1730$-$130 &  2017 Jan 3 & 1.35 & 0.54 & $-$1 & 3491 & 0.13 & 0.90 & 108 & 0.15 & 0.88  &$70$ & 1.474   \\ 
 &  2017 May 25 & 1.22 & 0.48 & $-$3 & 4016 & 0.14 & 2.30 & 111 & 0.23 & 1.60  &$80$ & 1.475   \\ 
 &  2018 Apr 22 & 1.51 & 0.53 & $-$9 & 5731 & 0.12 & 2.55 & 130 & 0.15 & 1.20  &$101$ & 1.476   \\ 
 &  2018 Nov 11 & 1.18 & 0.49 & $-$3 & 4837 & 0.15 & 2.00 & 3.8 & 0.15 & 1.80  &$145$ & 1.477   \\ 
 &  2019 Aug 4 & 1.37 & 0.52 & $-$7 & 3599 & 0.14 & 3.15 & 3.1 & 0.19 & 1.14  &$111$ & 1.478   \\ 
1741+196 &  2017 Aug 25 & 1.01 & 0.60 & 6 & 163 & 0.10 & 0.32 & 6.0 & 0.11 & 0.35  &$79$ & 1.479   \\ 
 &  2018 Oct 6 & 1.20 & 0.66 & 5 & 131 & 0.11 & 0.33 & 3.4 & 0.15 & 0.37  &$63$ & 1.480   \\ 
1742$-$078 &  2019 Aug 4 & 1.29 & 0.50 & $-$6 & 1015 & 0.12 & 0.88 & 21 & 0.24 & 0.95  &$9$ & 1.481   \\ 
1749+701 &  2017 Nov 18 & 0.84 & 0.69 & 5 & 608 & 0.11 & 0.33 & 18 & 0.15 & 0.59  &$106$ & 1.482   \\ 
 &  2018 Feb 2 & 0.73 & 0.66 & $-$23 & 816 & 0.10 & 0.26 & 34 & 0.18 & 0.60  &$103$ & 1.483   \\ 
 &  2019 Jun 29 & 0.92 & 0.75 & $-$70 & 799 & 0.15 & 0.69 & 53 & 0.18 & 0.69  &$98$ & 1.484   \\ 
1754+155 &  2017 Jan 3 & 1.22 & 0.58 & $-$2 & 242 & 0.12 & 0.29 & 17 & 0.12 & 0.33  &$76$ & 1.485   \\ 
 &  2017 Mar 11 & 1.07 & 0.55 & $-$1 & 176 & 0.08 & 0.22 & 9.4 & 0.09 & 0.30  &$57$ & 1.486   \\ 
 &  2017 Jun 17 & 1.05 & 0.54 & $-$2 & 212 & 0.09 & 0.23 & 15 & 0.10 & 0.35  &$74$ & 1.487   \\ 
 &  2018 Apr 22 & 1.14 & 0.53 & $-$8 & 355 & 0.09 & 0.23 & 32 & 0.10 & 0.38  &$67$ & 1.488   \\ 
 &  2018 Aug 19 & 0.98 & 0.47 & $-$7 & 301 & 0.12 & 0.35 & 7.1 & 0.13 & 0.40  &$100$ & 1.489   \\ 
 &  2018 Nov 11 & 1.00 & 0.51 & $-$3 & 269 & 0.12 & 0.32 & 17 & 0.14 & 0.50  &$99$ & 1.490   \\ 
 &  2019 Jul 19 & 1.72 & 0.60 & $-$18 & 393 & 0.12 & 0.47 & 24 & 0.16 & 0.32  &$84$ & 1.491   \\ 
1811+062 &  2019 Apr 15 & 1.18 & 0.55 & $-$3 & 679 & 0.12 & 0.44 & 11 & 0.13 & 0.48  &$158$ & 1.492   \\ 
 &  2019 Aug 4 & 1.16 & 0.53 & $-$7 & 473 & 0.10 & 0.38 & 5.3 & 0.12 & 0.32  &$90$ & 1.493   \\ 
1828+487 &  2017 Jun 17 & 0.77 & 0.60 & $-$10 & 1722 & 0.10 & 0.36 & 28 & 0.11 & 0.45  &$94$ & 1.494   \\ 
 &  2018 Feb 2 & 0.94 & 0.60 & $-$19 & 1682 & 0.11 & 0.45 & 16 & 0.15 & 0.50  &$100$ & 1.495   \\ 
 &  2018 Aug 19 & 0.71 & 0.51 & $-$9 & 1689 & 0.12 & 0.50 & 20 & 0.14 & 0.52  &$113$ & 1.496   \\ 
 &  2018 Dec 16 & 0.76 & 0.52 & $-$11 & 1521 & 0.13 & 0.48 & 22 & 0.13 & 0.43  &$73$ & 1.497   \\ 
 &  2019 Jun 13 & 0.98 & 0.74 & $-$36 & 1607 & 0.15 & 0.58 & 10.0 & 0.18 & 0.58  &$73$ & 1.498   \\ 
 &  2019 Jul 19 & 1.03 & 0.64 & $-$22 & 1704 & 0.12 & 0.82 & 12 & 0.14 & 0.54  &$90$ & 1.499   \\ 
1833+326 &  2017 Jan 28 & 0.95 & 0.56 & $-$4 & 172 & 0.09 & 0.26 & 0.5 & 0.10 & 0.27  &$87$ & 1.500   \\ 
 &  2017 May 25 & 0.93 & 0.55 & $-$3 & 156 & 0.10 & 0.31 & 0.6 & 0.12 & 0.35  &$90$ & 1.501   \\ 
 &  2018 Feb 2 & 1.21 & 0.59 & $-$20 & 169 & 0.10 & 0.29 & $<$ 0.3 & 0.11 & 0.35  &\n & 1.502   \\ 
 &  2018 Jul 8 & 0.87 & 0.54 & $-$9 & 164 & 0.12 & 0.35 & 0.8 & 0.14 & 0.40  &$108$ & 1.503   \\ 
 &  2018 Oct 6 & 1.08 & 0.70 & 11 & 147 & 0.12 & 0.40 & 0.7 & 0.13 & 0.41  &$152$ & 1.504   \\ 
1846+326 &  2017 Jan 28 & 0.95 & 0.56 & $-$3 & 535 & 0.09 & 0.27 & 9.3 & 0.10 & 0.32  &$65$ & 1.505   \\ 
 &  2017 May 25 & 0.93 & 0.56 & $-$4 & 458 & 0.10 & 0.40 & 20 & 0.11 & 0.35  &$24$ & 1.506   \\ 
 &  2017 Jul 30 & 0.83 & 0.54 & 3 & 572 & 0.12 & 0.41 & 11 & 0.14 & 0.55  &$23$ & 1.507   \\ 
 &  2018 Apr 22 & 0.96 & 0.55 & $-$11 & 588 & 0.09 & 0.28 & 17 & 0.10 & 0.30  &$20$ & 1.508   \\ 
 &  2018 Oct 6 & 1.00 & 0.68 & 4 & 331 & 0.11 & 0.34 & 9.9 & 0.13 & 0.37  &$27$ & 1.509   \\ 
1856+737 &  2017 Jan 3 & 0.77 & 0.71 & $-$11 & 319 & 0.11 & 0.26 & 4.2 & 0.13 & 0.45  &$119$ & 1.510   \\ 
 &  2017 Mar 11 & 0.69 & 0.64 & 61 & 326 & 0.09 & 0.27 & 3.3 & 0.10 & 0.32  &$145$ & 1.511   \\ 
 &  2017 Jun 17 & 0.66 & 0.59 & $-$62 & 373 & 0.10 & 0.29 & 4.0 & 0.11 & 0.35  &$119$ & 1.512   \\ 
 &  2017 Nov 18 & 0.78 & 0.71 & $-$15 & 411 & 0.10 & 0.32 & 4.0 & 0.12 & 0.36  &$114$ & 1.513   \\ 
 &  2018 Feb 2 & 0.73 & 0.63 & $-$54 & 433 & 0.10 & 0.28 & 1.5 & 0.11 & 0.35  &$89$ & 1.514   \\ 
 &  2018 Apr 22 & 0.65 & 0.63 & $-$2 & 493 & 0.10 & 0.29 & 4.3 & 0.10 & 0.33  &$122$ & 1.515   \\ 
 &  2019 Jun 29 & 0.82 & 0.70 & $-$82 & 558 & 0.14 & 0.58 & 11 & 0.15 & 0.56  &$113$ & 1.516   \\ 
1923+123 &  2017 Jan 3 & 1.27 & 0.57 & $-$3 & 241 & 0.10 & 0.27 & 3.1 & 0.11 & 0.33  &$145$ & 1.517   \\ 
 &  2017 Mar 11 & 1.13 & 0.55 & $-$3 & 303 & 0.09 & 0.27 & 8.2 & 0.10 & 0.30  &$21$ & 1.518   \\ 
 &  2017 Jul 30 & 1.03 & 0.51 & 0 & 398 & 0.12 & 0.47 & 3.4 & 0.13 & 0.52  &$47$ & 1.519   \\ 
 &  2018 Jul 8 & 1.11 & 0.53 & $-$8 & 232 & 0.13 & 0.43 & 4.6 & 0.14 & 0.54  &$67$ & 1.520   \\ 
 &  2019 Apr 15 & 1.13 & 0.55 & $-$4 & 152 & 0.11 & 0.35 & 3.1 & 0.16 & 0.40  &$82$ & 1.521   \\ 
 &  2019 Jul 19 & 1.83 & 0.56 & $-$18 & 164 & 0.11 & 0.41 & 2.3 & 0.13 & 0.39  &$98$ & 1.522   \\ 
1928+738 &  2017 Jan 28 & 0.68 & 0.64 & 68 & 5263 & 0.15 & 2.05 & 13 & 0.11 & 0.90  &$139$ & 1.523   \\ 
 &  2017 Apr 22 & 0.59 & 0.56 & $-$62 & 5426 & 0.20 & 1.30 & 24 & 0.16 & 0.70  &$171$ & 1.524   \\ 
 &  2017 Aug 25 & 0.75 & 0.59 & $-$87 & 5144 & 0.15 & 1.50 & 25 & 0.14 & 0.70  &$127$ & 1.525   \\ 
 &  2017 Nov 18 & 0.87 & 0.69 & 63 & 5405 & 0.18 & 0.81 & 24 & 0.24 & 0.88  &$116$ & 1.526   \\ 
 &  2018 Apr 22 & 0.61 & 0.60 & 29 & 5439 & 0.14 & 1.81 & 62 & 0.11 & 0.80  &$138$ & 1.527   \\ 
 &  2018 Aug 19 & 0.58 & 0.54 & 21 & 5094 & 0.16 & 1.00 & 31 & 0.13 & 0.90  &$145$ & 1.528   \\ 
 &  2018 Nov 11 & 0.61 & 0.59 & 39 & 4526 & 0.14 & 1.00 & 65 & 0.14 & 1.00  &$161$ & 1.529   \\ 
 &  2019 Apr 15 & 0.64 & 0.58 & $-$35 & 4572 & 0.18 & 1.50 & 69 & 0.13 & 1.85  &$164$ & 1.530   \\ 
 &  2019 Jun 29 & 0.82 & 0.66 & $-$81 & 4559 & 0.19 & 1.78 & 80 & 0.18 & 1.38  &$176$ & 1.531   \\ 
2007+777 &  2017 Nov 18 & 0.75 & 0.69 & 70 & 1078 & 0.11 & 0.52 & 14 & 0.14 & 0.52  &$151$ & 1.532   \\ 
 &  2019 Jun 29 & 0.87 & 0.67 & $-$74 & 983 & 0.14 & 0.55 & 29 & 0.16 & 0.67  &$161$ & 1.533   \\ 
2012$-$017 &  2017 Apr 22 & 1.03 & 0.42 & $-$5 & 333 & 0.13 & 0.40 & 8.8 & 0.16 & 0.47  &$54$ & 1.534   \\ 
 &  2017 Jun 17 & 1.23 & 0.51 & $-$6 & 328 & 0.10 & 0.30 & 18 & 0.11 & 0.42  &$54$ & 1.535   \\ 
 &  2017 Aug 25 & 1.19 & 0.54 & 0 & 343 & 0.11 & 0.30 & 18 & 0.13 & 0.42  &$58$ & 1.536   \\ 
 &  2018 Jul 8 & 1.28 & 0.50 & $-$7 & 422 & 0.13 & 0.40 & 24 & 0.14 & 0.49  &$57$ & 1.537   \\ 
 &  2019 Jan 19 & 1.19 & 0.50 & 1 & 318 & 0.12 & 0.38 & 19 & 0.14 & 0.42  &$51$ & 1.538   \\ 
 &  2019 Jul 19 & 2.08 & 0.61 & $-$17 & 275 & 0.11 & 0.41 & 12 & 0.15 & 0.47  &$48$ & 1.539   \\ 
2013+163 &  2017 Jan 28 & 1.10 & 0.56 & $-$4 & 465 & 0.09 & 0.37 & 3.9 & 0.10 & 0.32  &$118$ & 1.540   \\ 
 &  2017 Apr 22 & 0.99 & 0.49 & $-$7 & 522 & 0.12 & 0.35 & 9.5 & 0.13 & 0.44  &$87$ & 1.541   \\ 
 &  2018 Jul 8 & 1.10 & 0.52 & $-$10 & 400 & 0.14 & 0.36 & 4.3 & 0.15 & 0.49  &$104$ & 1.542   \\ 
 &  2019 Jun 13 & 1.51 & 0.63 & $-$24 & 345 & 0.16 & 0.47 & 2.0 & 0.17 & 0.58  &$31$ & 1.543   \\ 
2013$-$092 &  2017 May 25 & 1.69 & 0.73 & $-$6 & 55 & 0.15 & 0.44 & 2.0 & 0.19 & 0.55  &$160$ & 1.544   \\ 
 &  2017 Jul 30 & 1.35 & 0.52 & $-$1 & 57 & 0.16 & 0.54 & 1.1 & 0.19 & 0.61  &$1$ & 1.545   \\ 
 &  2018 Apr 22 & 1.41 & 0.54 & $-$7 & 58 & 0.10 & 0.35 & 1.0 & 0.12 & 0.35  &$175$ & 1.546   \\ 
 &  2018 Jul 8 & 1.78 & 0.54 & $-$13 & 55 & 0.35 & 1.25 & 1.6 & 0.50 & 1.30  &$170$ & 1.547   \\ 
 &  2018 Oct 6 & 1.55 & 0.67 & 9 & 46 & 0.19 & 0.57 & 1.0 & 0.23 & 0.72  &$162$ & 1.548   \\ 
 &  2018 Dec 16 & 1.37 & 0.46 & $-$5 & 45 & 0.30 & 0.80 & $<$ 1.1 & 0.36 & 0.95  &\n & 1.549   \\ 
2022+171 &  2017 Jan 3 & 1.21 & 0.60 & $-$4 & 760 & 0.11 & 0.30 & 8.5 & 0.12 & 0.55  &$79$ & 1.550   \\ 
 &  2017 Mar 11 & 1.08 & 0.56 & $-$4 & 740 & 0.09 & 0.35 & 9.8 & 0.10 & 0.40  &$77$ & 1.551   \\ 
 &  2017 Jul 30 & 0.97 & 0.54 & $-$4 & 823 & 0.13 & 0.53 & 2.7 & 0.14 & 0.44  &$101$ & 1.552   \\ 
 &  2018 May 31 & 1.06 & 0.53 & $-$4 & 901 & 0.11 & 0.43 & 8.3 & 0.11 & 0.46  &$98$ & 1.553   \\ 
 &  2019 Jan 19 & 1.05 & 0.52 & 1 & 806 & 0.11 & 0.43 & 11 & 0.12 & 0.46  &$107$ & 1.554   \\ 
2023+760 &  2017 Nov 18 & 0.83 & 0.72 & 66 & 663 & 0.10 & 0.42 & 8.8 & 0.12 & 0.28  &$51$ & 1.555   \\ 
 &  2018 Feb 2 & 0.73 & 0.65 & $-$51 & 647 & 0.10 & 0.30 & 14 & 0.12 & 0.30  &$51$ & 1.556   \\ 
 &  2018 Aug 19 & 0.60 & 0.55 & 24 & 690 & 0.12 & 0.36 & 26 & 0.13 & 0.45  &$43$ & 1.557   \\ 
 &  2019 Apr 15 & 0.71 & 0.65 & $-$19 & 681 & 0.11 & 0.37 & 16 & 0.12 & 0.47  &$36$ & 1.558   \\ 
 &  2019 Aug 4 & 0.75 & 0.54 & $-$26 & 720 & 0.10 & 0.32 & 8.1 & 0.12 & 0.25  &$29$ & 1.559   \\ 
2027$-$065 &  2017 Jun 17 & 1.21 & 0.49 & $-$4 & 176 & 0.10 & 0.30 & 2.5 & 0.11 & 0.35  &$114$ & 1.560   \\ 
 &  2017 Aug 25 & 1.22 & 0.52 & 1 & 201 & 0.11 & 0.38 & 6.7 & 0.13 & 0.42  &$118$ & 1.561   \\ 
 &  2018 Apr 22 & 1.28 & 0.52 & $-$3 & 152 & 0.09 & 0.27 & 3.5 & 0.11 & 0.35  &$115$ & 1.562   \\ 
 &  2018 Aug 19 & 1.17 & 0.45 & $-$7 & 148 & 0.13 & 0.40 & 2.6 & 0.15 & 0.40  &$132$ & 1.563   \\ 
 &  2018 Nov 11 & 1.15 & 0.50 & $-$1 & 97 & 0.12 & 0.32 & 1.5 & 0.13 & 0.40  &$109$ & 1.564   \\ 
 &  2019 Aug 4 & 1.28 & 0.51 & $-$5 & 88 & 0.10 & 0.32 & 0.5 & 0.11 & 0.32  &$27$ & 1.565   \\ 
2043+749 &  2017 Jan 28 & 0.71 & 0.61 & 69 & 236 & 0.09 & 0.26 & 0.6 & 0.10 & 0.32  &$58$ & 1.566   \\ 
 &  2017 Aug 25 & 0.76 & 0.58 & $-$59 & 283 & 0.11 & 0.33 & 1.0 & 0.13 & 0.41  &$126$ & 1.567   \\ 
 &  2018 Feb 2 & 0.71 & 0.65 & $-$44 & 310 & 0.10 & 0.30 & 1.4 & 0.11 & 0.30  &$34$ & 1.568   \\ 
 &  2019 Apr 15 & 0.71 & 0.65 & $-$13 & 283 & 0.11 & 0.32 & 0.6 & 0.12 & 0.39  &$141$ & 1.569   \\ 
2115+000 &  2017 May 25 & 1.25 & 0.54 & $-$6 & 205 & 0.11 & 0.29 & 2.0 & 0.12 & 0.33  &$9$ & 1.570   \\ 
 &  2017 Jul 30 & 1.13 & 0.49 & $-$2 & 159 & 0.13 & 0.35 & 2.5 & 0.16 & 0.45  &$33$ & 1.571   \\ 
 &  2018 May 31 & 1.19 & 0.52 & $-$4 & 149 & 0.10 & 0.30 & 1.7 & 0.11 & 0.30  &$78$ & 1.572   \\ 
 &  2018 Oct 6 & 1.24 & 0.57 & 2 & 124 & 0.12 & 0.36 & 1.0 & 0.13 & 0.42  &$148$ & 1.573   \\ 
 &  2019 Jul 19 & 2.01 & 0.58 & $-$18 & 187 & 0.11 & 0.34 & 3.0 & 0.14 & 0.53  &$62$ & 1.574   \\ 
2121+053 &  2017 Jan 3 & 1.32 & 0.57 & $-$1 & 2518 & 0.12 & 0.70 & 87 & 0.13 & 1.10  &$19$ & 1.575   \\ 
 &  2017 Mar 11 & 1.19 & 0.53 & $-$4 & 2457 & 0.10 & 0.60 & 57 & 0.11 & 0.80  &$40$ & 1.576   \\ 
 &  2017 May 25 & 1.16 & 0.51 & $-$7 & 2013 & 0.12 & 0.80 & 48 & 0.14 & 0.70  &$3$ & 1.577   \\ 
 &  2019 Aug 4 & 1.25 & 0.52 & $-$8 & 3017 & 0.12 & 1.96 & 49 & 0.41 & 1.64  &$107$ & 1.578   \\ 
2128+048 &  2019 Jul 19 & 1.84 & 0.96 & $-$18 & 561 & 0.12 & 0.89 & 8.9 & 0.16 & 0.63  &$145$ & 1.579   \\ 
2150+173 &  2017 Jan 28 & 1.06 & 0.56 & $-$4 & 533 & 0.09 & 0.33 & 3.1 & 0.12 & 0.33  &$158$ & 1.580   \\ 
 &  2017 Jun 17 & 1.02 & 0.53 & $-$6 & 523 & 0.10 & 0.30 & 15 & 0.11 & 0.35  &$173$ & 1.581   \\ 
 &  2018 May 31 & 1.04 & 0.53 & $-$4 & 500 & 0.10 & 0.29 & 17 & 0.11 & 0.35  &$14$ & 1.582   \\ 
 &  2019 Jun 29 & 1.61 & 0.62 & $-$22 & 473 & 0.15 & 0.63 & 12 & 0.16 & 0.60  &$26$ & 1.583   \\ 
2155$-$152 &  2017 Apr 22 & 1.20 & 0.45 & $-$3 & 3414 & 0.15 & 2.75 & 43 & 0.22 & 1.50  &$18$ & 1.584   \\ 
 &  2017 Aug 25 & 1.27 & 0.51 & $-$4 & 2974 & 0.12 & 0.70 & 91 & 0.16 & 2.85  &$30$ & 1.585   \\ 
 &  2018 May 31 & 1.19 & 0.47 & $-$3 & 3022 & 0.12 & 2.50 & 87 & 0.12 & 1.50  &$24$ & 1.586   \\ 
 &  2018 Aug 19 & 1.40 & 0.46 & $-$12 & 3125 & 0.15 & 0.80 & 107 & 0.17 & 1.20  &$31$ & 1.587   \\ 
 &  2018 Nov 11 & 1.18 & 0.48 & $-$2 & 2946 & 0.13 & 1.00 & 44 & 0.15 & 2.50  &$36$ & 1.588   \\ 
 &  2019 Jan 19 & 1.18 & 0.48 & 0 & 2568 & 0.12 & 1.00 & 64 & 0.14 & 3.00  &$71$ & 1.589   \\ 
 &  2019 Aug 4 & 1.32 & 0.51 & $-$4 & 4105 & 0.13 & 1.64 & 23 & 0.37 & 1.51  &$94$ & 1.590   \\ 
2157+213 &  2017 Jan 3 & 1.17 & 0.60 & $-$2 & 154 & 0.09 & 0.29 & 7.8 & 0.11 & 0.44  &$36$ & 1.591   \\ 
 &  2017 Mar 11 & 1.04 & 0.59 & $-$7 & 166 & 0.09 & 0.27 & 7.3 & 0.10 & 0.32  &$33$ & 1.592   \\ 
 &  2017 Jul 30 & 0.89 & 0.52 & $-$6 & 177 & 0.12 & 0.38 & 4.9 & 0.14 & 0.49  &$27$ & 1.593   \\ 
 &  2018 Jul 8 & 0.98 & 0.51 & $-$8 & 192 & 0.12 & 0.38 & 6.0 & 0.14 & 0.45  &$49$ & 1.594   \\ 
 &  2019 Jun 13 & 1.53 & 0.61 & $-$23 & 185 & 0.14 & 0.41 & 3.0 & 0.17 & 0.47  &$43$ & 1.595   \\ 
2159+505 &  2017 Apr 22 & 0.72 & 0.50 & $-$11 & 984 & 0.12 & 0.40 & 8.9 & 0.12 & 0.41  &$21$ & 1.596   \\ 
 &  2017 Jul 30 & 0.65 & 0.58 & $-$12 & 1010 & 0.12 & 0.62 & 9.5 & 0.14 & 0.40  &$16$ & 1.597   \\ 
 &  2017 Nov 18 & 0.97 & 0.74 & $-$32 & 1030 & 0.10 & 0.66 & 8.2 & 0.12 & 0.50  &$7$ & 1.598   \\ 
 &  2018 Feb 2 & 0.94 & 0.61 & $-$19 & 1037 & 0.10 & 0.35 & 12 & 0.12 & 0.30  &$1$ & 1.599   \\ 
 &  2018 Nov 11 & 0.83 & 0.54 & 10 & 934 & 0.13 & 0.35 & 19 & 0.14 & 0.50  &$2$ & 1.600   \\ 
 &  2019 Jun 29 & 1.05 & 0.62 & $-$29 & 772 & 0.13 & 0.63 & 22 & 0.15 & 0.60  &$169$ & 1.601   \\ 
2200+420 &  2017 Jan 28 & 0.88 & 0.61 & $-$7 & 2811 & 0.10 & 1.20 & 63 & 0.14 & 1.06  &$24$ & 1.602   \\ 
 &  2017 Mar 11 & 0.82 & 0.60 & $-$7 & 2309 & 0.10 & 0.40 & 92 & 0.11 & 0.70  &$15$ & 1.603   \\ 
 &  2017 Apr 22 & 0.77 & 0.51 & $-$9 & 1846 & 0.11 & 0.50 & 23 & 0.14 & 0.55  &$41$ & 1.604   \\ 
 &  2017 Jun 17 & 0.81 & 0.57 & $-$11 & 3210 & 0.11 & 0.80 & 81 & 0.11 & 0.65  &$7$ & 1.605   \\ 
 &  2017 Jul 30 & 0.71 & 0.55 & $-$14 & 2938 & 0.14 & 1.50 & 78 & 0.30 & 1.45  &$14$ & 1.606   \\ 
 &  2017 Aug 25 & 0.85 & 0.60 & $-$12 & 2594 & 0.12 & 0.40 & 89 & 0.13 & 0.52  &$24$ & 1.607   \\ 
 &  2017 Nov 18 & 1.04 & 0.73 & $-$31 & 2223 & 0.12 & 0.80 & 18 & 0.16 & 0.55  &$22$ & 1.608   \\ 
 &  2018 Feb 2 & 1.02 & 0.61 & $-$21 & 1345 & 0.10 & 0.30 & 28 & 0.16 & 0.45  &$9$ & 1.609   \\ 
 &  2018 Apr 22 & 0.82 & 0.55 & $-$10 & 2114 & 0.10 & 0.55 & 67 & 0.11 & 0.42  &$4$ & 1.610   \\ 
 &  2018 May 31 & 0.83 & 0.55 & $-$1 & 2330 & 0.11 & 0.80 & 100 & 0.11 & 0.60  &$173$ & 1.611   \\ 
 &  2018 Jul 8 & 0.80 & 0.54 & $-$11 & 3013 & 0.16 & 0.90 & 111 & 0.17 & 1.40  &$177$ & 1.612   \\ 
 &  2018 Aug 19 & 0.78 & 0.53 & $-$9 & 2076 & 0.13 & 0.70 & 44 & 0.14 & 0.65  &$1$ & 1.613   \\ 
 &  2018 Oct 6 & 0.80 & 0.60 & $-$13 & 1975 & 0.14 & 1.81 & 43 & 0.18 & 0.56  &$13$ & 1.614   \\ 
 &  2018 Nov 11 & 0.87 & 0.55 & 9 & 1983 & 0.14 & 0.60 & 55 & 0.15 & 0.60  &$11$ & 1.615   \\ 
 &  2018 Dec 16 & 0.86 & 0.53 & $-$8 & 2401 & 0.14 & 1.20 & 110 & 0.14 & 0.54  &$13$ & 1.616   \\ 
 &  2019 Jan 19 & 0.85 & 0.55 & 6 & 1967 & 0.12 & 0.40 & 89 & 0.16 & 0.57  &$179$ & 1.617   \\ 
 &  2019 Apr 15 & 0.89 & 0.58 & $-$4 & 1683 & 0.12 & 0.55 & 27 & 0.12 & 0.59  &$169$ & 1.618   \\ 
 &  2019 Jun 13 & 1.16 & 0.64 & $-$34 & 1957 & 0.15 & 0.53 & 26 & 0.19 & 0.64  &$18$ & 1.619   \\ 
 &  2019 Jun 29 & 1.12 & 0.63 & $-$33 & 1755 & 0.14 & 1.09 & 73 & 0.16 & 0.81  &$3$ & 1.620   \\ 
 &  2019 Jul 19 & 1.11 & 0.64 & $-$30 & 1700 & 0.12 & 1.14 & 38 & 0.18 & 0.80  &$161$ & 1.621   \\ 
2201+315 &  2017 Jan 28 & 1.06 & 0.61 & 1 & 2495 & 0.10 & 1.00 & 60 & 0.18 & 1.30  &$139$ & 1.622   \\ 
 &  2017 May 25 & 0.88 & 0.54 & $-$3 & 2501 & 0.12 & 1.30 & 61 & 0.13 & 0.75  &$141$ & 1.623   \\ 
 &  2017 Aug 25 & 0.93 & 0.56 & $-$8 & 2340 & 0.12 & 0.45 & 68 & 0.12 & 0.60  &$143$ & 1.624   \\ 
 &  2017 Nov 18 & 1.39 & 0.83 & $-$5 & 2118 & 0.13 & 0.80 & 29 & 0.27 & 1.06  &$146$ & 1.625   \\ 
 &  2018 Feb 2 & 1.20 & 0.58 & $-$21 & 2185 & 0.11 & 0.37 & 45 & 0.27 & 0.80  &$137$ & 1.626   \\ 
 &  2018 Jul 8 & 0.88 & 0.49 & $-$13 & 2094 & 0.14 & 0.42 & 63 & 0.15 & 0.52  &$148$ & 1.627   \\ 
 &  2018 Oct 6 & 0.87 & 0.62 & $-$7 & 1850 & 0.14 & 1.43 & 36 & 0.18 & 0.72  &$142$ & 1.628   \\ 
 &  2018 Dec 16 & 0.99 & 0.50 & $-$5 & 1780 & 0.13 & 1.25 & 62 & 0.14 & 0.54  &$139$ & 1.629   \\ 
 &  2019 Jun 13 & 1.42 & 0.62 & $-$28 & 2224 & 0.16 & 0.93 & 30 & 0.22 & 0.70  &$153$ & 1.630   \\ 
2210+277 &  2017 Jan 3 & 1.32 & 0.61 & 2 & 73 & 0.12 & 0.35 & 3.5 & 0.14 & 0.44  &$179$ & 1.631   \\ 
 &  2017 Mar 11 & 1.24 & 0.60 & $-$5 & 63 & 0.17 & 0.50 & 3.2 & 0.21 & 0.60  &$175$ & 1.632   \\ 
 &  2017 Jul 30 & 0.87 & 0.52 & $-$5 & 87 & 0.13 & 0.38 & 2.1 & 0.14 & 0.45  &$173$ & 1.633   \\ 
 &  2018 May 31 & 0.96 & 0.53 & $-$3 & 107 & 0.10 & 0.29 & 3.7 & 0.11 & 0.35  &$12$ & 1.634   \\ 
 &  2019 Apr 15 & 1.15 & 0.57 & 1 & 91 & 0.12 & 0.33 & 4.5 & 0.13 & 0.40  &$26$ & 1.635   \\ 
2234+282 &  2017 May 25 & 0.93 & 0.55 & $-$7 & 1470 & 0.10 & 0.60 & 60 & 0.13 & 0.63  &$44$ & 1.636   \\ 
2251+158 &  2017 Apr 22 & 0.94 & 0.41 & $-$6 & 23521 & 0.57 & 5.50 & 235 & 1.00 & 4.70  &$65$ & 1.637   \\ 
 &  2018 Apr 22 & 1.08 & 0.47 & $-$7 & 20033 & 0.32 & 5.00 & 396 & 0.28 & 2.97  &$89$ & 1.638   \\ 
 &  2018 Nov 11 & 1.04 & 0.49 & 4 & 20825 & 0.30 & 3.00 & 212 & 0.42 & 3.10  &$140$ & 1.639   \\ 
 &  2019 Jun 13 & 1.58 & 0.54 & $-$20 & 20028 & 0.51 & 8.18 & 485 & 1.71 & 9.34  &$113$ & 1.640   \\ 
2258$-$022 &  2017 Jan 28 & 1.24 & 0.52 & $-$3 & 1255 & 0.10 & 0.50 & 18 & 0.11 & 0.33  &$68$ & 1.641   \\ 
 &  2017 Jun 17 & 1.20 & 0.49 & $-$5 & 1292 & 0.10 & 0.35 & 26 & 0.11 & 0.48  &$24$ & 1.642   \\ 
 &  2018 Apr 22 & 1.26 & 0.51 & $-$6 & 1339 & 0.10 & 0.80 & 75 & 0.11 & 0.40  &$64$ & 1.643   \\ 
 &  2018 Dec 16 & 1.33 & 0.49 & $-$3 & 1250 & 0.13 & 0.45 & 61 & 0.13 & 0.49  &$83$ & 1.644   \\ 
2344+514 &  2017 Nov 18 & 0.94 & 0.76 & $-$29 & 136 & 0.11 & 0.30 & 1.2 & 0.12 & 0.38  &$6$ & 1.645   \\ 
 &  2018 Oct 6 & 0.74 & 0.59 & $-$20 & 128 & 0.12 & 0.31 & 1.4 & 0.13 & 0.44  &$111$ & 1.646   \\ 
 &  2019 Jul 19 & 1.00 & 0.62 & $-$35 & 143 & 0.11 & 0.33 & 2.9 & 0.13 & 0.42  &$96$ & 1.647   \\ 
2351+456 &  2019 Jul 19 & 1.05 & 0.61 & $-$32 & 652 & 0.11 & 0.41 & 14 & 0.13 & 0.43  &$108$ & 1.648   \\ 
\enddata 
\tablecomments{Columns are as follows: (1) B1950 name, (2) date of VLBA observation, (3) FWHM major axis of restoring beam (milliarcseconds), (4) FWHM minor axis of restoring beam (milliarcseconds), (5) position angle of major axis of restoring beam (degrees), (6) total cleaned I flux density (mJy),  (7) rms noise level of Stokes I image (mJy per beam), (8) lowest I contour level (mJy per beam), (9) total cleaned P flux density (mJy), or upper limit, based on 3 times the P rms noise level,  (10) average of blank sky rms noise level in Stokes Q and U images (mJy per beam), (11) lowest linear polarization contour level (mJy per beam), (12) integrated electric vector position angle (degrees), (13) figure number.}

\tablenotetext{a}{NRAO archive epoch}

\end{deluxetable*}

\end{document} 
%\end{document} 


==> anc/vectormotiontable.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
\pagestyle{empty} 
\begin{deluxetable}{lcrrrrrrrrrrrrr} 
\rotate 
\tablecolumns{15} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{vectormotiontable}Vector Motion Fit Properties of Jet Features}  
\tablehead{\colhead{} & \colhead {} &   \colhead {} & 
\colhead{$\langle S\rangle$}  &\colhead{$\langle R\rangle$} &\colhead{$\langle d_{\mathrm{proj}}\rangle$} & \colhead{$\langle\vartheta\rangle$} & 
 \colhead{$\phi$}&   \colhead{$ |\langle\vartheta\rangle - \phi|$}  &\colhead{$\mu$}  & \colhead{$\beta_{app}$} & && \colhead{$\alpha_m$}& \colhead{$\delta_m$}    \\  
\colhead{Source} & \colhead {I.D.} &  \colhead {N} & 
\colhead{(mJy)} &\colhead{(mas)} & \colhead{(pc)} & \colhead{(deg)}   & 
\colhead{(deg)}& \colhead{(deg)} &\colhead{($\mu$as y$^{-1})$}& \colhead{($c$)}  &\colhead{$t_{ej}$}  & \colhead{$t_\mathrm{mid}$}& \colhead{($\mu$as)}& \colhead{($\mu$as)}  \\  
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & 
 \colhead{(9)}& \colhead{(10)}&  
\colhead{(11)} & \colhead{(12)} & \colhead{(13)} & \colhead{(14)} & \colhead{(15)}   } 
\startdata 
0003+380  & 1 & 8  & 5 &4.23&  15.36& $ 120.7$ & 96$\pm$17 & 24$\pm$17 & 158$\pm$43 & 2.30$\pm$0.63 & \n &  2008.81 &3691$\pm$74 & $-$2169$\pm$80\\ 
0003+380  & 2 & 6  & 19 &1.78&  6.45& $ 112.6$ & 120.1$\pm$3.1 & 7.5$\pm$3.1 & 317$\pm$25 & 4.61$\pm$0.36 & \n &  2007.71 &1662$\pm$29 & $-$694$\pm$11\\ 
0003+380  & 4 & 5  & 16 &1.25&  4.53& $ 114.9$ & 205$\pm$14 & 90$\pm$14\tablenotemark{b} & 39$\pm$10 & 0.57$\pm$0.15 & \n &  2009.54 &1130$\pm$11 & $-$527$\pm$14\\ 
0003+380  & 5 & 8  & 40 &0.75&  2.71& $ 117.5$ & 21$\pm$89 & 96$\pm$89 & 2.7$\pm$7.6 & 0.04$\pm$0.11 & \n &  2010.26 &663$\pm$20 & $-$342$\pm$10\\ 
0003+380  & 6 & 10  & 98 &0.39&  1.43& $ 115.4$ & 335$\pm$46 & 141$\pm$46 & 12.7$\pm$8.4\tablenotemark{d} & 0.19$\pm$0.12 & \n &  2009.90 &350$\pm$22 & $-$158$\pm$19\\ 
0003$-$066  & 2 & 5  & 222 &1.05&  5.12& $ 322.9$ & 226.3$\pm$4.9 & 96.6$\pm$5.0\tablenotemark{b} & 191$\pm$15 & 4.09$\pm$0.33 & \n &  1997.80 &$-$585.9$\pm$8.9 & 883$\pm$37\\ 
0003$-$066  & 3 & 9  & 119 &2.82&  13.73& $ 296.9$ & 284.8$\pm$4.7 & 12.1$\pm$4.8 & 250$\pm$39 & 5.36$\pm$0.83 & \n &  1999.33 &$-$2375$\pm$98 & 1237$\pm$41\\ 
0003$-$066  & 4\tablenotemark{a} & 26  & 120 &6.61&  32.23& $ 285.6$ & 284$\pm$11 & 2$\pm$11 & 41$\pm$14 & 0.87$\pm$0.29 & \n &  2004.83 &$-$6326$\pm$60 & 1768$\pm$22\\ 
0003$-$066  & 5\tablenotemark{a} & 14  & 1031 &0.70&  3.40& $ 10.7$ & 350.9$\pm$5.3 & 19.9$\pm$5.5\tablenotemark{b} & 88.1$\pm$4.3 & 1.888$\pm$0.091 & \n &  2004.37 &138$\pm$18 & 634.1$\pm$9.0\\ 
0003$-$066  & 6\tablenotemark{a} & 10  & 97 &1.01&  4.92& $ 290.2$ & 210$\pm$15 & 81$\pm$15\tablenotemark{b} & 55$\pm$17 & 1.18$\pm$0.37 & \n &  2003.78 &$-$941$\pm$15 & 359$\pm$33\\ 
0003$-$066  & 8\tablenotemark{a} & 12  & 104 &2.46&  11.98& $ 294.2$ & 291.2$\pm$2.2 & 3.0$\pm$2.3 & 341$\pm$16 & 7.31$\pm$0.33 & \n &  2009.93 &$-$2345$\pm$31 & 1046$\pm$25\\ 
0003$-$066  & 9 & 10  & 102 &1.68&  8.18& $ 287.8$ & 295.1$\pm$4.2 & 7.3$\pm$4.3 & 287$\pm$24 & 6.14$\pm$0.52 & \n &  2009.24 &$-$1656$\pm$40 & 540$\pm$31\\ 
0003$-$066  & 13 & 6  & 465 &0.69&  3.37& $ 18.2$ & 19.1$\pm$6.4 & 0.9$\pm$6.4 & 82$\pm$12 & 1.76$\pm$0.25 & 2002.8$\pm$1.5 &  2011.33 &216.7$\pm$8.5 & 658$\pm$12\\ 
0003$-$066  & 14 & 7  & 187 &1.48&  7.24& $ 285.7$ & 309$\pm$11 & 24$\pm$11 & 116$\pm$23 & 2.48$\pm$0.49 & \n &  2011.08 &$-$1435$\pm$34 & 406$\pm$11\\ 
0006+061  & 1 & 5  & 0 &1.77&  \n& $ 58.2$ & 194$\pm$56 & 136$\pm$56 & 134$\pm$114 & \n & \n &  2012.70 &1506$\pm$54 & 940$\pm$55\\ 
0006+061  & 2 & 5  & 0 &0.57&  \n& $ 63.0$ & 43$\pm$13 & 20$\pm$13 & 70$\pm$13 & \n & \n &  2012.70 &504.2$\pm$9.1 & 255.0$\pm$3.0\\ 
0007+106  & 1 & 7  & 429 &0.58&  0.96& $ 291.7$ & 290.0$\pm$2.2 & 1.7$\pm$2.6 & 232$\pm$13 & 1.358$\pm$0.074 & 2004.42$\pm$0.16 &  2007.30 &$-$615$\pm$20 & 242$\pm$13\\ 
0007+106  & 4 & 5  & 36 &0.60&  0.98& $ 293.9$ & 296.9$\pm$8.0 & 3.0$\pm$8.7 & 269$\pm$50 & 1.58$\pm$0.29 & \n &  2011.97 &$-$514$\pm$56 & 226$\pm$30\\ 
0010+405  & 1 & 10  & 3 &8.18&  32.26& $ 328.7$ & 340.8$\pm$4.1 & 12.1$\pm$4.1 & 428$\pm$40 & 6.92$\pm$0.64 & \n &  2008.52 &$-$4230$\pm$45 & 6947$\pm$63\\ 
0010+405  & 2 & 12  & 10 &1.72&  6.78& $ 328.6$ & 12$\pm$125 & 43$\pm$125 & 2$\pm$14\tablenotemark{d} & 0.04$\pm$0.22 & \n &  2008.87 &$-$896$\pm$17 & 1465$\pm$28\\ 
0010+405  & 3 & 12  & 22 &0.92&  3.62& $ 328.2$ & 134$\pm$77 & 166$\pm$77 & 2.8$\pm$5.5\tablenotemark{d} & 0.045$\pm$0.089 & \n &  2008.87 &$-$483.6$\pm$6.1 & 781.4$\pm$8.5\\ 
0010+405  & 4 & 12  & 62 &0.46&  1.81& $ 327.7$ & 108$\pm$101 & 140$\pm$101 & 1.2$\pm$4.2\tablenotemark{d} & 0.019$\pm$0.068 & \n &  2008.87 &$-$245.7$\pm$5.3 & 388.0$\pm$8.0\\ 
0011+189  & 2 & 7  & 11 &1.55&  9.18& $ 210.9$ & 215.9$\pm$4.6 & 5.0$\pm$4.6 & 159$\pm$16 & 4.54$\pm$0.46 & \n &  2015.10 &$-$808.3$\pm$4.5 & $-$1348$\pm$16\\ 
0011+189  & 4 & 7  & 13 &0.38&  2.25& $ 218.7$ & 124$\pm$49 & 95$\pm$49 & 4.6$\pm$4.2 & 0.13$\pm$0.12 & \n &  2015.10 &$-$237.2$\pm$3.5 & $-$297.1$\pm$2.2\\ 
0012+610  & 1 & 6  & 7 &0.86&  \n& $ 33.5$ & 15$\pm$52 & 18$\pm$52 & 13$\pm$10 & \n & \n &  2018.25 &477$\pm$11 & 722.7$\pm$9.4\\ 
0012+610  & 2 & 6  & 28 &0.37&  \n& $ 37.4$ & 152$\pm$50 & 115$\pm$50 & 7.2$\pm$6.3 & \n & \n &  2018.25 &224.6$\pm$3.9 & 290.1$\pm$5.8\\ 
0014+813  & 1 & 9  & 138 &1.13&  8.56& $ 182.6$ & 214.8$\pm$5.0 & 32.1$\pm$5.0\tablenotemark{b} & 87.8$\pm$8.5 & 9.47$\pm$0.91 & \n &  2017.89 &$-$55.2$\pm$5.5 & $-$1138.0$\pm$7.6\\ 
0014+813  & 2 & 9  & 433 &0.99&  7.48& $ 176.1$ & 200.8$\pm$4.7 & 24.7$\pm$4.7\tablenotemark{b} & 86$\pm$14 & 9.3$\pm$1.5 & \n &  2017.89 &66.3$\pm$3.5 & $-$995$\pm$12\\ 
0014+813  & 3 & 9  & 132 &0.35&  2.66& $ 185.2$ & 314.0$\pm$3.9\tablenotemark{c} & 128.8$\pm$4.0\tablenotemark{b} & 66.6$\pm$4.5 & 7.18$\pm$0.49 & \n &  2017.89 &$-$34.9$\pm$3.8 & $-$347.8$\pm$3.6\\ 
0015$-$054  & 2 & 7  & 12 &1.00&  3.58& $ 238.0$ & 214$\pm$25 & 24$\pm$25 & 50$\pm$20 & 0.72$\pm$0.28 & \n &  2011.28 &$-$840$\pm$28 & $-$520$\pm$26\\ 
0016+731  & 1\tablenotemark{a} & 15  & 138 &1.17&  9.97& $ 139.8$ & 159.8$\pm$3.1 & 20.1$\pm$3.4\tablenotemark{b} & 96.5$\pm$6.5 & 7.48$\pm$0.50 & \n &  2002.70 &767$\pm$23 & $-$927$\pm$31\\ 
0016+731  & 2 & 7  & 298 &0.25&  2.13& $ 122.8$ & 122.8$\pm$2.5 & 0.0$\pm$2.9 & 33.2$\pm$1.5 & 2.57$\pm$0.12 & 2001.25$\pm$0.40 &  2012.23 &306.0$\pm$8.9 & $-$197.0$\pm$8.1\\ 
0019+058  & 1 & 5  & 17 &0.82&  \n& $ 305.9$ & 320.5$\pm$6.9 & 14.5$\pm$7.0 & 257$\pm$35 & \n & \n &  2014.79 &$-$680.6$\pm$5.8 & 501$\pm$21\\ 
0019+058  & 2 & 7  & 25 &0.33&  \n& $ 284.9$ & 358$\pm$55 & 73$\pm$55 & 16$\pm$13 & \n & \n &  2015.42 &$-$318$\pm$17 & 88$\pm$12\\ 
0027+056  & 1 & 5  & 5 &4.53&  38.26& $ 188.3$ & 84$\pm$101 & 105$\pm$101 & 22$\pm$96 & 1.4$\pm$6.2 & \n &  2010.48 &$-$654$\pm$36 & $-$4478$\pm$98\\ 
0027+056  & 2 & 5  & 3 &1.61&  13.59& $ 197.5$ & 225$\pm$50 & 27$\pm$50 & 67$\pm$57 & 4.3$\pm$3.7 & \n &  2010.48 &$-$489$\pm$26 & $-$1538$\pm$54\\ 
0027+056  & 3 & 5  & 84 &0.62&  5.26& $ 185.7$ & 196$\pm$10 & 10$\pm$10 & 22.7$\pm$5.9 & 1.45$\pm$0.38 & \n &  2010.48 &$-$62.8$\pm$2.6 & $-$620.9$\pm$4.9\\ 
0035+413  & 2 & 8  & 68 &1.64&  13.89& $ 103.5$ & 108.1$\pm$2.0 & 4.6$\pm$2.1 & 113.8$\pm$4.7 & 7.40$\pm$0.31 & \n &  1998.85 &1630$\pm$12 & $-$394.7$\pm$9.4\\ 
0041+341  & 1 & 7  & 9 &0.78&  6.23& $ 8.5$ & 347$\pm$42 & 22$\pm$42 & 91$\pm$60 & 4.7$\pm$3.1 & \n &  2018.28 &109$\pm$49 & 804$\pm$55\\ 
0044+566  & 1 & 8  & 3 &2.02&  14.78& $ 58.9$ & 189$\pm$28 & 130$\pm$28 & 77$\pm$38 & 3.2$\pm$1.6 & \n &  2015.30 &1726$\pm$22 & 1034$\pm$30\\ 
0044+566  & 2 & 9  & 14 &1.15&  8.41& $ 76.9$ & 263$\pm$95 & 174$\pm$95 & 3.3$\pm$8.5 & 0.14$\pm$0.35 & \n &  2016.76 &1114$\pm$17 & 260.3$\pm$8.7\\ 
0044+566  & 3 & 9  & 16 &0.43&  3.15& $ 46.5$ & 307$\pm$39 & 99$\pm$39 & 19$\pm$14 & 0.80$\pm$0.57 & \n &  2016.76 &295$\pm$29 & 308.6$\pm$7.9\\ 
0044+566  & 4 & 9  & 55 &0.19&  1.37& $ 18.9$ & 32.1$\pm$7.8 & 13.2$\pm$7.9 & 20.6$\pm$3.1 & 0.86$\pm$0.13 & \n &  2016.76 &72.3$\pm$4.5 & 195.8$\pm$6.3\\ 
0048$-$071  & 1 & 5  & 28 &6.45&  54.76& $ 308.9$ & 318$\pm$49 & 9$\pm$49 & 162$\pm$121 & 13.4$\pm$10.0 & \n &  2010.38 &$-$5013$\pm$64 & 4034$\pm$66\\ 
0048$-$071  & 2 & 5  & 78 &1.38&  11.69& $ 306.9$ & 298.7$\pm$3.9 & 8.2$\pm$3.9 & 131$\pm$10 & 10.79$\pm$0.85 & \n &  2010.38 &$-$1089.4$\pm$5.9 & 819.9$\pm$4.5\\ 
0048$-$071  & 3 & 5  & 97 &0.70&  5.96& $ 330.2$ & 161$\pm$58 & 169$\pm$58 & 20$\pm$30 & 1.6$\pm$2.5 & \n &  2010.38 &$-$349.5$\pm$3.0 & 612$\pm$13\\ 
0055+300  & 4 & 12  & 11 &6.48&  2.16& $ 309.5$ & 309$\pm$13 & 0$\pm$13 & 49$\pm$11 & 0.054$\pm$0.012 & \n &  2004.10 &$-$5019$\pm$73 & 4144$\pm$61\\ 
0055+300  & 6\tablenotemark{a} & 12  & 18 &4.71&  1.57& $ 309.8$ & 299.0$\pm$7.8 & 10.8$\pm$7.8 & 33.2$\pm$4.1 & 0.0366$\pm$0.0045 & \n &  2004.10 &$-$3630$\pm$24 & 3024$\pm$29\\ 
0055+300  & 7 & 6  & 18 &3.48&  1.16& $ 307.5$ & 304$\pm$34 & 4$\pm$34 & 24$\pm$11 & 0.027$\pm$0.012 & \n &  1998.13 &$-$2771$\pm$17 & 2127$\pm$31\\ 
0055+300  & 10 & 14  & 28 &2.53&  0.84& $ 308.4$ & 321.4$\pm$5.4 & 13.0$\pm$5.4 & 42.8$\pm$3.9 & 0.0473$\pm$0.0043 & \n &  2004.10 &$-$2015$\pm$27 & 1607$\pm$22\\ 
0055+300  & 11 & 5  & 27 &2.18&  0.73& $ 309.2$ & 160$\pm$36 & 149$\pm$36 & 17.8$\pm$8.3 & 0.0196$\pm$0.0091 & \n &  2010.82 &$-$1683$\pm$20 & 1367$\pm$11\\ 
0055+300  & 12\tablenotemark{a} & 14  & 44 &1.68&  0.56& $ 308.4$ & 65$\pm$44 & 116$\pm$44 & 3.3$\pm$2.1 & 0.0036$\pm$0.0023 & \n &  2004.10 &$-$1313$\pm$13 & 1046$\pm$15\\ 
0055+300  & 13 & 13  & 73 &1.15&  0.38& $ 308.7$ & 25$\pm$38 & 76$\pm$38 & 3.8$\pm$2.2\tablenotemark{d} & 0.0042$\pm$0.0025 & \n &  2004.10 &$-$896$\pm$13 & 722$\pm$14\\ 
0055+300  & 14 & 13  & 121 &0.71&  0.24& $ 308.6$ & 47$\pm$36 & 98$\pm$36 & 2.9$\pm$1.5\tablenotemark{d} & 0.0032$\pm$0.0017 & \n &  2004.10 &$-$555.3$\pm$8.2 & 446$\pm$11\\ 
0055+300  & 15 & 13  & 248 &0.35&  0.12& $ 310.9$ & 320$\pm$47 & 9$\pm$47 & 1.4$\pm$1.0\tablenotemark{d} & 0.0015$\pm$0.0011 & \n &  2004.10 &$-$265.8$\pm$4.7 & 230.4$\pm$7.1\\ 
0059+581  & 2\tablenotemark{a} & 28  & 25 &1.81&  12.48& $ 244.0$ & 255.8$\pm$3.0 & 11.8$\pm$3.1\tablenotemark{b} & 129$\pm$12 & 4.76$\pm$0.44 & \n &  2006.97 &$-$1468$\pm$43 & $-$753$\pm$22\\ 
0059+581  & 3\tablenotemark{a} & 14  & 73 &0.92&  6.37& $ 235.2$ & 244.9$\pm$4.2 & 9.7$\pm$4.5 & 208$\pm$23 & 7.68$\pm$0.84 & \n &  2006.75 &$-$701$\pm$35 & $-$500$\pm$17\\ 
0059+581  & 4 & 16  & 117 &0.69&  4.77& $ 205.9$ & 241.7$\pm$4.2 & 35.8$\pm$4.4\tablenotemark{b} & 155$\pm$11 & 5.71$\pm$0.41 & \n &  2007.12 &$-$264$\pm$17 & $-$602$\pm$19\\ 
0059+581  & 5\tablenotemark{a} & 15  & 155 &0.54&  3.70& $ 197.4$ & 239.4$\pm$4.0 & 42.0$\pm$5.2\tablenotemark{b} & 227$\pm$20 & 8.38$\pm$0.75 & \n &  2008.77 &$-$183$\pm$33 & $-$525$\pm$18\\ 
0106+013  & 1 & 17  & 52 &2.88&  24.25& $ 236.4$ & 233.7$\pm$3.9 & 2.7$\pm$4.0 & 109.0$\pm$7.0 & 9.31$\pm$0.60 & 1978.0$\pm$1.8 &  2004.49 &$-$2388$\pm$38 & $-$1583$\pm$48\\ 
0106+013  & 2 & 8  & 144 &1.41&  11.89& $ 250.5$ & 259.0$\pm$1.6 & 8.6$\pm$1.8\tablenotemark{b} & 300$\pm$21 & 25.6$\pm$1.8 & \n &  2004.24 &$-$1211$\pm$45 & $-$448$\pm$15\\ 
0106+013  & 3\tablenotemark{a} & 13  & 350 &1.28&  10.80& $ 240.0$ & 250.2$\pm$2.7 & 10.2$\pm$3.1\tablenotemark{b} & 184$\pm$11 & 15.70$\pm$0.97 & \n &  2008.11 &$-$1099$\pm$42 & $-$636$\pm$29\\ 
0106+013  & 4 & 5  & 119 &0.49&  4.17& $ 206.7$ & 221.3$\pm$5.2 & 14.6$\pm$5.6 & 158$\pm$14 & 13.5$\pm$1.2 & \n &  2007.22 &$-$262$\pm$19 & $-$486$\pm$16\\ 
0106+013  & 9 & 7  & 179 &0.94&  7.91& $ 246.6$ & 229.7$\pm$5.7 & 16.9$\pm$5.9 & 132$\pm$14 & 11.3$\pm$1.2 & \n &  1999.18 &$-$946$\pm$40 & $-$445$\pm$29\\ 
0106+612  & 1 & 6  & 4 &4.35&  32.44& $ 63.8$ & 60$\pm$26 & 4$\pm$26 & 372$\pm$175 & 16.2$\pm$7.6 & \n &  2011.76 &3861$\pm$241 & 1898$\pm$66\\ 
0106+612  & 2 & 7  & 7 &1.66&  12.36& $ 62.2$ & 57.3$\pm$3.1 & 4.9$\pm$3.2 & 468$\pm$30 & 20.3$\pm$1.3 & 2008.57$\pm$0.21 &  2011.76 &1424$\pm$37 & 747$\pm$22\\ 
0106+678  & 1 & 6  & 22 &9.39&  40.56& $ 287.5$ & 306.1$\pm$4.7 & 18.6$\pm$4.7\tablenotemark{b} & 419$\pm$43 & 7.62$\pm$0.78 & \n &  2014.68 &$-$9648$\pm$200 & 3331$\pm$70\\ 
0106+678  & 2 & 6  & 34 &3.65&  15.77& $ 302.6$ & 346$\pm$12 & 44$\pm$12\tablenotemark{b} & 59.3$\pm$7.4 & 1.08$\pm$0.14 & \n &  2014.68 &$-$3108$\pm$51 & 2084$\pm$26\\ 
0106+678  & 3 & 6  & 34 &2.45&  10.58& $ 304.6$ & 319$\pm$13 & 14$\pm$13 & 19.4$\pm$3.9 & 0.353$\pm$0.070 & \n &  2014.68 &$-$2044$\pm$20 & 1421.3$\pm$9.7\\ 
0106+678  & 4 & 6  & 24 &1.33&  5.73& $ 307.8$ & 210$\pm$66 & 98$\pm$66 & 6.5$\pm$7.3 & 0.12$\pm$0.13 & \n &  2014.68 &$-$1054$\pm$29 & 802$\pm$27\\ 
0106+678  & 5 & 6  & 42 &0.40&  1.71& $ 305.9$ & 143$\pm$25 & 163$\pm$25 & 4.5$\pm$1.7 & 0.081$\pm$0.032 & \n &  2014.68 &$-$315.8$\pm$7.1 & 225.2$\pm$6.3\\ 
0109+224  & 2 & 23  & 11 &2.14&  8.66& $ 85.1$ & 109$\pm$94 & 24$\pm$94 & 4$\pm$10 & 0.07$\pm$0.18 & \n &  2006.75 &2126$\pm$42 & 185$\pm$22\\ 
0109+224  & 3 & 22  & 14 &1.04&  4.21& $ 85.0$ & 292$\pm$79 & 153$\pm$79 & 6$\pm$11 & 0.10$\pm$0.19 & \n &  2006.75 &1043$\pm$41 & 87$\pm$21\\ 
0109+224  & 4 & 23  & 55 &0.37&  1.50& $ 90.1$ & 125$\pm$22 & 35$\pm$22 & 10.7$\pm$4.0 & 0.179$\pm$0.068 & \n &  2006.75 &358$\pm$18 & 8.0$\pm$7.7\\ 
0109+351  & 4 & 5  & 2 &7.41&  42.48& $ 208.9$ & 213$\pm$19 & 4$\pm$19 & 198$\pm$54 & 5.4$\pm$1.5 & \n &  2011.95 &$-$3575$\pm$64 & $-$6477$\pm$43\\ 
0109+351  & 5 & 5  & 84 &1.04&  5.97& $ 206.9$ & 207.3$\pm$2.9 & 0.4$\pm$3.0 & 145$\pm$12 & 3.92$\pm$0.34 & 2004.87$\pm$0.37 &  2011.95 &$-$467.9$\pm$3.5 & $-$922$\pm$13\\ 
0109+351  & 6 & 5  & 98 &0.73&  4.18& $ 205.3$ & 200.3$\pm$5.3 & 4.9$\pm$5.3 & 92$\pm$15 & 2.50$\pm$0.41 & \n &  2011.95 &$-$309.6$\pm$5.7 & $-$655$\pm$14\\ 
0110+318  & 1 & 8  & 16 &3.24&  21.68& $ 292.8$ & 289.5$\pm$1.6 & 3.3$\pm$1.6 & 442.6$\pm$6.5 & 15.48$\pm$0.23 & 2003.979$\pm$0.088 &  2011.33 &$-$3060.3$\pm$6.7 & 1283$\pm$17\\ 
0110+318  & 2 & 6  & 6 &2.19&  14.68& $ 289.8$ & 300.2$\pm$4.3 & 10.4$\pm$4.4 & 496$\pm$43 & 17.3$\pm$1.5 & \n &  2010.73 &$-$2138$\pm$43 & 786$\pm$31\\ 
0110+318  & 3 & 9  & 22 &1.53&  10.27& $ 291.0$ & 290.1$\pm$1.4 & 0.9$\pm$1.6 & 538$\pm$29 & 18.8$\pm$1.0 & 2008.51$\pm$0.13 &  2011.53 &$-$1480$\pm$45 & 568$\pm$13\\ 
0111+021  & 1 & 6  & 6 &13.03&  11.86& $ 130.9$ & 282$\pm$40 & 151$\pm$40 & 126$\pm$67 & 0.39$\pm$0.21 & \n &  2008.58 &9784$\pm$93 & $-$8529$\pm$167\\ 
0111+021  & 2 & 6  & 9 &6.39&  5.82& $ 131.5$ & 54$\pm$36 & 78$\pm$36 & 110$\pm$63 & 0.34$\pm$0.20 & \n &  2008.58 &4834$\pm$119 & $-$4203$\pm$71\\ 
0111+021  & 3 & 6  & 11 &4.72&  4.30& $ 129.9$ & 360$\pm$40 & 130$\pm$40 & 50$\pm$67 & 0.16$\pm$0.21 & \n &  2008.58 &3622$\pm$18 & $-$3010$\pm$62\\ 
0111+021  & 4 & 7  & 14 &2.80&  2.55& $ 128.2$ & 326$\pm$14\tablenotemark{c} & 162$\pm$14 & 95$\pm$24 & 0.295$\pm$0.074 & \n &  2009.90 &2148$\pm$48 & $-$1652$\pm$69\\ 
0111+021  & 5 & 7  & 13 &1.85&  1.68& $ 125.5$ & 275$\pm$24\tablenotemark{c?} & 149$\pm$24\tablenotemark{b?} & 56$\pm$15 & 0.173$\pm$0.047 & \n &  2009.90 &1448$\pm$37 & $-$1067$\pm$65\\ 
0111+021  & 6 & 7  & 42 &1.25&  1.13& $ 127.9$ & 318.7$\pm$7.1\tablenotemark{c} & 169.1$\pm$7.1 & 31.1$\pm$3.9 & 0.097$\pm$0.012 & \n &  2009.90 &963.8$\pm$9.0 & $-$742$\pm$11\\ 
0111+021  & 7 & 7  & 63 &0.78&  0.71& $ 124.4$ & 314.8$\pm$9.0\tablenotemark{c} & 169.6$\pm$9.1 & 25.6$\pm$3.9 & 0.079$\pm$0.012 & \n &  2009.90 &629.1$\pm$6.3 & $-$425$\pm$13\\ 
0111+021  & 8 & 7  & 107 &0.28&  0.25& $ 123.2$ & 293$\pm$51 & 170$\pm$51 & 7.3$\pm$8.8 & 0.023$\pm$0.027 & \n &  2009.90 &226$\pm$17 & $-$149$\pm$10\\ 
0112$-$017  & 2 & 6  & 191 &1.56&  13.21& $ 123.5$ & 145.9$\pm$2.6 & 22.5$\pm$2.7\tablenotemark{b} & 244$\pm$13 & 15.98$\pm$0.87 & \n &  1997.80 &1265$\pm$13 & $-$808$\pm$22\\ 
0112$-$017  & 3 & 5  & 76 &1.99&  16.92& $ 127.8$ & 135.1$\pm$5.7 & 7.3$\pm$5.8 & 273$\pm$27 & 17.9$\pm$1.8 & \n &  1997.25 &1497$\pm$18 & $-$1144$\pm$48\\ 
0113$-$118  & 1 & 6  & 13 &7.55&  53.02& $ 331.1$ & 323$\pm$28 & 8$\pm$28 & 126$\pm$56 & 4.8$\pm$2.1 & \n &  2011.78 &$-$3654$\pm$29 & 6628$\pm$91\\ 
0113$-$118  & 2 & 6  & 8 &5.10&  35.80& $ 328.6$ & 330.3$\pm$3.5 & 1.7$\pm$3.6 & 373$\pm$27 & 14.3$\pm$1.1 & 1997.9$\pm$1.0 &  2011.78 &$-$2683$\pm$26 & 4395$\pm$37\\ 
0113$-$118  & 3 & 6  & 17 &2.85&  20.01& $ 327.3$ & 341.0$\pm$2.8 & 13.7$\pm$2.9\tablenotemark{b} & 412$\pm$40 & 15.7$\pm$1.5 & \n &  2011.78 &$-$1558$\pm$19 & 2450$\pm$55\\ 
0113$-$118  & 5 & 6  & 52 &1.13&  7.95& $ 326.6$ & 328.8$\pm$3.9 & 2.2$\pm$4.0 & 201$\pm$13 & 7.69$\pm$0.49 & 2006.06$\pm$0.38 &  2011.78 &$-$637$\pm$18 & 968$\pm$16\\ 
0113$-$118  & 12 & 6  & 31 &7.80&  54.76& $ 327.0$ & 322$\pm$25 & 5$\pm$25 & 140$\pm$44 & 5.4$\pm$1.7 & \n &  2011.78 &$-$4264$\pm$90 & 6554$\pm$27\\ 
0116$-$219  & 1 & 6  & 67 &0.55&  4.54& $ 269.2$ & 339$\pm$120 & 70$\pm$120 & 5$\pm$28 & 0.3$\pm$1.7 & \n &  2010.94 &$-$547$\pm$19 & $-$7$\pm$30\\ 
0116$-$219  & 2 & 8  & 182 &0.38&  3.16& $ 308.6$ & 192$\pm$45 & 116$\pm$45 & 27$\pm$17 & 1.59$\pm$0.99 & \n &  2010.94 &$-$296$\pm$22 & 242$\pm$13\\ 
0118$-$272  & 1 & 5  & 305 &10.46&  \n& $ 334.2$ & 332$\pm$12 & 2$\pm$12 & 42$\pm$11 & \n & \n &  2011.75 &$-$4555.2$\pm$7.3 & 9420$\pm$15\\ 
0118$-$272  & 3 & 5  & 37 &0.48&  \n& $ 319.5$ & 86$\pm$15 & 126$\pm$15\tablenotemark{b} & 24.8$\pm$6.2 & \n & \n &  2011.75 &$-$312.9$\pm$7.6 & 368.7$\pm$7.8\\ 
0119+115  & 2\tablenotemark{a} & 13  & 76 &1.69&  11.02& $ 6.1$ & 41$\pm$16 & 35$\pm$16 & 48$\pm$13 & 1.61$\pm$0.43 & \n &  2007.04 &203$\pm$24 & 1709$\pm$47\\ 
0119+115  & 3 & 9  & 74 &3.24&  21.13& $ 6.8$ & 3.0$\pm$2.5 & 3.8$\pm$2.6 & 557$\pm$25 & 18.61$\pm$0.82 & \n &  2005.03 &394$\pm$38 & 3436$\pm$39\\ 
0122$-$003  & 4 & 6  & 20 &6.53&  53.41& $ 268.6$ & 276.0$\pm$7.3 & 7.5$\pm$7.3 & 252$\pm$58 & 14.0$\pm$3.2 & \n &  2011.95 &$-$6523$\pm$51 & $-$164$\pm$26\\ 
0122$-$003  & 5 & 6  & 74 &4.67&  38.19& $ 263.9$ & 272.2$\pm$2.4 & 8.3$\pm$2.4\tablenotemark{b} & 154$\pm$13 & 8.55$\pm$0.72 & \n &  2011.95 &$-$4639$\pm$11 & $-$499.2$\pm$5.7\\ 
0122$-$003  & 6 & 6  & 25 &3.34&  27.33& $ 266.5$ & 281.0$\pm$8.8 & 14.5$\pm$8.8 & 122$\pm$25 & 6.8$\pm$1.4 & \n &  2011.95 &$-$3333$\pm$22 & $-$205$\pm$16\\ 
0122$-$003  & 7 & 6  & 130 &2.07&  16.93& $ 265.0$ & 263.2$\pm$1.9 & 1.8$\pm$1.9 & 168$\pm$20 & 9.3$\pm$1.1 & \n &  2011.95 &$-$2059$\pm$18 & $-$180.2$\pm$4.3\\ 
0128+554  & 1 & 7  & 3 &4.60&  3.29& $ 104.1$ & 307$\pm$27 & 157$\pm$27 & 91$\pm$36 & 0.219$\pm$0.086 & \n &  2017.61 &4447$\pm$19 & $-$1108$\pm$29\\ 
0128+554  & 2 & 7  & 15 &4.15&  2.97& $ 71.5$ & 43$\pm$63 & 29$\pm$63 & 50$\pm$83 & 0.12$\pm$0.20 & \n &  2017.61 &3939$\pm$21 & 1325$\pm$46\\ 
0128+554  & 4 & 7  & 4 &6.98&  4.99& $ 283.4$ & 278$\pm$29 & 6$\pm$29 & 130$\pm$50 & 0.31$\pm$0.12 & \n &  2017.61 &$-$6823$\pm$31 & 1623$\pm$43\\ 
0128+554  & 5 & 7  & 5 &8.13&  5.82& $ 265.4$ & 224$\pm$32 & 41$\pm$32 & 106$\pm$50 & 0.26$\pm$0.12 & \n &  2017.61 &$-$8123$\pm$29 & $-$676$\pm$36\\ 
0128+554  & 6 & 7  & 6 &8.23&  5.89& $ 252.4$ & 166$\pm$53 & 86$\pm$53 & 106$\pm$83 & 0.26$\pm$0.20 & \n &  2017.61 &$-$7840$\pm$60 & $-$2515$\pm$53\\ 
0128+554  & 7 & 7  & 10 &6.88&  4.93& $ 227.3$ & 117$\pm$57 & 110$\pm$57 & 130$\pm$114 & 0.32$\pm$0.28 & \n &  2017.61 &$-$5034$\pm$77 & $-$4680$\pm$75\\ 
0128+554  & 8 & 7  & 6 &0.98&  0.70& $ 245.2$ & 263.9$\pm$5.8 & 18.6$\pm$5.8\tablenotemark{b} & 167$\pm$37 & 0.405$\pm$0.088 & \n &  2017.61 &$-$934$\pm$23 & $-$416.4$\pm$9.6\\ 
0130$-$171  & 3 & 7  & 16 &4.61&  37.28& $ 260.4$ & 261$\pm$16 & 0$\pm$16 & 465$\pm$112 & 24.8$\pm$5.9 & \n &  2011.70 &$-$4628$\pm$135 & $-$784$\pm$150\\ 
0130$-$171  & 4 & 7  & 23 &2.57&  20.79& $ 255.1$ & 252.0$\pm$2.3 & 3.1$\pm$2.3 & 535$\pm$56 & 28.5$\pm$3.0 & \n &  2011.70 &$-$2574$\pm$71 & $-$691$\pm$13\\ 
0130$-$171  & 5 & 6  & 537 &0.32&  2.57& $ 244.4$ & 154$\pm$63 & 90$\pm$63 & 10$\pm$17 & 0.52$\pm$0.93 & \n &  2012.02 &$-$286$\pm$18 & $-$139.2$\pm$6.7\\ 
0133+476  & 1\tablenotemark{a} & 15  & 86 &2.98&  22.98& $ 333.3$ & 331$\pm$34 & 2$\pm$34 & 17$\pm$10 & 0.77$\pm$0.48 & \n &  2009.00 &$-$1339$\pm$13 & 2660$\pm$31\\ 
0133+476  & 2 & 8  & 61 &2.71&  20.88& $ 323.8$ & 342.8$\pm$8.1 & 19.0$\pm$8.2 & 135$\pm$22 & 6.3$\pm$1.0 & \n &  2007.19 &$-$1602$\pm$35 & 2196$\pm$43\\ 
0133+476  & 3 & 5  & 38 &1.23&  9.49& $ 323.8$ & 309$\pm$11 & 14$\pm$11 & 278$\pm$54 & 13.0$\pm$2.5 & \n &  2005.87 &$-$734$\pm$66 & 999$\pm$34\\ 
0133+476  & 5\tablenotemark{a} & 10  & 342 &0.38&  2.95& $ 307.9$ & 304.6$\pm$8.9 & 3$\pm$10 & 103$\pm$12 & 4.79$\pm$0.58 & \n &  2004.61 &$-$308$\pm$21 & 239$\pm$44\\ 
0133+476  & 11 & 10  & 335 &1.05&  8.07& $ 315.2$ & 312.7$\pm$2.0 & 2.4$\pm$2.3 & 354$\pm$12 & 16.54$\pm$0.56 & 2008.212$\pm$0.089 &  2011.02 &$-$719$\pm$12 & 726$\pm$23\\ 
0133+476  & 12 & 8  & 295 &0.61&  4.67& $ 292.9$ & 315.0$\pm$7.3 & 22.1$\pm$7.7 & 200$\pm$25 & 9.3$\pm$1.2 & \n &  2011.17 &$-$567$\pm$32 & 244$\pm$22\\ 
0133+476  & 13 & 8  & 513 &0.24&  1.84& $ 288.6$ & 303.6$\pm$6.9 & 15.0$\pm$7.1 & 52.9$\pm$6.2 & 2.47$\pm$0.29 & \n &  2011.75 &$-$231.6$\pm$7.0 & 79.7$\pm$7.3\\ 
0134+579  & 2 & 5  & 4 &1.93&  8.00& $ 166.4$ & 95$\pm$50 & 72$\pm$50 & 268$\pm$197 & 4.6$\pm$3.4 & \n &  2017.44 &459$\pm$50 & $-$1872$\pm$89\\ 
0134+579  & 3 & 5  & 4 &1.02&  4.24& $ 155.5$ & 2$\pm$91 & 153$\pm$91 & 78$\pm$178 & 1.4$\pm$3.1 & \n &  2017.44 &423$\pm$28 & $-$927$\pm$60\\ 
0134+579  & 4 & 5  & 8 &0.44&  1.81& $ 144.3$ & 327$\pm$55 & 178$\pm$55 & 95$\pm$89 & 1.6$\pm$1.5 & \n &  2017.44 &254$\pm$20 & $-$353$\pm$29\\ 
0136+176  & 1 & 5  & 15 &4.69&  37.68& $ 282.6$ & 265$\pm$38 & 18$\pm$38 & 72$\pm$35 & 7.1$\pm$3.4 & \n &  2010.94 &$-$4581$\pm$18 & 1024$\pm$73\\ 
0136+176  & 2 & 5  & 12 &1.67&  13.45& $ 290.8$ & 264$\pm$14 & 27$\pm$14 & 135$\pm$21 & 13.1$\pm$2.1 & \n &  2010.94 &$-$1577$\pm$23 & 592$\pm$37\\ 
0136+176  & 3 & 5  & 52 &1.05&  8.44& $ 290.8$ & 289.1$\pm$5.8 & 1.7$\pm$5.8 & 117$\pm$16 & 11.5$\pm$1.5 & 2002.0$\pm$1.4 &  2010.94 &$-$992$\pm$18 & 376$\pm$12\\ 
0138$-$097  & 5 & 8  & 25 &2.39&  17.37& $ 252.8$ & 238.4$\pm$3.3 & 14.4$\pm$3.4\tablenotemark{b} & 586$\pm$24 & 24.12$\pm$0.97 & \n &  2015.22 &$-$2259$\pm$11 & $-$693$\pm$32\\ 
0141+268  & 1 & 5  & 8 &7.08&  \n& $ 279.5$ & 276$\pm$72 & 4$\pm$72 & 195$\pm$331 & \n & \n &  2011.66 &$-$6974$\pm$369 & 1162$\pm$91\\ 
0141+268  & 2 & 5  & 8 &3.12&  \n& $ 289.4$ & 298$\pm$27 & 8$\pm$27 & 143$\pm$69 & \n & \n &  2011.66 &$-$2944$\pm$84 & 1035$\pm$51\\ 
0141+268  & 3 & 6  & 6 &1.62&  \n& $ 287.5$ & 302$\pm$30 & 15$\pm$30 & 68$\pm$34 & \n & \n &  2011.66 &$-$1554$\pm$42 & 492$\pm$27\\ 
0141+268  & 4 & 6  & 8 &0.96&  \n& $ 272.3$ & 277$\pm$30 & 5$\pm$30 & 79$\pm$40 & \n & \n &  2011.66 &$-$972$\pm$45 & 40$\pm$36\\ 
0142$-$278  & 3 & 7  & 161 &0.93&  7.74& $ 50.7$ & 113$\pm$43 & 62$\pm$43 & 12.7$\pm$8.3 & 0.74$\pm$0.48 & \n &  2013.35 &734$\pm$19 & 587$\pm$18\\ 
0149+218  & 1 & 13  & 45 &8.82&  74.57& $ 348.2$ & 167$\pm$21 & 178$\pm$21 & 18.9$\pm$9.2\tablenotemark{d} & 1.21$\pm$0.59 & \n &  2003.46 &$-$1797$\pm$19 & 8639$\pm$48\\ 
0149+218  & 2\tablenotemark{a} & 13  & 26 &6.16&  52.07& $ 342.5$ & 349.7$\pm$2.1 & 7.2$\pm$2.1\tablenotemark{b} & 223$\pm$11 & 14.26$\pm$0.72 & \n &  2003.46 &$-$1848$\pm$43 & 5832$\pm$61\\ 
0149+218  & 4 & 14  & 18 &2.18&  18.44& $ 344.3$ & 356.3$\pm$2.0 & 12.0$\pm$2.1\tablenotemark{b} & 115.5$\pm$7.5 & 7.39$\pm$0.48 & \n &  2003.46 &$-$590$\pm$21 & 2108$\pm$39\\ 
0149+218  & 7 & 14  & 274 &0.30&  2.56& $ 2.8$ & 5$\pm$11 & 2$\pm$11 & 7.5$\pm$1.6\tablenotemark{d} & 0.48$\pm$0.10 & \n &  2003.46 &14.8$\pm$7.2 & 303.4$\pm$8.3\\ 
0149+710  & 2 & 7  & 15 &2.43&  1.07& $ 291.2$ & 295$\pm$12 & 3$\pm$12 & 104$\pm$28 & 0.152$\pm$0.040 & \n &  2018.31 &$-$2290$\pm$25 & 891$\pm$13\\ 
0149+710  & 3 & 7  & 12 &1.55&  0.68& $ 286.2$ & 297.2$\pm$5.3 & 10.9$\pm$5.3 & 194$\pm$22 & 0.286$\pm$0.032 & \n &  2018.31 &$-$1536$\pm$20 & 459$\pm$14\\ 
0149+710  & 4 & 7  & 22 &0.88&  0.39& $ 283.0$ & 288.3$\pm$3.1 & 5.3$\pm$3.2 & 163$\pm$18 & 0.240$\pm$0.027 & \n &  2018.31 &$-$908$\pm$16 & 214.1$\pm$5.8\\ 
0149+710  & 5 & 7  & 38 &0.39&  0.17& $ 276.7$ & 284.3$\pm$3.7 & 7.6$\pm$3.8 & 147$\pm$26 & 0.216$\pm$0.038 & \n &  2018.31 &$-$427$\pm$23 & 56.0$\pm$4.7\\ 
0151+081  & 3 & 10  & 21 &0.23&  1.63& $ 119.7$ & 112.8$\pm$7.5 & 6.9$\pm$7.7 & 35.5$\pm$5.8 & 1.38$\pm$0.22 & \n &  2016.18 &214.8$\pm$9.0 & $-$120.6$\pm$6.5\\ 
0153+744  & 1 & 12  & 20 &11.21&  93.03& $ 149.8$ & 270$\pm$60 & 120$\pm$60 & 3.9$\pm$3.7 & 0.35$\pm$0.34 & \n &  2003.67 &5632$\pm$17 & $-$9686$\pm$24\\ 
0153+744  & 2 & 12  & 50 &10.23&  84.89& $ 152.2$ & 56$\pm$21 & 96$\pm$21 & 12.3$\pm$4.5 & 1.11$\pm$0.41 & \n &  2003.67 &4800$\pm$25 & $-$9028$\pm$17\\ 
0153+744  & 3 & 11  & 31 &1.23&  10.21& $ 83.2$ & 128$\pm$17 & 45$\pm$17 & 38$\pm$10 & 3.47$\pm$0.95 & \n &  1999.41 &1227$\pm$19 & 141$\pm$21\\ 
0153+744  & 4 & 11  & 41 &0.60&  4.98& $ 66.2$ & 63$\pm$17 & 3$\pm$17 & 19.1$\pm$6.4 & 1.72$\pm$0.58 & \n &  1999.41 &552$\pm$13 & 243.1$\pm$7.2\\ 
0159+723  & 1 & 5  & 10 &5.32&  \n& $ 84.8$ & 84$\pm$22 & 1$\pm$22 & 275$\pm$132 & \n & \n &  2015.31 &5320$\pm$112 & 482$\pm$63\\ 
0159+723  & 2 & 6  & 51 &1.01&  \n& $ 90.6$ & 82.8$\pm$6.0 & 7.8$\pm$6.0 & 191$\pm$15 & \n & \n &  2015.31 &1020$\pm$13 & $-$9$\pm$17\\ 
0159+723  & 3 & 6  & 30 &0.76&  \n& $ 80.8$ & 274$\pm$22 & 166$\pm$22 & 101$\pm$59 & \n & \n &  2015.31 &743$\pm$43 & 122$\pm$13\\ 
0159+723  & 4 & 6  & 78 &0.27&  \n& $ 51.7$ & 195$\pm$49 & 144$\pm$49 & 18$\pm$15 & \n & \n &  2015.31 &210$\pm$20 & 164.8$\pm$4.6\\ 
0200+304  & 1 & 12  & 5 &6.43&  47.51& $ 357.9$ & 220$\pm$100 & 138$\pm$100 & 4$\pm$11\tablenotemark{d} & 0.15$\pm$0.47 & \n &  2015.44 &$-$240$\pm$28 & 6430$\pm$27\\ 
0200+304  & 3 & 10  & 4 &1.22&  8.98& $ 359.4$ & 342.0$\pm$5.1 & 17.3$\pm$5.1\tablenotemark{b} & 73$\pm$13 & 3.08$\pm$0.56 & \n &  2015.18 &$-$18$\pm$11 & 1231$\pm$34\\ 
0200+304  & 5 & 5  & 2 &2.94&  21.72& $ 1.6$ & 345.9$\pm$5.2 & 15.6$\pm$5.2 & 363$\pm$30 & 15.4$\pm$1.3 & \n &  2016.99 &77$\pm$26 & 2955$\pm$23\\ 
0202+149  & 1 & 30  & 67 &5.27&  28.40& $ 317.9$ & 25$\pm$49 & 67$\pm$49 & 4.7$\pm$3.7\tablenotemark{d} & 0.115$\pm$0.090 & \n &  2007.26 &$-$3543$\pm$22 & 3903$\pm$27\\ 
0202+149  & 2 & 8  & 69 &5.16&  27.78& $ 300.2$ & 4$\pm$49 & 63$\pm$49 & 9$\pm$12 & 0.22$\pm$0.30 & \n &  1999.84 &$-$4457$\pm$15 & 2596$\pm$23\\ 
0202+149  & 4 & 9  & 66 &3.49&  18.78& $ 296.2$ & 297.0$\pm$1.9 & 0.8$\pm$2.0 & 644$\pm$30 & 15.88$\pm$0.75 & 1998.50$\pm$0.24 &  2003.94 &$-$3176$\pm$65 & 1563$\pm$33\\ 
0202+149  & 5\tablenotemark{a} & 24  & 77 &4.16&  22.43& $ 300.2$ & 315.6$\pm$4.8 & 15.4$\pm$5.0\tablenotemark{b} & 282$\pm$24 & 6.96$\pm$0.58 & \n &  2010.54 &$-$3484$\pm$136 & 1976$\pm$65\\ 
0202+149  & 8 & 9  & 86 &2.06&  11.12& $ 320.7$ & 309.5$\pm$3.0 & 11.2$\pm$3.2\tablenotemark{b} & 415$\pm$23 & 10.24$\pm$0.57 & \n &  2007.94 &$-$1383$\pm$49 & 1659$\pm$34\\ 
0202+149  & 9 & 16  & 225 &0.75&  4.04& $ 331.9$ & 334.2$\pm$5.7 & 2.4$\pm$5.8 & 58.0$\pm$6.0 & 1.43$\pm$0.15 & 1997.1$\pm$1.5 &  2010.08 &$-$357$\pm$17 & 669$\pm$19\\ 
0202+149  & 10 & 12  & 73 &1.41&  7.60& $ 327.1$ & 319.3$\pm$6.7 & 7.9$\pm$6.8 & 95$\pm$11 & 2.34$\pm$0.28 & \n &  2010.81 &$-$765$\pm$26 & 1184$\pm$28\\ 
0202+149  & 11 & 5  & 156 &0.50&  2.67& $ 337.4$ & 341$\pm$24 & 3$\pm$24 & 65$\pm$24 & 1.60$\pm$0.60 & \n &  2012.69 &$-$190$\pm$22 & 455$\pm$22\\ 
0202+149  & 12\tablenotemark{a} & 12  & 127 &4.80&  25.85& $ 303.6$ & 313.4$\pm$4.7 & 9.8$\pm$4.7 & 137$\pm$11 & 3.38$\pm$0.27 & \n &  2015.85 &$-$3966$\pm$21 & 2630$\pm$23\\ 
0202+149  & 13 & 7  & 214 &0.54&  2.90& $ 337.5$ & 126$\pm$50 & 149$\pm$50 & 15$\pm$12 & 0.37$\pm$0.29 & \n &  2017.12 &$-$205.9$\pm$7.5 & 497$\pm$15\\ 
0202+149  & 14 & 9  & 84 &1.25&  6.72& $ 327.8$ & 327.4$\pm$1.8 & 0.4$\pm$1.9 & 414$\pm$16 & 10.21$\pm$0.40 & 2014.08$\pm$0.11 &  2016.95 &$-$637$\pm$12 & 1010$\pm$24\\ 
0202+149  & 16 & 5  & 1020 &0.50&  2.67& $ 337.7$ & 328.0$\pm$4.8 & 9.7$\pm$4.9 & 84.6$\pm$7.6 & 2.09$\pm$0.19 & \n &  2002.66 &$-$205.1$\pm$7.6 & 485.3$\pm$9.0\\ 
0202+149  & 17 & 16  & 84 &5.19&  27.97& $ 309.0$ & 23.7$\pm$2.0 & 74.7$\pm$2.0\tablenotemark{b} & 90.6$\pm$4.4 & 2.24$\pm$0.11 & \n &  2014.80 &$-$4043.4$\pm$7.6 & 3255$\pm$13\\ 
0202+149  & 18 & 5  & 32 &3.16&  16.99& $ 314.7$ & 287.4$\pm$7.6 & 27.3$\pm$7.6\tablenotemark{b} & 301$\pm$60 & 7.4$\pm$1.5 & \n &  2016.50 &$-$2220$\pm$37 & 2213$\pm$20\\ 
0202+319  & 1 & 13  & 30 &7.55&  64.37& $ 353.6$ & 323.6$\pm$5.2 & 30.0$\pm$5.2\tablenotemark{b} & 152$\pm$15 & 10.5$\pm$1.0 & \n &  2003.89 &$-$853$\pm$48 & 7516$\pm$62\\ 
0202+319  & 2 & 13  & 16 &1.44&  12.31& $ 4.4$ & 7$\pm$14 & 2$\pm$14 & 39$\pm$14 & 2.70$\pm$0.95 & \n &  2001.96 &108$\pm$28 & 1414$\pm$54\\ 
0202$-$172  & 2 & 5  & 72 &3.31&  28.28& $ 12.2$ & 23.9$\pm$8.6 & 11.8$\pm$8.7 & 257$\pm$57 & 19.6$\pm$4.4 & \n &  2011.51 &728$\pm$41 & 3302$\pm$89\\ 
0202$-$172  & 3 & 5  & 92 &2.04&  17.44& $ 5.1$ & 14.6$\pm$4.8 & 9.4$\pm$4.8 & 208$\pm$41 & 15.9$\pm$3.1 & \n &  2011.51 &197$\pm$18 & 2090$\pm$63\\ 
0202$-$172  & 4 & 5  & 343 &0.55&  4.71& $ 2.9$ & 8.2$\pm$8.6 & 5.3$\pm$8.6 & 68$\pm$24 & 5.2$\pm$1.9 & \n &  2011.51 &31.0$\pm$7.3 & 570$\pm$36\\ 
0203$-$120  & 1 & 6  & 16 &1.32&  11.33& $ 355.9$ & 350$\pm$16 & 6$\pm$16 & 110$\pm$54 & 8.2$\pm$4.0 & \n &  2015.51 &$-$94.3$\pm$8.6 & 1316$\pm$49\\ 
0203$-$120  & 2 & 5  & 33 &0.37&  3.14& $ 23.8$ & 22$\pm$11 & 2$\pm$12 & 166$\pm$31 & 12.3$\pm$2.3 & \n &  2015.64 &145$\pm$29 & 326$\pm$28\\ 
0208+106  & 1 & 5  & 11 &3.54&  11.56& $ 57.0$ & 102$\pm$39 & 45$\pm$39 & 462$\pm$278 & 5.9$\pm$3.6 & \n &  2012.67 &2994$\pm$136 & 1919$\pm$119\\ 
0208+106  & 2 & 7  & 104 &1.30&  4.25& $ 54.2$ & 25.0$\pm$5.6 & 29.2$\pm$5.9\tablenotemark{b} & 377$\pm$56 & 4.82$\pm$0.71 & \n &  2012.25 &1057$\pm$19 & 766$\pm$43\\ 
0208+106  & 3 & 7  & 195 &0.63&  2.05& $ 94.1$ & 57.2$\pm$9.4 & 36.9$\pm$9.7\tablenotemark{b} & 319$\pm$63 & 4.08$\pm$0.80 & \n &  2012.25 &630$\pm$52 & $-$42$\pm$24\\ 
0210+515  & 2 & 8  & 4 &4.98&  4.72& $ 65.0$ & 141$\pm$44 & 76$\pm$44 & 122$\pm$82 & 0.40$\pm$0.27 & \n &  2018.14 &4546$\pm$88 & 2065$\pm$83\\ 
0210+515  & 3 & 8  & 5 &3.18&  3.01& $ 66.8$ & 175$\pm$85 & 108$\pm$85 & 34$\pm$81 & 0.11$\pm$0.26 & \n &  2018.14 &2928$\pm$88 & 1241$\pm$57\\ 
0210+515  & 4 & 8  & 5 &2.10&  1.98& $ 72.3$ & 101$\pm$78 & 29$\pm$78 & 19$\pm$28 & 0.060$\pm$0.089 & \n &  2018.14 &2004$\pm$29 & 637$\pm$32\\ 
0210+515  & 5 & 8  & 8 &1.28&  1.21& $ 70.5$ & 59$\pm$26 & 12$\pm$26 & 30$\pm$14 & 0.098$\pm$0.045 & \n &  2018.14 &1217$\pm$16 & 433.1$\pm$8.2\\ 
0210+515  & 6 & 8  & 8 &0.61&  0.57& $ 74.2$ & 52$\pm$73 & 22$\pm$73 & 11$\pm$15 & 0.035$\pm$0.047 & \n &  2018.14 &587$\pm$14 & 168$\pm$16\\ 
0210+515  & 7 & 8  & 16 &0.24&  0.23& $ 73.5$ & 128$\pm$31 & 54$\pm$31 & 17.4$\pm$8.2 & 0.056$\pm$0.027 & \n &  2018.14 &235.6$\pm$9.0 & 64.2$\pm$8.1\\ 
0212+735  & 1\tablenotemark{a} & 19  & 1593 &0.89&  7.40& $ 112.5$ & 94.0$\pm$3.2 & 18.5$\pm$3.4\tablenotemark{b} & 71.2$\pm$3.6 & 6.48$\pm$0.33 & \n &  2002.77 &790$\pm$18 & $-$340$\pm$19\\ 
0214+083  & 1 & 8  & 10 &12.88&  20.30& $ 299.4$ & 305.9$\pm$5.7 & 6.5$\pm$5.8 & 1878$\pm$174 & 10.47$\pm$0.97 & \n &  2012.53 &$-$11696$\pm$259 & 6669$\pm$308\\ 
0215+015  & 1 & 6  & 25 &3.03&  25.88& $ 99.9$ & 74$\pm$10 & 26$\pm$10 & 209$\pm$55 & 15.8$\pm$4.2 & \n &  2000.94 &2947$\pm$93 & $-$529$\pm$50\\ 
0215+015  & 2\tablenotemark{a} & 18  & 32 &2.64&  22.58& $ 105.9$ & 100.9$\pm$2.1 & 5.1$\pm$2.2 & 330$\pm$24 & 25.0$\pm$1.8 & \n &  2006.86 &2488$\pm$77 & $-$715$\pm$37\\ 
0215+015  & 3 & 9  & 170 &0.47&  4.01& $ 102.5$ & 102.1$\pm$6.5 & 0.4$\pm$7.3 & 133$\pm$15 & 10.0$\pm$1.1 & \n &  2003.14 &471$\pm$28 & $-$105$\pm$28\\ 
0219+428  & 1\tablenotemark{a} & 21  & 49 &13.41&  64.57& $ 164.7$ & 211.8$\pm$4.0 & 47.1$\pm$4.0\tablenotemark{b} & 287$\pm$18 & 6.04$\pm$0.38 & \n &  2009.37 &3554$\pm$44 & $-$12907$\pm$33\\ 
0219+428  & 2 & 12  & 15 &8.55&  41.15& $ 173.7$ & 191.0$\pm$7.9 & 17.2$\pm$7.9 & 232$\pm$51 & 4.9$\pm$1.1 & \n &  2007.54 &957$\pm$42 & $-$8382$\pm$76\\ 
0219+428  & 3 & 20  & 16 &5.38&  25.91& $ 182.6$ & 176.6$\pm$1.6 & 6.0$\pm$1.7\tablenotemark{b} & 544$\pm$38 & 11.46$\pm$0.79 & \n &  2008.58 &$-$267$\pm$31 & $-$4999$\pm$74\\ 
0219+428  & 5 & 10  & 40 &2.29&  11.03& $ 183.5$ & 179.1$\pm$3.9 & 4.4$\pm$3.9 & 107$\pm$30 & 2.25$\pm$0.62 & 1987$\pm$13 &  2007.85 &$-$139.2$\pm$6.2 & $-$2256$\pm$31\\ 
0219+428  & 9 & 21  & 21 &1.45&  6.96& $ 185.3$ & 24$\pm$59 & 161$\pm$59 & 9$\pm$14\tablenotemark{d} & 0.20$\pm$0.30 & \n &  2009.37 &$-$135$\pm$11 & $-$1440$\pm$23\\ 
0219+428  & 11 & 20  & 44 &0.77&  3.71& $ 187.0$ & 351.7$\pm$6.9\tablenotemark{c} & 164.8$\pm$6.9 & 33$\pm$11 & 0.70$\pm$0.22 & \n &  2009.93 &$-$94.5$\pm$4.1 & $-$756$\pm$19\\ 
0219+428  & 12 & 12  & 40 &2.30&  11.07& $ 182.1$ & 180$\pm$20 & 2$\pm$20 & 40$\pm$18 & 0.84$\pm$0.37 & \n &  2011.38 &$-$82$\pm$12 & $-$2315$\pm$21\\ 
0219+428  & 13 & 20  & 116 &0.32&  1.53& $ 193.3$ & 351.4$\pm$4.4\tablenotemark{c} & 158.2$\pm$4.5\tablenotemark{b} & 28.8$\pm$7.0 & 0.61$\pm$0.15 & \n &  2009.93 &$-$73.9$\pm$2.9 & $-$303$\pm$13\\ 
0224+671  & 1 & 18  & 38 &9.60&  59.84& $ 354.0$ & 353.9$\pm$1.3 & 0.2$\pm$1.3 & 258.5$\pm$8.2 & 8.00$\pm$0.25 & 1971.6$\pm$1.2 &  2008.23 &$-$987$\pm$18 & 9428$\pm$26\\ 
0224+671  & 3 & 10  & 48 &0.92&  5.71& $ 5.8$ & 289$\pm$44 & 76$\pm$44 & 20$\pm$13\tablenotemark{d} & 0.61$\pm$0.39 & \n &  2006.85 &96$\pm$13 & 911$\pm$32\\ 
0224+671  & 4\tablenotemark{a} & 18  & 112 &0.80&  4.98& $ 3.5$ & 359.82$\pm$0.78 & 3.70$\pm$0.93\tablenotemark{b} & 153$\pm$14 & 4.74$\pm$0.43 & \n &  2008.23 &49.3$\pm$6.6 & 725$\pm$44\\ 
0224+671  & 5\tablenotemark{a} & 13  & 45 &3.96&  24.68& $ 353.0$ & 347.8$\pm$2.8 & 5.2$\pm$2.8 & 374$\pm$11 & 11.57$\pm$0.35 & \n &  2010.17 &$-$481$\pm$42 & 3914$\pm$24\\ 
0224+671  & 8\tablenotemark{a} & 13  & 27 &3.20&  19.95& $ 3.5$ & 338.2$\pm$3.0 & 25.3$\pm$3.0\tablenotemark{b} & 290$\pm$20 & 8.99$\pm$0.63 & \n &  2010.17 &203$\pm$31 & 3182$\pm$47\\ 
0224+671  & 12 & 6  & 63 &0.93&  5.81& $ 15.0$ & 12.4$\pm$1.9 & 2.6$\pm$2.0 & 356$\pm$17 & 11.01$\pm$0.51 & 2009.74$\pm$0.13 &  2012.21 &229$\pm$11 & 845$\pm$16\\ 
0229+131  & 1 & 6  & 26 &2.38&  20.14& $ 42.0$ & 158$\pm$50 & 116$\pm$50 & 40$\pm$31 & 3.4$\pm$2.6 & \n &  2012.11 &1594$\pm$26 & 1773$\pm$30\\ 
0229+131  & 3 & 6  & 347 &0.73&  6.18& $ 80.0$ & 88.9$\pm$4.6 & 8.9$\pm$4.7 & 166$\pm$15 & 14.0$\pm$1.2 & \n &  2012.11 &717$\pm$14 & 127$\pm$12\\ 
0229+131  & 4 & 6  & 725 &0.59&  4.99& $ 62.3$ & 115.3$\pm$2.6 & 53.0$\pm$2.6\tablenotemark{b} & 84.4$\pm$7.1 & 7.11$\pm$0.60 & \n &  2012.11 &521.7$\pm$7.4 & 275.3$\pm$1.7\\ 
0234+285  & 1\tablenotemark{a} & 12  & 58 &8.83&  73.73& $ 351.1$ & 0.4$\pm$2.3 & 9.3$\pm$2.4\tablenotemark{b} & 345$\pm$16 & 20.72$\pm$0.97 & \n &  2005.51 &$-$1369$\pm$59 & 8451$\pm$68\\ 
0234+285  & 3 & 21  & 128 &3.80&  31.76& $ 347.3$ & 1.3$\pm$1.1 & 14.1$\pm$1.2\tablenotemark{b} & 196.2$\pm$7.3 & 11.79$\pm$0.44 & \n &  2001.67 &$-$830$\pm$17 & 4078$\pm$32\\ 
0234+285  & 6 & 14  & 396 &1.24&  10.32& $ 337.3$ & 341.6$\pm$2.1 & 4.2$\pm$2.3 & 168.2$\pm$6.4 & 10.11$\pm$0.39 & 2001.16$\pm$0.31 &  2007.45 &$-$424$\pm$20 & 984$\pm$20\\ 
0234+285  & 8 & 12  & 662 &1.04&  8.71& $ 349.1$ & 349.4$\pm$1.8 & 0.3$\pm$1.9 & 157$\pm$12 & 9.46$\pm$0.73 & 2002.60$\pm$0.52 &  2008.61 &$-$179$\pm$11 & 926$\pm$30\\ 
0234+285  & 10 & 8  & 450 &0.97&  8.08& $ 331.8$ & 330.5$\pm$3.7 & 1.3$\pm$4.0 & 409$\pm$24 & 24.6$\pm$1.4 & 2008.36$\pm$0.15 &  2010.29 &$-$369$\pm$32 & 697$\pm$27\\ 
0234+285  & 12 & 6  & 362 &0.32&  2.66& $ 324.4$ & 58$\pm$85 & 93$\pm$85 & 8$\pm$19 & 0.5$\pm$1.1 & \n &  2011.24 &$-$185.7$\pm$6.4 & 259$\pm$10\\ 
0238+711  & 1 & 15  & 15 &2.40&  \n& $ 11.3$ & 350.5$\pm$6.4 & 20.8$\pm$6.4\tablenotemark{b} & 100$\pm$23 & \n & \n &  2015.76 &463$\pm$20 & 2381$\pm$53\\ 
0238+711  & 2 & 13  & 16 &1.09&  \n& $ 22.7$ & 11.9$\pm$5.0 & 10.9$\pm$5.0 & 91$\pm$18 & \n & \n &  2015.06 &426$\pm$12 & 1024$\pm$34\\ 
0238+711  & 3\tablenotemark{a} & 15  & 19 &0.69&  \n& $ 37.2$ & 24.7$\pm$2.9 & 12.5$\pm$3.2\tablenotemark{b} & 119$\pm$11 & \n & \n &  2015.76 &432.7$\pm$7.8 & 583$\pm$27\\ 
0239+843  & 2 & 6  & 10 &0.52&  \n& $ 123.8$ & 126$\pm$11 & 2$\pm$11 & 44.7$\pm$7.0 & \n & \n &  2015.45 &429.9$\pm$3.9 & $-$287.8$\pm$7.8\\ 
0241+622  & 2 & 13  & 34 &2.89&  2.52& $ 119.7$ & 117.5$\pm$2.8 & 2.2$\pm$3.0 & 521$\pm$30 & 1.549$\pm$0.088 & 2003.36$\pm$0.34 &  2009.39 &2718$\pm$69 & $-$1537$\pm$54\\ 
0241+622  & 4 & 11  & 646 &0.79&  0.69& $ 115.4$ & 122.4$\pm$1.8 & 7.0$\pm$2.0\tablenotemark{b} & 231.9$\pm$8.4 & 0.690$\pm$0.025 & 2006.34$\pm$0.13 &  2010.00 &818$\pm$19 & $-$405$\pm$13\\ 
0248+430  & 1 & 6  & 55 &13.26&  112.03& $ 142.5$ & 175.9$\pm$8.0 & 33.4$\pm$8.0\tablenotemark{b} & 117$\pm$16 & 7.4$\pm$1.0 & \n &  1998.37 &8063$\pm$41 & $-$10389$\pm$41\\ 
0248+430  & 3 & 6  & 81 &2.39&  20.17& $ 144.4$ & 137.1$\pm$4.0 & 7.4$\pm$4.0 & 88.1$\pm$6.0 & 5.61$\pm$0.38 & \n &  1998.37 &1320$\pm$20 & $-$1868$\pm$10\\ 
0248+430  & 4 & 6  & 201 &1.29&  10.91& $ 149.2$ & 151.4$\pm$4.4 & 2.2$\pm$4.5 & 95.6$\pm$8.9 & 6.08$\pm$0.56 & 1985.9$\pm$1.3 &  1998.37 &609$\pm$17 & $-$1014$\pm$24\\ 
0250+320  & 1 & 10  & 2 &1.82&  13.98& $ 17.3$ & 12.3$\pm$3.8 & 5.0$\pm$3.9 & 344$\pm$46 & 16.1$\pm$2.1 & 2009.18$\pm$0.80 &  2014.51 &551$\pm$26 & 1786$\pm$60\\ 
0250+320  & 2 & 11  & 11 &0.64&  4.92& $ 18.7$ & 17.3$\pm$3.6 & 1.4$\pm$3.9 & 205$\pm$27 & 9.6$\pm$1.2 & 2010.95$\pm$0.41 &  2014.30 &214$\pm$13 & 633$\pm$38\\ 
0250$-$225  & 2 & 10  & 20 &0.90&  7.64& $ 236.8$ & 225$\pm$55 & 11$\pm$55 & 6.0$\pm$5.1 & 0.40$\pm$0.34 & \n &  2013.93 &$-$758$\pm$19 & $-$499$\pm$18\\ 
0250$-$225  & 3 & 7  & 71 &0.34&  2.90& $ 257.4$ & 133.1$\pm$7.4\tablenotemark{c} & 124.3$\pm$7.4\tablenotemark{b} & 52.5$\pm$6.8 & 3.52$\pm$0.45 & \n &  2010.42 &$-$329.4$\pm$6.3 & $-$76.6$\pm$5.1\\ 
0250$-$225  & 4 & 12  & 17 &1.37&  11.66& $ 191.1$ & 239$\pm$30 & 48$\pm$30 & 13.1$\pm$5.3 & 0.88$\pm$0.36 & \n &  2014.14 &$-$276$\pm$15 & $-$1351$\pm$29\\ 
0256+075  & 7 & 7  & 18 &2.93&  22.82& $ 178.8$ & 152$\pm$11 & 27$\pm$11 & 185$\pm$48 & 8.9$\pm$2.3 & \n &  2018.09 &94$\pm$21 & $-$2983$\pm$58\\ 
0256+075  & 8 & 7  & 64 &1.34&  10.47& $ 203.4$ & 171.3$\pm$5.0 & 32.1$\pm$5.1\tablenotemark{b} & 175$\pm$20 & 8.40$\pm$0.97 & \n &  2018.09 &$-$524$\pm$16 & $-$1293$\pm$22\\ 
0256+075  & 9 & 7  & 178 &0.52&  4.07& $ 220.1$ & 210.0$\pm$4.3 & 10.1$\pm$4.9 & 241$\pm$26 & 11.6$\pm$1.2 & \n &  2018.09 &$-$378$\pm$13 & $-$472$\pm$31\\ 
0300+470  & 1\tablenotemark{a} & 10  & 63 &2.18&  \n& $ 142.6$ & 130.9$\pm$2.9 & 11.7$\pm$3.2\tablenotemark{b} & 468$\pm$23 & \n & \n &  2007.41 &1657$\pm$51 & $-$2021$\pm$54\\ 
0300+470  & 3 & 9  & 316 &0.18&  \n& $ 134.6$ & 220$\pm$79 & 85$\pm$79 & 3.9$\pm$6.0 & \n & \n &  2004.99 &129.8$\pm$7.6 & $-$126.7$\pm$7.6\\ 
0300+470  & 4 & 7  & 44 &2.09&  \n& $ 141.6$ & 130.0$\pm$4.5 & 11.6$\pm$4.8 & 219$\pm$17 & \n & \n &  2000.46 &1250$\pm$64 & $-$1597$\pm$67\\ 
0300+470  & 7 & 13  & 96 &0.99&  \n& $ 178.2$ & 198.9$\pm$4.0 & 20.7$\pm$4.3\tablenotemark{b} & 193$\pm$13 & \n & \n &  2012.97 &56$\pm$27 & $-$920$\pm$26\\ 
0300+470  & 11 & 12  & 167 &1.28&  \n& $ 148.4$ & 148.2$\pm$3.2 & 0.2$\pm$3.3 & 217$\pm$17 & \n & 2009.11$\pm$0.32 &  2014.97 &668$\pm$10 & $-$1085$\pm$30\\ 
0300+470  & 12 & 19  & 162 &0.60&  \n& $ 119.0$ & 297$\pm$86 & 178$\pm$86 & 5$\pm$12\tablenotemark{d} & \n & \n &  2015.16 &523$\pm$16 & $-$289$\pm$27\\ 
0300+470  & 13 & 6  & 78 &1.29&  \n& $ 129.8$ & 142.7$\pm$6.4 & 12.9$\pm$6.7 & 606$\pm$73 & \n & \n &  2016.26 &948$\pm$33 & $-$767$\pm$44\\ 
0300+470  & 15 & 18  & 632 &0.19&  \n& $ 100.4$ & 132$\pm$106 & 32$\pm$106 & 0.6$\pm$2.4\tablenotemark{d} & \n & \n &  2016.07 &190.1$\pm$5.1 & $-$35.0$\pm$3.6\\ 
0301$-$243  & 2 & 5  & 15 &3.43&  13.92& $ 236.6$ & 321$\pm$12 & 85$\pm$12\tablenotemark{b} & 137$\pm$31 & 2.29$\pm$0.51 & \n &  2011.56 &$-$2880.8$\pm$6.1 & $-$1870$\pm$41\\ 
0301$-$243  & 3 & 5  & 22 &1.52&  6.18& $ 233.8$ & 19$\pm$31 & 146$\pm$31 & 63$\pm$26 & 1.05$\pm$0.43 & \n &  2011.56 &$-$1227$\pm$36 & $-$890$\pm$23\\ 
0301$-$243  & 4 & 5  & 20 &0.37&  1.48& $ 226.4$ & 58$\pm$12\tablenotemark{c} & 169$\pm$12 & 84$\pm$18 & 1.40$\pm$0.31 & \n &  2011.56 &$-$253$\pm$20 & $-$245$\pm$16\\ 
0303+490  & 2 & 6  & 19 &1.44&  \n& $ 51.5$ & 44$\pm$28 & 8$\pm$28 & 51$\pm$21 & \n & \n &  2018.28 &1140$\pm$26 & 907$\pm$16\\ 
0305+039  & 1 & 7  & 10 &9.21&  5.30& $ 52.4$ & 134$\pm$111 & 82$\pm$111 & 32$\pm$150 & 0.06$\pm$0.29 & \n &  2008.37 &7291$\pm$110 & 5622$\pm$120\\ 
0305+039  & 2 & 8  & 13 &6.93&  3.99& $ 51.8$ & 107$\pm$39 & 56$\pm$39 & 53$\pm$37 & 0.102$\pm$0.072 & \n &  2008.23 &5439$\pm$30 & 4293$\pm$19\\ 
0305+039  & 3 & 10  & 16 &4.33&  2.49& $ 51.9$ & 57$\pm$42 & 5$\pm$42 & 63$\pm$39 & 0.122$\pm$0.075 & \n &  2007.57 &3390$\pm$50 & 2661$\pm$50\\ 
0305+039  & 4 & 10  & 26 &3.17&  1.83& $ 55.0$ & 321$\pm$90 & 94$\pm$90 & 9$\pm$20 & 0.018$\pm$0.039 & \n &  2007.57 &2603$\pm$24 & 1817$\pm$27\\ 
0305+039  & 5 & 10  & 13 &2.03&  1.17& $ 55.5$ & 50$\pm$48 & 5$\pm$48 & 46$\pm$33 & 0.089$\pm$0.064 & \n &  2007.57 &1662$\pm$35 & 1141$\pm$50\\ 
0305+039  & 6 & 10  & 30 &1.33&  0.77& $ 56.5$ & 79.3$\pm$8.2 & 22.8$\pm$8.2 & 53$\pm$14 & 0.103$\pm$0.026 & \n &  2007.57 &1095$\pm$17 & 731.0$\pm$8.2\\ 
0305+039  & 7 & 10  & 42 &0.76&  0.44& $ 55.9$ & 65.6$\pm$9.5 & 9.8$\pm$9.6 & 57.7$\pm$8.0 & 0.111$\pm$0.015 & \n &  2007.57 &617.1$\pm$9.6 & 422$\pm$13\\ 
0305+039  & 8 & 10  & 77 &0.37&  0.21& $ 54.4$ & 56$\pm$11 & 2$\pm$11 & 55$\pm$12 & 0.106$\pm$0.023 & \n &  2007.57 &286$\pm$17 & 205$\pm$11\\ 
0306+102  & 1 & 10  & 5 &6.40&  49.35& $ 47.1$ & 47$\pm$64 & 0$\pm$64 & 31$\pm$32 & 1.4$\pm$1.5 & \n &  2017.68 &4695$\pm$21 & 4364$\pm$21\\ 
0306+102  & 2 & 10  & 6 &3.34&  25.73& $ 45.2$ & 22.4$\pm$8.7 & 22.9$\pm$8.7 & 249$\pm$53 & 11.7$\pm$2.5 & \n &  2017.68 &2394$\pm$20 & 2411$\pm$37\\ 
0309+411  & 1 & 21  & 137 &0.33&  0.79& $ 305.0$ & 314.2$\pm$7.5 & 9.2$\pm$7.6 & 10.4$\pm$1.4 & 0.092$\pm$0.012 & \n &  2004.33 &$-$252.8$\pm$9.4 & 171.9$\pm$6.2\\ 
0309+411  & 2 & 21  & 17 &1.38&  3.28& $ 303.5$ & 322.8$\pm$4.8 & 19.3$\pm$4.8\tablenotemark{b} & 32.8$\pm$2.6 & 0.290$\pm$0.023 & \n &  2004.33 &$-$1097$\pm$18 & 693$\pm$14\\ 
0309+411  & 3 & 21  & 8 &2.42&  5.76& $ 302.4$ & 313.3$\pm$8.0 & 10.8$\pm$8.1 & 29.4$\pm$3.9 & 0.259$\pm$0.034 & \n &  2004.33 &$-$1986$\pm$16 & 1244$\pm$29\\ 
0313+411  & 3 & 8  & 5 &2.06&  0.79& $ 219.8$ & 222$\pm$17 & 3$\pm$17 & 219$\pm$63 & 0.278$\pm$0.080 & \n &  2014.11 &$-$1352$\pm$78 & $-$1618$\pm$88\\ 
0313+411  & 4 & 8  & 10 &0.99&  0.38& $ 221.3$ & 224.5$\pm$9.8 & 3$\pm$10 & 161$\pm$27 & 0.204$\pm$0.034 & \n &  2014.11 &$-$680$\pm$18 & $-$770$\pm$45\\ 
0316+413  & 1 & 28  & 868 &14.51&  5.15& $ 178.6$ & 183.5$\pm$1.5 & 4.9$\pm$1.5\tablenotemark{b} & 263$\pm$17 & 0.310$\pm$0.020 & \n &  2006.08 &357$\pm$26 & $-$14534$\pm$65\\ 
0316+413  & 2 & 25  & 1824 &11.21&  3.98& $ 182.8$ & 197.5$\pm$8.8 & 14.8$\pm$8.8 & 95$\pm$17 & 0.112$\pm$0.021 & \n &  2006.08 &$-$539$\pm$54 & $-$11177$\pm$71\\ 
0316+413  & 3 & 31  & 705 &8.36&  2.97& $ 352.8$ & 10.6$\pm$3.0 & 17.9$\pm$3.0\tablenotemark{b} & 109.0$\pm$9.8 & 0.128$\pm$0.011 & \n &  2006.08 &$-$1047$\pm$21 & 8307$\pm$38\\ 
0316+413  & 4 & 11  & 172 &2.53&  0.90& $ 185.3$ & 127.8$\pm$9.1 & 57.5$\pm$9.1\tablenotemark{b} & 197$\pm$27 & 0.232$\pm$0.031 & \n &  2003.46 &$-$240$\pm$24 & $-$2512$\pm$44\\ 
0316+413  & 6 & 24  & 2604 &1.40&  0.50& $ 211.0$ & 104$\pm$18 & 107$\pm$18\tablenotemark{b} & 22.8$\pm$6.8 & 0.0268$\pm$0.0080 & \n &  2004.90 &$-$709$\pm$20 & $-$1199$\pm$20\\ 
0316+413  & 7 & 13  & 876 &0.98&  0.35& $ 205.9$ & 129$\pm$11 & 77$\pm$11\tablenotemark{b} & 71$\pm$14 & 0.083$\pm$0.016 & \n &  2002.70 &$-$429$\pm$28 & $-$878$\pm$20\\ 
0316+413  & 8\tablenotemark{a} & 49  & 3346 &1.18&  0.42& $ 175.3$ & 157.6$\pm$1.9 & 17.7$\pm$2.0\tablenotemark{b} & 78.8$\pm$2.8 & 0.0928$\pm$0.0032 & \n &  2009.72 &101$\pm$14 & $-$1183$\pm$16\\ 
0316+413  & 9\tablenotemark{a} & 41  & 1526 &0.62&  0.22& $ 169.4$ & 176$\pm$10 & 7$\pm$10 & 20.8$\pm$3.8 & 0.0245$\pm$0.0045 & \n &  2011.14 &115$\pm$19 & $-$619$\pm$20\\ 
0316+413  & 15 & 6  & 5238 &3.00&  1.07& $ 173.6$ & 234.8$\pm$5.0 & 61.3$\pm$5.1\tablenotemark{b} & 347$\pm$39 & 0.409$\pm$0.046 & \n &  2016.49 &348$\pm$26 & $-$2976.3$\pm$7.8\\ 
0316+413  & 16\tablenotemark{a} & 12  & 3259 &2.48&  0.88& $ 167.0$ & 181.4$\pm$3.5 & 14.4$\pm$3.6\tablenotemark{b} & 301$\pm$37 & 0.354$\pm$0.043 & \n &  2015.71 &556$\pm$18 & $-$2419$\pm$36\\ 
0316+413  & 19\tablenotemark{a} & 22  & 4579 &1.69&  0.60& $ 202.9$ & 160.8$\pm$5.2 & 42.0$\pm$5.2\tablenotemark{b} & 112$\pm$10 & 0.132$\pm$0.012 & \n &  2015.30 &$-$648$\pm$24 & $-$1581$\pm$24\\ 
0321+340  & 2 & 7  & 11 &7.14&  8.30& $ 124.7$ & 91$\pm$28 & 34$\pm$28 & 115$\pm$52 & 0.46$\pm$0.21 & \n &  2011.88 &5882$\pm$37 & $-$4068$\pm$35\\ 
0321+340  & 3 & 7  & 9 &3.21&  3.73& $ 125.3$ & 127.1$\pm$2.4 & 1.8$\pm$2.7 & 2251$\pm$79 & 9.05$\pm$0.32 & 2010.322$\pm$0.045 &  2011.88 &2819$\pm$38 & $-$2008$\pm$80\\ 
0329+654  & 2 & 7  & 5 &2.41&  \n& $ 67.5$ & 79$\pm$33 & 12$\pm$33 & 88$\pm$82 & \n & \n &  2015.57 &2221$\pm$58 & 922$\pm$14\\ 
0329+654  & 3 & 7  & 4 &1.04&  \n& $ 70.0$ & 68$\pm$80 & 2$\pm$80 & 15$\pm$30 & \n & \n &  2015.57 &977$\pm$25 & 356$\pm$21\\ 
0329+654  & 4 & 7  & 5 &0.38&  \n& $ 60.1$ & 228$\pm$68 & 168$\pm$68 & 13$\pm$24 & \n & \n &  2015.57 &329$\pm$22 & 189.5$\pm$9.2\\ 
0333+321  & 2 & 18  & 124 &1.56&  13.11& $ 122.8$ & 127.43$\pm$0.82 & 4.61$\pm$0.88\tablenotemark{b} & 178.6$\pm$2.8 & 11.06$\pm$0.17 & 2004.98$\pm$0.13 &  2013.44 &1337$\pm$11 & $-$865.7$\pm$7.1\\ 
0333+321  & 3 & 6  & 237 &0.50&  4.24& $ 123.9$ & 130.7$\pm$9.0 & 6.7$\pm$9.4 & 190$\pm$25 & 11.8$\pm$1.6 & \n &  1997.08 &425.1$\pm$9.8 & $-$287$\pm$29\\ 
0333+321  & 4 & 6  & 55 &1.02&  8.54& $ 120.0$ & 103$\pm$19 & 17$\pm$19 & 194$\pm$60 & 12.0$\pm$3.7 & \n &  1997.08 &889$\pm$46 & $-$510$\pm$48\\ 
0333+321  & 5 & 8  & 25 &2.43&  20.40& $ 125.6$ & 127.8$\pm$5.2 & 2.1$\pm$5.3 & 167$\pm$17 & 10.4$\pm$1.0 & 1988.9$\pm$1.5 &  2002.79 &1917$\pm$36 & $-$1370$\pm$26\\ 
0333+321  & 6 & 25  & 72 &3.91&  32.84& $ 123.9$ & 125.29$\pm$0.71 & 1.39$\pm$0.74 & 211.9$\pm$2.5 & 13.13$\pm$0.16 & 1984.64$\pm$0.23 &  2002.85 &3200$\pm$13 & $-$2148$\pm$14\\ 
0333+321  & 7\tablenotemark{a} & 25  & 65 &5.78&  48.59& $ 128.4$ & 136.7$\pm$2.6 & 8.3$\pm$2.6\tablenotemark{b} & 189.0$\pm$8.4 & 11.71$\pm$0.52 & \n &  2002.85 &4500$\pm$52 & $-$3553$\pm$38\\ 
0333+321  & 10 & 16  & 84 &1.64&  13.78& $ 128.6$ & 135.8$\pm$1.9 & 7.2$\pm$2.0\tablenotemark{b} & 129.6$\pm$4.3 & 8.03$\pm$0.27 & \n &  2009.43 &1304$\pm$14 & $-$1045$\pm$11\\ 
0333+321  & 11 & 20  & 52 &2.34&  19.67& $ 124.8$ & 126.8$\pm$2.0 & 1.9$\pm$2.0 & 163.3$\pm$5.7 & 10.11$\pm$0.36 & 1993.13$\pm$0.52 &  2006.96 &1869$\pm$25 & $-$1299$\pm$21\\ 
0333+321  & 12 & 9  & 366 &0.70&  5.87& $ 116.4$ & 115.1$\pm$1.5 & 1.2$\pm$1.7 & 181.1$\pm$6.2 & 11.22$\pm$0.38 & 2010.97$\pm$0.14 &  2014.64 &590$\pm$13 & $-$293.6$\pm$8.4\\ 
0333+321  & 13 & 7  & 373 &0.27&  2.28& $ 116.8$ & 243$\pm$55 & 126$\pm$56 & 12$\pm$17 & 0.7$\pm$1.1 & \n &  2017.17 &241$\pm$16 & $-$122.3$\pm$9.3\\ 
0333+321  & 17 & 11  & 66 &6.86&  57.66& $ 129.5$ & 128.1$\pm$7.9 & 1.4$\pm$7.9 & 90$\pm$12 & 5.56$\pm$0.77 & \n &  2015.49 &5284$\pm$31 & $-$4360$\pm$28\\ 
0333+321  & 18 & 11  & 29 &8.65&  72.70& $ 129.4$ & 127.8$\pm$5.7 & 1.7$\pm$5.7 & 167$\pm$14 & 10.37$\pm$0.89 & \n &  2015.49 &6665$\pm$26 & $-$5484$\pm$45\\ 
0333+321  & 19 & 11  & 42 &5.64&  47.42& $ 123.9$ & 136.4$\pm$4.4 & 12.5$\pm$4.4 & 101.1$\pm$8.0 & 6.26$\pm$0.49 & \n &  2015.49 &4677$\pm$12 & $-$3136$\pm$23\\ 
0336$-$019  & 1\tablenotemark{a} & 11  & 64 &2.82&  21.68& $ 58.4$ & 40.9$\pm$6.5 & 17.5$\pm$6.6 & 168$\pm$19 & 7.80$\pm$0.88 & \n &  1999.87 &2468$\pm$61 & 1552$\pm$57\\ 
0336$-$019  & 2\tablenotemark{a} & 11  & 206 &1.47&  11.29& $ 69.9$ & 72.5$\pm$4.9 & 2.5$\pm$5.0 & 106$\pm$10 & 4.91$\pm$0.48 & \n &  1999.87 &1439$\pm$31 & 522$\pm$27\\ 
0336$-$019  & 3 & 21  & 381 &0.23&  1.78& $ 73.2$ & 152$\pm$12 & 79$\pm$12\tablenotemark{b} & 17.1$\pm$3.0\tablenotemark{d} & 0.79$\pm$0.14 & \n &  2004.76 &206$\pm$18 & 98$\pm$13\\ 
0336$-$019  & 4 & 5  & 514 &0.82&  6.28& $ 42.1$ & 50.5$\pm$6.8 & 8.5$\pm$7.3 & 267$\pm$28 & 12.4$\pm$1.3 & \n &  2001.24 &565$\pm$24 & 621$\pm$45\\ 
0336$-$019  & 5 & 11  & 150 &2.26&  17.34& $ 72.5$ & 74.0$\pm$3.5 & 1.5$\pm$3.7 & 527$\pm$34 & 24.5$\pm$1.6 & 2003.02$\pm$0.31 &  2006.89 &1949$\pm$54 & 620$\pm$49\\ 
0336$-$019  & 14\tablenotemark{a} & 18  & 232 &2.97&  22.85& $ 52.2$ & 59.7$\pm$3.1 & 7.4$\pm$3.2 & 369$\pm$14 & 17.11$\pm$0.63 & \n &  2008.38 &2229$\pm$19 & 1750$\pm$51\\ 
0346+800  & 1 & 5  & 19 &5.35&  \n& $ 127.9$ & 78$\pm$38 & 50$\pm$38 & 104$\pm$97 & \n & \n &  2011.57 &4225$\pm$99 & $-$3290$\pm$45\\ 
0346+800  & 2 & 5  & 8 &2.52&  \n& $ 134.3$ & 274$\pm$20 & 139$\pm$20 & 110$\pm$58 & \n & \n &  2011.57 &1802$\pm$73 & $-$1761$\pm$24\\ 
0346+800  & 3 & 5  & 15 &0.90&  \n& $ 140.4$ & 153$\pm$40 & 13$\pm$40 & 35$\pm$21 & \n & \n &  2011.57 &572$\pm$27 & $-$692$\pm$29\\ 
0347$-$211  & 1 & 7  & 49 &0.43&  3.41& $ 166.1$ & 6$\pm$46 & 160$\pm$47 & 51$\pm$35 & 5.2$\pm$3.5 & \n &  2011.57 &106$\pm$49 & $-$403$\pm$47\\ 
0347$-$211  & 2 & 7  & 247 &0.12&  0.92& $ 251.5$ & 349$\pm$22 & 97$\pm$24 & 34$\pm$15 & 3.4$\pm$1.5 & \n &  2011.57 &$-$113$\pm$13 & $-$26$\pm$20\\ 
0355+508  & 1 & 21  & 51 &24.83&  212.18& $ 32.0$ & 73$\pm$25 & 41$\pm$25 & 34$\pm$12 & 2.39$\pm$0.81 & \n &  2006.22 &13180$\pm$82 & 21045$\pm$119\\ 
0355+508  & 2 & 36  & 54 &3.24&  27.70& $ 46.3$ & 104$\pm$46 & 58$\pm$46 & 9.1$\pm$6.0\tablenotemark{d} & 0.64$\pm$0.42 & \n &  2006.22 &2349$\pm$26 & 2238$\pm$49\\ 
0355+508  & 3 & 21  & 61 &1.10&  9.36& $ 67.7$ & 192$\pm$18 & 124$\pm$18 & 32$\pm$13 & 2.22$\pm$0.93 & \n &  2003.54 &1014$\pm$31 & 417$\pm$67\\ 
0355+508  & 10 & 5  & 2652 &0.17&  1.44& $ 84.7$ & 154$\pm$34 & 69$\pm$35 & 99$\pm$61 & 7.0$\pm$4.3 & \n &  2017.11 &167.0$\pm$7.9 & 16$\pm$14\\ 
0355+508  & 13 & 5  & 3475 &0.21&  1.78& $ 29.5$ & 109.7$\pm$9.0 & 80.2$\pm$9.1\tablenotemark{b} & 123$\pm$10 & 8.65$\pm$0.72 & \n &  2017.11 &102.0$\pm$1.8 & 181.8$\pm$4.8\\ 
0355+508  & 15 & 5  & 704 &0.44&  3.72& $ 168.9$ & 87$\pm$19 & 82$\pm$19\tablenotemark{b} & 82$\pm$26 & 5.8$\pm$1.9 & \n &  2017.11 &83.4$\pm$6.1 & $-$426.9$\pm$5.8\\ 
0400+258  & 1 & 5  & 47 &6.46&  54.40& $ 37.4$ & 174$\pm$94 & 137$\pm$94 & 13$\pm$32 & 1.1$\pm$2.8 & \n &  2012.17 &3923$\pm$30 & 5122$\pm$35\\ 
0400+258  & 2 & 6  & 17 &4.35&  36.64& $ 54.6$ & 184$\pm$56 & 130$\pm$56 & 95$\pm$139 & 8$\pm$12 & \n &  2012.17 &3540$\pm$31 & 2481$\pm$107\\ 
0400+258  & 3 & 5  & 6 &1.62&  13.63& $ 76.8$ & 309$\pm$76 & 128$\pm$76 & 72$\pm$145 & 6$\pm$12 & \n &  2011.56 &1566$\pm$44 & 376$\pm$84\\ 
0400+258  & 4 & 6  & 926 &0.74&  6.19& $ 99.2$ & 119.6$\pm$3.3 & 20.4$\pm$3.4\tablenotemark{b} & 137.4$\pm$9.4 & 11.74$\pm$0.80 & \n &  2012.17 &775$\pm$10 & $-$145.5$\pm$7.3\\ 
0403$-$132  & 1 & 15  & 12 &12.71&  82.83& $ 160.2$ & 164.9$\pm$1.5 & 4.7$\pm$1.6\tablenotemark{b} & 612$\pm$13 & 20.44$\pm$0.44 & \n &  2005.33 &4100$\pm$62 & $-$11185$\pm$48\\ 
0403$-$132  & 2 & 6  & 8 &6.33&  41.22& $ 173.5$ & 210$\pm$10 & 37$\pm$10\tablenotemark{b} & 80$\pm$15 & 2.67$\pm$0.49 & \n &  2005.89 &719$\pm$16 & $-$6282$\pm$18\\ 
0403$-$132  & 3\tablenotemark{a} & 11  & 34 &3.20&  20.86& $ 177.4$ & 184.1$\pm$2.0 & 6.7$\pm$2.1\tablenotemark{b} & 622$\pm$26 & 20.75$\pm$0.87 & \n &  2006.86 &134$\pm$38 & $-$3356$\pm$47\\ 
0403$-$132  & 4 & 8  & 37 &2.26&  14.71& $ 188.9$ & 188.4$\pm$1.8 & 0.5$\pm$1.9 & 494$\pm$36 & 16.5$\pm$1.2 & 2001.13$\pm$0.34 &  2005.89 &$-$362$\pm$16 & $-$2317$\pm$40\\ 
0403$-$132  & 5 & 14  & 203 &0.30&  1.95& $ 183.8$ & 106$\pm$47 & 78$\pm$47 & 4.8$\pm$3.5\tablenotemark{d} & 0.16$\pm$0.12 & \n &  2008.25 &$-$16.3$\pm$4.6 & $-$299$\pm$14\\ 
0403$-$132  & 10 & 7  & 46 &2.05&  13.36& $ 185.8$ & 174.9$\pm$3.9 & 10.9$\pm$4.0 & 335$\pm$42 & 11.2$\pm$1.4 & \n &  2008.98 &$-$205$\pm$28 & $-$2056$\pm$52\\ 
0403$-$132  & 11 & 7  & 37 &3.20&  20.85& $ 175.5$ & 186.4$\pm$3.4 & 10.9$\pm$3.4\tablenotemark{b} & 514$\pm$29 & 17.16$\pm$0.96 & \n &  2009.87 &241$\pm$44 & $-$3293$\pm$42\\ 
0415+379  & 2 & 6  & 56 &4.23&  4.01& $ 68.6$ & 66.1$\pm$1.1 & 2.5$\pm$1.1 & 1655$\pm$52 & 5.37$\pm$0.17 & \n &  1996.46 &3842$\pm$44 & 1501$\pm$19\\ 
0415+379  & 3 & 6  & 75 &2.96&  2.81& $ 64.1$ & 64.6$\pm$2.9 & 0.4$\pm$3.2 & 1613$\pm$93 & 5.24$\pm$0.30 & 1994.77$\pm$0.12 &  1996.72 &2824$\pm$91 & 1367$\pm$71\\ 
0415+379  & 7 & 11  & 84 &8.94&  8.48& $ 64.5$ & 64.1$\pm$1.5 & 0.4$\pm$1.5 & 1587$\pm$41 & 5.15$\pm$0.13 & 1996.69$\pm$0.16 &  2002.20 &7896$\pm$80 & 3758$\pm$75\\ 
0415+379  & 9 & 8  & 42 &6.88&  6.52& $ 64.9$ & 68.4$\pm$1.8 & 3.5$\pm$1.9 & 1268$\pm$55 & 4.12$\pm$0.18 & \n &  2002.64 &6199$\pm$83 & 2910$\pm$49\\ 
0415+379  & 10 & 6  & 64 &4.96&  4.70& $ 64.2$ & 52.8$\pm$3.4 & 11.4$\pm$3.4\tablenotemark{b} & 909$\pm$60 & 2.95$\pm$0.20 & \n &  2002.07 &4484$\pm$71 & 2174$\pm$42\\ 
0415+379  & 14 & 10  & 58 &5.73&  5.43& $ 60.9$ & 61.6$\pm$1.1 & 0.7$\pm$1.3 & 1768$\pm$41 & 5.74$\pm$0.13 & 2000.415$\pm$0.081 &  2003.45 &4670$\pm$63 & 2603$\pm$49\\ 
0415+379  & 15 & 5  & 315 &1.81&  1.72& $ 63.7$ & 63.2$\pm$3.0 & 0.5$\pm$3.7 & 1463$\pm$97 & 4.75$\pm$0.32 & 2001.120$\pm$0.097 &  2002.41 &1698$\pm$85 & 841$\pm$58\\ 
0415+379  & 23 & 5  & 71 &5.95&  5.64& $ 59.4$ & 63.3$\pm$2.4 & 3.9$\pm$2.4 & 1720$\pm$71 & 5.58$\pm$0.23 & \n &  2005.00 &5160$\pm$33 & 3051$\pm$34\\ 
0415+379  & 24 & 5  & 55 &5.59&  5.30& $ 61.1$ & 50.6$\pm$2.7 & 10.5$\pm$2.8\tablenotemark{b} & 1603$\pm$63 & 5.20$\pm$0.21 & \n &  2005.00 &4922.4$\pm$9.1 & 2725$\pm$46\\ 
0415+379  & 25 & 5  & 58 &5.25&  4.98& $ 63.2$ & 54.1$\pm$1.6 & 9.0$\pm$1.6\tablenotemark{b} & 1464$\pm$46 & 4.75$\pm$0.15 & \n &  2005.00 &4713$\pm$24 & 2391$\pm$17\\ 
0415+379  & 26\tablenotemark{a} & 14  & 50 &5.53&  5.24& $ 63.6$ & 55.6$\pm$1.4 & 8.0$\pm$1.4\tablenotemark{b} & 1382$\pm$36 & 4.49$\pm$0.12 & \n &  2007.92 &4707$\pm$36 & 2288$\pm$31\\ 
0415+379  & 27 & 56  & 774 &0.26&  0.25& $ 63.1$ & 359$\pm$26 & 64$\pm$26 & 3.2$\pm$1.2\tablenotemark{d} & 0.0105$\pm$0.0040 & \n &  2015.10 &232.7$\pm$4.1 & 118.3$\pm$3.5\\ 
0415+379  & 28 & 6  & 27 &8.55&  8.11& $ 61.1$ & 63.1$\pm$4.6 & 2.0$\pm$4.6 & 1032$\pm$121 & 3.35$\pm$0.39 & \n &  2007.36 &7471$\pm$77 & 4120$\pm$35\\ 
0415+379  & 30\tablenotemark{a} & 27  & 128 &4.11&  3.89& $ 63.0$ & 64.3$\pm$1.8 & 1.4$\pm$1.9 & 1424$\pm$82 & 4.62$\pm$0.26 & \n &  2011.82 &3636$\pm$71 & 1856$\pm$20\\ 
0415+379  & 32 & 29  & 76 &6.61&  6.26& $ 65.0$ & 64.01$\pm$0.61 & 0.95$\pm$0.67 & 1818$\pm$30 & 5.898$\pm$0.099 & 2006.219$\pm$0.052 &  2009.52 &5548$\pm$52 & 2583$\pm$22\\ 
0415+379  & 33\tablenotemark{a} & 43  & 96 &6.31&  5.99& $ 63.4$ & 60.39$\pm$0.52 & 3.04$\pm$0.56\tablenotemark{b} & 1341$\pm$15 & 4.351$\pm$0.050 & \n &  2010.03 &5045$\pm$31 & 2482$\pm$20\\ 
0415+379  & 35 & 13  & 198 &3.92&  3.72& $ 68.4$ & 65.1$\pm$3.4 & 3.2$\pm$3.4 & 1043$\pm$57 & 3.38$\pm$0.18 & \n &  2011.14 &3672$\pm$21 & 1457$\pm$24\\ 
0415+379  & 36\tablenotemark{a} & 49  & 108 &7.50&  7.12& $ 62.1$ & 67.13$\pm$0.44 & 5.00$\pm$0.46\tablenotemark{b} & 978.5$\pm$9.0 & 3.175$\pm$0.029 & \n &  2015.02 &6970$\pm$18 & 3650$\pm$14\\ 
0415+379  & 37\tablenotemark{a} & 27  & 67 &5.07&  4.81& $ 64.5$ & 59.5$\pm$1.9 & 5.0$\pm$2.0 & 1141$\pm$43 & 3.70$\pm$0.14 & \n &  2010.16 &4406$\pm$51 & 2081$\pm$39\\ 
0415+379  & 38 & 8  & 47 &2.64&  2.50& $ 67.4$ & 72.1$\pm$2.1 & 4.7$\pm$2.1 & 1547$\pm$148 & 5.02$\pm$0.48 & \n &  2008.94 &2374$\pm$65 & 995$\pm$10\\ 
0415+379  & 39\tablenotemark{a} & 50  & 203 &5.64&  5.35& $ 65.1$ & 64.85$\pm$0.41 & 0.28$\pm$0.44 & 1431$\pm$15 & 4.644$\pm$0.048 & \n &  2011.34 &4750$\pm$27 & 2200$\pm$14\\ 
0415+379  & 40\tablenotemark{a} & 71  & 239 &7.40&  7.02& $ 64.5$ & 63.38$\pm$0.55 & 1.17$\pm$0.63 & 1578$\pm$26 & 5.122$\pm$0.086 & \n &  2012.99 &6545$\pm$76 & 3112$\pm$22\\ 
0415+379  & 41\tablenotemark{a} & 17  & 377 &1.73&  1.64& $ 66.3$ & 70.5$\pm$1.2 & 4.2$\pm$1.3\tablenotemark{b} & 889$\pm$26 & 2.885$\pm$0.086 & \n &  2009.62 &1540$\pm$24 & 678$\pm$15\\ 
0415+379  & 44\tablenotemark{a} & 21  & 63 &2.10&  2.00& $ 65.7$ & 67.28$\pm$0.90 & 1.6$\pm$1.0 & 1636$\pm$40 & 5.31$\pm$0.13 & \n &  2013.10 &1988$\pm$27 & 896$\pm$14\\ 
0415+379  & 46\tablenotemark{a} & 26  & 55 &2.95&  2.79& $ 67.0$ & 68.35$\pm$0.89 & 1.33$\pm$0.99 & 1920$\pm$42 & 6.23$\pm$0.14 & \n &  2013.30 &3133$\pm$34 & 1317$\pm$21\\ 
0415+379  & 47\tablenotemark{a} & 32  & 56 &3.57&  3.39& $ 64.5$ & 63.5$\pm$1.1 & 1.0$\pm$1.2 & 1742$\pm$35 & 5.65$\pm$0.11 & \n &  2012.75 &3333$\pm$33 & 1591$\pm$29\\ 
0415+379  & 51\tablenotemark{a} & 13  & 48 &6.39&  6.06& $ 62.5$ & 64.3$\pm$1.6 & 1.8$\pm$1.6 & 1265$\pm$45 & 4.10$\pm$0.15 & \n &  2016.94 &5738$\pm$14 & 2990.8$\pm$9.5\\ 
0415+379  & 52 & 13  & 148 &1.13&  1.07& $ 65.5$ & 66.2$\pm$2.3 & 0.7$\pm$2.5 & 1348$\pm$74 & 4.37$\pm$0.24 & 2011.913$\pm$0.049 &  2012.79 &1076$\pm$30 & 490$\pm$18\\ 
0415+379  & 53\tablenotemark{a} & 35  & 111 &4.85&  4.60& $ 64.1$ & 62.82$\pm$0.32 & 1.27$\pm$0.37\tablenotemark{b} & 1834$\pm$14 & 5.950$\pm$0.046 & \n &  2015.73 &4511$\pm$23 & 2195$\pm$13\\ 
0415+379  & 54\tablenotemark{a} & 32  & 115 &6.17&  5.85& $ 64.5$ & 63.84$\pm$0.43 & 0.72$\pm$0.45 & 1697$\pm$17 & 5.507$\pm$0.057 & \n &  2017.10 &5260$\pm$26 & 2498$\pm$15\\ 
0415+379  & 56 & 23  & 475 &0.58&  0.55& $ 62.2$ & 333$\pm$21 & 90$\pm$21 & 13.0$\pm$4.7\tablenotemark{d} & 0.042$\pm$0.015 & \n &  2015.70 &512.6$\pm$4.8 & 267.7$\pm$5.9\\ 
0415+379  & 57\tablenotemark{a} & 21  & 419 &1.62&  1.54& $ 67.2$ & 66.0$\pm$1.6 & 1.1$\pm$1.8 & 1518$\pm$62 & 4.93$\pm$0.20 & \n &  2013.60 &1651$\pm$41 & 698$\pm$22\\ 
0415+379  & 58\tablenotemark{a} & 21  & 74 &3.83&  3.63& $ 65.0$ & 66.04$\pm$0.98 & 1.1$\pm$1.0 & 1791$\pm$46 & 5.81$\pm$0.15 & \n &  2016.16 &2982$\pm$41 & 1402$\pm$21\\ 
0415+379  & 60\tablenotemark{a} & 25  & 100 &3.98&  3.78& $ 63.6$ & 63.29$\pm$0.84 & 0.33$\pm$0.93 & 1858$\pm$29 & 6.030$\pm$0.093 & \n &  2016.90 &3512$\pm$29 & 1741$\pm$27\\ 
0415+379  & 64 & 5  & 38 &1.87&  1.77& $ 60.8$ & 60.2$\pm$2.1 & 0.6$\pm$2.2 & 1735$\pm$73 & 5.63$\pm$0.24 & 2016.224$\pm$0.046 &  2017.33 &1673$\pm$18 & 935$\pm$14\\ 
0415+379  & 65 & 6  & 128 &2.10&  1.99& $ 62.9$ & 67.7$\pm$3.2 & 4.8$\pm$3.3 & 1180$\pm$88 & 3.83$\pm$0.29 & 2016.58$\pm$0.14 &  2018.25 &1746$\pm$39 & 906$\pm$26\\ 
0415+379  & 66 & 8  & 49 &1.78&  1.69& $ 61.8$ & 62.6$\pm$2.3 & 0.7$\pm$2.5 & 1254$\pm$80 & 4.07$\pm$0.26 & 2016.235$\pm$0.072 &  2017.76 &1664$\pm$48 & 889$\pm$17\\ 
0415+379  & 67\tablenotemark{a} & 12  & 722 &2.08&  1.97& $ 62.0$ & 64.1$\pm$1.2 & 2.1$\pm$1.3 & 1431$\pm$51 & 4.64$\pm$0.16 & \n &  2018.60 &1533$\pm$35 & 827$\pm$13\\ 
0415+379  & 68 & 16  & 25 &5.14&  4.88& $ 63.7$ & 64.1$\pm$1.4 & 0.4$\pm$1.5 & 2312$\pm$67 & 7.50$\pm$0.22 & 2016.197$\pm$0.068 &  2018.28 &4299$\pm$61 & 2128$\pm$46\\ 
0415+379  & 69\tablenotemark{a} & 12  & 356 &2.42&  2.30& $ 63.0$ & 65.4$\pm$1.6 & 2.4$\pm$1.7 & 1441$\pm$61 & 4.68$\pm$0.20 & \n &  2018.60 &1854$\pm$40 & 962$\pm$20\\ 
0415+379  & 73 & 10  & 260 &0.67&  0.64& $ 63.2$ & 196$\pm$17 & 132$\pm$17 & 84$\pm$30 & 0.272$\pm$0.099 & \n &  2018.82 &602.5$\pm$8.7 & 310$\pm$15\\ 
0420+417  & 6\tablenotemark{a} & 15  & 63 &5.81&  30.94& $ 260.4$ & 103.9$\pm$5.8\tablenotemark{c} & 156.5$\pm$5.8\tablenotemark{b} & 91$\pm$15 & 2.20$\pm$0.38 & \n &  2016.83 &$-$5731$\pm$27 & $-$968$\pm$14\\ 
0420+417  & 7 & 13  & 49 &3.59&  19.11& $ 255.3$ & 324.3$\pm$3.1 & 69.0$\pm$3.2\tablenotemark{b} & 200$\pm$12 & 4.85$\pm$0.28 & \n &  2016.35 &$-$3460$\pm$15 & $-$926$\pm$18\\ 
0420+417  & 8\tablenotemark{a} & 15  & 40 &2.77&  14.76& $ 257.1$ & 228.1$\pm$3.0 & 28.9$\pm$3.1\tablenotemark{b} & 352$\pm$18 & 8.55$\pm$0.45 & \n &  2016.83 &$-$2697$\pm$29 & $-$617$\pm$34\\ 
0420+417  & 9 & 12  & 50 &1.17&  6.24& $ 261.2$ & 252.9$\pm$8.0 & 8.3$\pm$8.0 & 59$\pm$12 & 1.43$\pm$0.30 & \n &  2016.08 &$-$1147$\pm$17 & $-$175.7$\pm$9.5\\ 
0420+417  & 10\tablenotemark{a} & 12  & 62 &0.59&  3.12& $ 285.4$ & 273.6$\pm$2.3 & 11.8$\pm$2.5\tablenotemark{b} & 135$\pm$20 & 3.27$\pm$0.49 & \n &  2016.08 &$-$540$\pm$27 & 153.5$\pm$6.9\\ 
0420+417  & 11\tablenotemark{a} & 15  & 444 &0.24&  1.26& $ 304.4$ & 187$\pm$22\tablenotemark{c?} & 118$\pm$22\tablenotemark{b?} & 10.8$\pm$3.5 & 0.262$\pm$0.086 & \n &  2016.83 &$-$194.7$\pm$6.8 & 133.4$\pm$6.0\\ 
0420$-$014  & 1\tablenotemark{a} & 31  & 55 &3.94&  30.98& $ 173.4$ & 182.8$\pm$4.5 & 9.4$\pm$4.6 & 117$\pm$10 & 5.73$\pm$0.51 & \n &  2005.14 &449$\pm$38 & $-$3966$\pm$43\\ 
0420$-$014  & 2 & 26  & 241 &1.42&  11.15& $ 195.6$ & 124.4$\pm$9.1 & 71.2$\pm$9.1\tablenotemark{b} & 71$\pm$10 & 3.48$\pm$0.51 & \n &  1999.04 &$-$434$\pm$22 & $-$1331$\pm$27\\ 
0420$-$014  & 3 & 30  & 494 &0.61&  4.82& $ 203.3$ & 187.2$\pm$3.4 & 16.1$\pm$3.7\tablenotemark{b} & 101.7$\pm$7.3 & 4.99$\pm$0.36 & \n &  2007.29 &$-$257$\pm$18 & $-$676$\pm$22\\ 
0420$-$014  & 4 & 10  & 2964 &0.22&  1.71& $ 287.5$ & 317$\pm$13 & 30$\pm$14 & 48$\pm$10 & 2.35$\pm$0.51 & \n &  2009.79 &$-$200$\pm$11 & 57$\pm$17\\ 
0422+004  & 2 & 16  & 137 &0.75&  3.07& $ 9.7$ & 24.7$\pm$8.6 & 15.0$\pm$8.7 & 43.6$\pm$9.4 & 0.74$\pm$0.16 & \n &  2007.28 &111$\pm$15 & 707$\pm$31\\ 
0429+415  & 1 & 5  & 21 &17.64&  142.57& $ 215.9$ & 242$\pm$24 & 26$\pm$24 & 67$\pm$18 & 3.57$\pm$0.94 & \n &  2011.01 &$-$10338$\pm$22 & $-$14282$\pm$60\\ 
0429+415  & 2 & 6  & 99 &20.90&  168.95& $ 217.6$ & 295$\pm$17 & 78$\pm$17 & 24.8$\pm$9.3 & 1.32$\pm$0.49 & \n &  2009.90 &$-$12752$\pm$26 & $-$16554.0$\pm$6.6\\ 
0429+415  & 3 & 6  & 58 &21.16&  171.08& $ 219.8$ & 241$\pm$74 & 21$\pm$74 & 21$\pm$39 & 1.1$\pm$2.1 & \n &  2009.90 &$-$13537$\pm$98 & $-$16255$\pm$36\\ 
0429+415  & 5 & 8  & 235 &39.55&  319.76& $ 229.3$ & 13$\pm$35 & 144$\pm$35 & 19.0$\pm$9.7 & 1.01$\pm$0.52 & \n &  2004.33 &$-$29987$\pm$68 & $-$25863$\pm$63\\ 
0429+415  & 6 & 8  & 338 &40.57&  327.96& $ 228.4$ & 284$\pm$37 & 55$\pm$37 & 9.6$\pm$4.8 & 0.51$\pm$0.25 & \n &  2004.33 &$-$30321$\pm$25 & $-$26923$\pm$48\\ 
0429+415  & 7 & 8  & 212 &40.83&  330.09& $ 227.1$ & 121$\pm$67 & 106$\pm$67 & 9$\pm$15 & 0.48$\pm$0.80 & \n &  2004.33 &$-$29923$\pm$74 & $-$27790$\pm$57\\ 
0430+052  & 1\tablenotemark{a} & 14  & 71 &9.74&  6.35& $ 252.0$ & 258.1$\pm$1.5 & 6.2$\pm$1.5\tablenotemark{b} & 2143$\pm$118 & 4.70$\pm$0.26 & \n &  2001.59 &$-$9440$\pm$43 & $-$3054$\pm$18\\ 
0430+052  & 2\tablenotemark{a} & 23  & 342 &6.20&  4.04& $ 253.0$ & 258.74$\pm$0.94 & 5.8$\pm$1.0\tablenotemark{b} & 1723$\pm$18 & 3.782$\pm$0.040 & \n &  1999.56 &$-$4626$\pm$32 & $-$1556$\pm$52\\ 
0430+052  & 3\tablenotemark{a} & 14  & 119 &7.36&  4.79& $ 243.9$ & 247.6$\pm$1.1 & 3.6$\pm$1.2\tablenotemark{b} & 2316$\pm$34 & 5.083$\pm$0.075 & \n &  2001.59 &$-$6794$\pm$11 & $-$3307$\pm$17\\ 
0430+052  & 4 & 13  & 200 &5.03&  3.27& $ 243.6$ & 251.0$\pm$1.2 & 7.5$\pm$1.2\tablenotemark{b} & 1943$\pm$90 & 4.27$\pm$0.20 & \n &  2001.63 &$-$4666$\pm$32 & $-$2295.7$\pm$8.9\\ 
0430+052  & 5\tablenotemark{a} & 15  & 273 &3.93&  2.56& $ 236.4$ & 242.3$\pm$1.6 & 5.9$\pm$1.6\tablenotemark{b} & 1813$\pm$60 & 3.98$\pm$0.13 & \n &  2001.34 &$-$3108$\pm$28 & $-$2086$\pm$20\\ 
0430+052  & 6 & 15  & 227 &3.16&  2.06& $ 237.1$ & 241.8$\pm$2.0 & 4.6$\pm$2.1 & 1859$\pm$64 & 4.08$\pm$0.14 & \n &  2001.34 &$-$2487$\pm$28 & $-$1624$\pm$29\\ 
0430+052  & 7 & 14  & 141 &2.11&  1.37& $ 240.0$ & 238.0$\pm$1.0 & 2.0$\pm$1.1 & 2092$\pm$38 & 4.593$\pm$0.083 & 2000.502$\pm$0.019 &  2001.59 &$-$1978$\pm$14 & $-$1148$\pm$13\\ 
0430+052  & 8 & 13  & 371 &0.97&  0.63& $ 240.3$ & 245.1$\pm$1.2 & 4.8$\pm$1.3\tablenotemark{b} & 1507$\pm$47 & 3.31$\pm$0.10 & 2000.873$\pm$0.020 &  2001.63 &$-$962$\pm$17 & $-$536.6$\pm$8.1\\ 
0430+052  & 11\tablenotemark{a} & 26  & 161 &13.07&  8.52& $ 245.4$ & 248.97$\pm$0.75 & 3.53$\pm$0.79\tablenotemark{b} & 2322$\pm$42 & 5.097$\pm$0.093 & \n &  2007.09 &$-$10111$\pm$90 & $-$4750$\pm$57\\ 
0430+052  & 12\tablenotemark{a} & 12  & 108 &7.17&  4.67& $ 243.2$ & 243.6$\pm$1.6 & 0.5$\pm$1.8 & 2294$\pm$79 & 5.03$\pm$0.17 & \n &  2005.36 &$-$5509$\pm$132 & $-$2797$\pm$93\\ 
0430+052  & 13\tablenotemark{a} & 48  & 77 &15.89&  10.35& $ 246.3$ & 249.33$\pm$0.75 & 2.98$\pm$0.79\tablenotemark{b} & 2350$\pm$31 & 5.159$\pm$0.068 & \n &  2009.02 &$-$11995$\pm$77 & $-$5408$\pm$78\\ 
0430+052  & 14 & 14  & 80 &6.40&  4.17& $ 245.1$ & 243.0$\pm$1.5 & 2.1$\pm$1.6 & 2604$\pm$88 & 5.72$\pm$0.19 & \n &  2007.48 &$-$4920$\pm$101 & $-$2243$\pm$67\\ 
0430+052  & 15 & 15  & 64 &5.23&  3.40& $ 245.8$ & 245.3$\pm$1.3 & 0.4$\pm$1.4 & 2592$\pm$46 & 5.69$\pm$0.10 & 2006.205$\pm$0.039 &  2007.95 &$-$4118$\pm$42 & $-$1848$\pm$61\\ 
0430+052  & 17\tablenotemark{a} & 53  & 105 &10.36&  6.75& $ 244.0$ & 244.44$\pm$0.75 & 0.43$\pm$0.83 & 2433$\pm$24 & 5.341$\pm$0.053 & \n &  2010.79 &$-$8530$\pm$43 & $-$4166$\pm$68\\ 
0430+052  & 21 & 8  & 228 &0.46&  0.30& $ 239.5$ & 202$\pm$66 & 38$\pm$66 & 64$\pm$72 & 0.14$\pm$0.16 & \n &  2001.81 &$-$399$\pm$16 & $-$238$\pm$17\\ 
0430+052  & 22\tablenotemark{a} & 20  & 313 &4.61&  3.00& $ 248.5$ & 253.08$\pm$0.80 & 4.59$\pm$0.93\tablenotemark{b} & 1795$\pm$27 & 3.940$\pm$0.060 & \n &  1998.28 &$-$5572$\pm$47 & $-$2080$\pm$43\\ 
0430+052  & 24 & 16  & 250 &4.19&  2.73& $ 253.8$ & 259.27$\pm$0.96 & 5.5$\pm$1.1\tablenotemark{b} & 1977$\pm$54 & 4.34$\pm$0.12 & \n &  1997.20 &$-$4653$\pm$50 & $-$1287$\pm$30\\ 
0430+052  & 25\tablenotemark{a} & 12  & 316 &1.68&  1.09& $ 242.4$ & 249.3$\pm$1.1 & 6.9$\pm$1.4\tablenotemark{b} & 1858$\pm$43 & 4.078$\pm$0.094 & \n &  1997.20 &$-$1891$\pm$29 & $-$929$\pm$23\\ 
0430+052  & 28 & 5  & 76 &9.89&  6.44& $ 246.9$ & 262.9$\pm$2.4 & 15.9$\pm$2.5\tablenotemark{b} & 2316$\pm$266 & 5.08$\pm$0.58 & \n &  2004.05 &$-$8842$\pm$191 & $-$3843$\pm$65\\ 
0430+052  & 29 & 7  & 127 &10.27&  6.69& $ 244.3$ & 256.2$\pm$1.7 & 12.0$\pm$1.8\tablenotemark{b} & 1964$\pm$43 & 4.311$\pm$0.093 & \n &  2005.13 &$-$9662$\pm$56 & $-$4561$\pm$81\\ 
0430+052  & 30 & 7  & 90 &8.27&  5.39& $ 243.6$ & 248.4$\pm$1.5 & 4.8$\pm$1.6\tablenotemark{b} & 2404$\pm$49 & 5.28$\pm$0.11 & \n &  2004.74 &$-$7494$\pm$50 & $-$3708$\pm$69\\ 
0430+052  & 31 & 14  & 37 &9.31&  6.07& $ 244.3$ & 243.4$\pm$1.1 & 0.9$\pm$1.1 & 2861$\pm$54 & 6.28$\pm$0.12 & 2004.815$\pm$0.063 &  2007.81 &$-$7731$\pm$48 & $-$3709$\pm$47\\ 
0430+052  & 32\tablenotemark{a} & 35  & 134 &7.16&  4.67& $ 246.3$ & 244.40$\pm$0.90 & 1.9$\pm$1.0 & 2598$\pm$45 & 5.702$\pm$0.100 & \n &  2010.58 &$-$6446$\pm$62 & $-$2822$\pm$53\\ 
0430+052  & 33 & 8  & 476 &1.62&  1.05& $ 249.5$ & 242.8$\pm$2.1 & 6.7$\pm$2.1\tablenotemark{b} & 1687$\pm$104 & 3.70$\pm$0.23 & \n &  2008.78 &$-$1559$\pm$34 & $-$589.6$\pm$9.4\\ 
0430+052  & 35 & 6  & 243 &1.92&  1.25& $ 248.1$ & 243.0$\pm$4.8 & 5.0$\pm$4.9 & 1786$\pm$160 & 3.92$\pm$0.35 & 2008.24$\pm$0.10 &  2009.27 &$-$1737$\pm$41 & $-$696$\pm$36\\ 
0430+052  & 36\tablenotemark{a} & 25  & 336 &4.80&  3.13& $ 246.5$ & 248.74$\pm$0.64 & 2.25$\pm$0.72\tablenotemark{b} & 2427$\pm$46 & 5.33$\pm$0.10 & \n &  2010.70 &$-$4176$\pm$46 & $-$1827$\pm$21\\ 
0430+052  & 37 & 7  & 500 &1.41&  0.92& $ 244.9$ & 248.7$\pm$2.0 & 3.8$\pm$2.2 & 1832$\pm$131 & 4.02$\pm$0.29 & 2008.722$\pm$0.046 &  2009.60 &$-$1344$\pm$48 & $-$625$\pm$14\\ 
0430+052  & 38\tablenotemark{a} & 23  & 157 &4.08&  2.65& $ 248.1$ & 246.0$\pm$1.0 & 2.1$\pm$1.1 & 2537$\pm$38 & 5.569$\pm$0.084 & \n &  2010.86 &$-$3591$\pm$31 & $-$1436$\pm$39\\ 
0430+052  & 39 & 41  & 587 &0.28&  0.19& $ 242.3$ & 48.1$\pm$9.5\tablenotemark{c} & 165.8$\pm$9.6 & 21.3$\pm$3.5 & 0.0468$\pm$0.0078 & \n &  2013.35 &$-$252.7$\pm$7.4 & $-$132.8$\pm$6.1\\ 
0430+052  & 41\tablenotemark{a} & 36  & 123 &5.57&  3.63& $ 248.4$ & 247.82$\pm$0.58 & 0.56$\pm$0.66 & 2651$\pm$32 & 5.819$\pm$0.071 & \n &  2011.98 &$-$5145$\pm$37 & $-$2038$\pm$28\\ 
0430+052  & 42 & 9  & 113 &1.38&  0.90& $ 241.8$ & 250.1$\pm$3.5 & 8.2$\pm$3.8 & 1745$\pm$166 & 3.83$\pm$0.36 & \n &  2011.33 &$-$1271$\pm$49 & $-$672$\pm$27\\ 
0430+052  & 43 & 9  & 121 &1.58&  1.03& $ 244.6$ & 247.6$\pm$1.4 & 3.0$\pm$1.5 & 2392$\pm$108 & 5.25$\pm$0.24 & 2010.210$\pm$0.026 &  2010.85 &$-$1311$\pm$26 & $-$630$\pm$10\\ 
0430+052  & 44\tablenotemark{a} & 17  & 235 &1.96&  1.27& $ 247.2$ & 251.58$\pm$0.61 & 4.35$\pm$0.70\tablenotemark{b} & 2122$\pm$32 & 4.657$\pm$0.070 & \n &  2011.35 &$-$1843$\pm$17 & $-$770$\pm$11\\ 
0430+052  & 45\tablenotemark{a} & 28  & 104 &3.89&  2.54& $ 246.2$ & 246.92$\pm$0.50 & 0.71$\pm$0.57 & 2183$\pm$35 & 4.792$\pm$0.077 & \n &  2013.13 &$-$4007$\pm$36 & $-$1760$\pm$13\\ 
0430+052  & 47\tablenotemark{a} & 50  & 76 &11.67&  7.60& $ 246.7$ & 246.32$\pm$0.26 & 0.40$\pm$0.29 & 2326$\pm$15 & 5.106$\pm$0.034 & \n &  2015.91 &$-$11081$\pm$36 & $-$4771$\pm$21\\ 
0430+052  & 50 & 20  & 54 &7.13&  4.65& $ 247.5$ & 249.12$\pm$0.64 & 1.58$\pm$0.67 & 2838$\pm$42 & 6.230$\pm$0.092 & \n &  2013.60 &$-$7262$\pm$33 & $-$2981$\pm$23\\ 
0430+052  & 51\tablenotemark{a} & 11  & 45 &2.26&  1.47& $ 245.1$ & 250.0$\pm$2.7 & 4.9$\pm$2.7 & 1760$\pm$103 & 3.86$\pm$0.23 & \n &  2016.68 &$-$2003$\pm$31 & $-$934$\pm$24\\ 
0430+052  & 54\tablenotemark{a} & 32  & 24 &8.11&  5.28& $ 244.0$ & 244.17$\pm$0.98 & 0.2$\pm$1.1 & 2185$\pm$45 & 4.797$\pm$0.100 & \n &  2016.87 &$-$7096$\pm$72 & $-$3464$\pm$51\\ 
0430+052  & 55 & 11  & 80 &2.42&  1.57& $ 246.2$ & 247.5$\pm$1.4 & 1.4$\pm$1.6 & 1528$\pm$56 & 3.35$\pm$0.12 & 2012.888$\pm$0.060 &  2014.63 &$-$2414$\pm$46 & $-$1060$\pm$25\\ 
0430+052  & 56 & 8  & 119 &2.05&  1.34& $ 246.9$ & 245.6$\pm$2.6 & 1.2$\pm$2.8 & 1590$\pm$119 & 3.49$\pm$0.26 & 2013.572$\pm$0.084 &  2014.89 &$-$1971$\pm$80 & $-$844$\pm$31\\ 
0430+052  & 57 & 6  & 23 &2.43&  1.58& $ 245.6$ & 245.3$\pm$3.3 & 0.2$\pm$3.5 & 2448$\pm$198 & 5.37$\pm$0.43 & 2014.808$\pm$0.080 &  2015.78 &$-$2159$\pm$59 & $-$982$\pm$33\\ 
0430+052  & 58 & 7  & 111 &1.52&  0.99& $ 241.0$ & 241.3$\pm$2.0 & 0.2$\pm$2.1 & 2069$\pm$76 & 4.54$\pm$0.17 & 2015.296$\pm$0.030 &  2015.98 &$-$1246$\pm$24 & $-$691$\pm$22\\ 
0430+052  & 59 & 15  & 394 &2.11&  1.37& $ 244.5$ & 246.27$\pm$0.78 & 1.80$\pm$0.86 & 2376$\pm$56 & 5.21$\pm$0.12 & 2016.065$\pm$0.018 &  2017.02 &$-$1989$\pm$24 & $-$946.7$\pm$9.5\\ 
0430+052  & 60\tablenotemark{a} & 15  & 389 &1.50&  0.98& $ 243.5$ & 247.2$\pm$1.4 & 3.7$\pm$1.6 & 2132$\pm$57 & 4.68$\pm$0.13 & \n &  2017.02 &$-$1420$\pm$23 & $-$703$\pm$21\\ 
0430+052  & 61\tablenotemark{a} & 17  & 300 &2.70&  1.76& $ 244.2$ & 246.43$\pm$0.88 & 2.2$\pm$1.1 & 2078$\pm$38 & 4.561$\pm$0.083 & \n &  2018.06 &$-$2802$\pm$34 & $-$1336$\pm$26\\ 
0430+052  & 62\tablenotemark{a} & 18  & 25 &10.92&  7.11& $ 246.3$ & 249.3$\pm$2.1 & 2.9$\pm$2.1 & 2387$\pm$123 & 5.24$\pm$0.27 & \n &  2013.41 &$-$10204$\pm$81 & $-$4458$\pm$50\\ 
0430+052  & 67 & 28  & 63 &4.88&  3.18& $ 245.9$ & 243.72$\pm$0.62 & 2.14$\pm$0.70\tablenotemark{b} & 2160$\pm$21 & 4.740$\pm$0.047 & 2015.005$\pm$0.025 &  2017.41 &$-$4728$\pm$24 & $-$2132$\pm$29\\ 
0430+052  & 68 & 5  & 529 &0.53&  0.35& $ 247.2$ & 246.1$\pm$4.4 & 1.2$\pm$4.9 & 1784$\pm$147 & 3.92$\pm$0.32 & 2016.830$\pm$0.029 &  2017.19 &$-$591$\pm$25 & $-$250$\pm$21\\ 
0430+052  & 69 & 6  & 234 &2.12&  1.38& $ 247.0$ & 251.1$\pm$1.9 & 4.0$\pm$2.1 & 1974$\pm$66 & 4.33$\pm$0.15 & 2016.959$\pm$0.039 &  2018.04 &$-$1994$\pm$31 & $-$842$\pm$32\\ 
0430+052  & 70 & 7  & 628 &1.25&  0.82& $ 247.9$ & 248.9$\pm$1.2 & 0.9$\pm$1.6 & 1965$\pm$65 & 4.31$\pm$0.14 & 2017.287$\pm$0.025 &  2018.01 &$-$1310$\pm$34 & $-$528$\pm$19\\ 
0430+052  & 71 & 6  & 62 &2.15&  1.40& $ 249.3$ & 244.9$\pm$6.0 & 4.4$\pm$6.3 & 2845$\pm$208 & 6.25$\pm$0.46 & \n &  2018.68 &$-$1905$\pm$47 & $-$708$\pm$83\\ 
0430+052  & 72 & 10  & 117 &1.95&  1.27& $ 250.7$ & 248.2$\pm$1.8 & 2.4$\pm$2.0 & 2350$\pm$123 & 5.16$\pm$0.27 & 2018.215$\pm$0.041 &  2018.92 &$-$1655$\pm$55 & $-$572$\pm$25\\ 
0430+052  & 75 & 6  & 1130 &0.23&  0.15& $ 255.0$ & 274$\pm$36 & 19$\pm$36 & 55$\pm$25 & 0.121$\pm$0.056 & \n &  2018.90 &$-$225.1$\pm$5.9 & $-$60.0$\pm$9.7\\ 
0430+052  & 77 & 19  & 17 &12.51&  8.15& $ 244.1$ & 247.8$\pm$1.1 & 3.6$\pm$1.1\tablenotemark{b} & 2704$\pm$32 & 5.935$\pm$0.070 & \n &  2017.92 &$-$11785$\pm$30 & $-$5671$\pm$58\\ 
0430+289  & 1 & 10  & 45 &0.72&  \n& $ 56.8$ & 56$\pm$11 & 1$\pm$11 & 121$\pm$19 & \n & \n &  2007.22 &616$\pm$34 & 404$\pm$52\\ 
0440$-$003  & 1 & 15  & 468 &1.22&  9.38& $ 233.5$ & 171$\pm$13 & 62$\pm$13\tablenotemark{b} & 13.5$\pm$2.6 & 0.62$\pm$0.12 & \n &  2003.90 &$-$987$\pm$17 & $-$708$\pm$16\\ 
0440$-$003  & 2 & 15  & 341 &0.61&  4.67& $ 221.4$ & 154$\pm$37 & 67$\pm$37 & 5.6$\pm$2.8 & 0.26$\pm$0.13 & \n &  2003.90 &$-$407$\pm$24 & $-$450$\pm$13\\ 
0446+112  & 2\tablenotemark{a} & 11  & 65 &0.73&  6.09& $ 103.2$ & 88.9$\pm$2.3 & 14.3$\pm$2.5\tablenotemark{b} & 73.2$\pm$8.5 & 6.33$\pm$0.74 & \n &  2004.73 &694$\pm$31 & $-$166$\pm$10\\ 
0446+112  & 3 & 9  & 359 &0.40&  3.40& $ 129.4$ & 119.9$\pm$5.9 & 9.4$\pm$6.5 & 75.0$\pm$8.8 & 6.48$\pm$0.76 & \n &  2006.56 &334$\pm$24 & $-$269$\pm$16\\ 
0451$-$282  & 1 & 6  & 37 &10.26&  83.67& $ 7.6$ & 13$\pm$61 & 5$\pm$61 & 169$\pm$262 & 16$\pm$25 & \n &  2011.63 &1369$\pm$32 & 10213$\pm$316\\ 
0451$-$282  & 2 & 6  & 121 &7.26&  59.19& $ 9.2$ & 190$\pm$51 & 179$\pm$51 & 82$\pm$117 & 8$\pm$11 & \n &  2011.63 &1160$\pm$16 & 7146$\pm$121\\ 
0451$-$282  & 3 & 6  & 61 &2.82&  22.99& $ 8.1$ & 222$\pm$70 & 147$\pm$70 & 64$\pm$129 & 6$\pm$12 & \n &  2011.63 &389$\pm$29 & 2780$\pm$198\\ 
0451$-$282  & 4 & 6  & 75 &1.43&  11.66& $ 353.9$ & 349.1$\pm$3.9 & 4.8$\pm$3.9 & 121.3$\pm$9.8 & 11.48$\pm$0.92 & 1999.4$\pm$1.0 &  2011.63 &$-$157$\pm$11 & 1451$\pm$14\\ 
0451$-$282  & 5 & 6  & 227 &0.69&  5.60& $ 4.9$ & 200$\pm$27 & 165$\pm$27 & 30$\pm$20 & 2.8$\pm$1.9 & \n &  2011.63 &56.2$\pm$3.4 & 678$\pm$25\\ 
0454+844  & 2 & 15  & 14 &1.80&  \n& $ 166.8$ & 194.1$\pm$7.2 & 27.4$\pm$7.2\tablenotemark{b} & 46$\pm$10 & \n & \n &  2002.31 &404$\pm$23 & $-$1777$\pm$51\\ 
0454+844  & 3 & 9  & 18 &0.89&  \n& $ 147.9$ & 163.3$\pm$8.5 & 15.4$\pm$8.8 & 109$\pm$25 & \n & \n &  1999.18 &470$\pm$27 & $-$743$\pm$52\\ 
0454+844  & 5 & 15  & 91 &0.25&  \n& $ 175.4$ & 228.0$\pm$8.9 & 52.6$\pm$9.3\tablenotemark{b} & 13.6$\pm$2.1 & \n & \n &  2002.31 &15$\pm$12 & $-$256.1$\pm$8.5\\ 
0454$-$234  & 2\tablenotemark{a} & 13  & 166 &0.80&  6.47& $ 131.7$ & 173.9$\pm$4.5 & 42.3$\pm$5.7\tablenotemark{b} & 292$\pm$49 & 15.4$\pm$2.6 & \n &  2011.06 &602$\pm$26 & $-$546$\pm$61\\ 
0458$-$020  & 2 & 15  & 34 &5.11&  42.56& $ 304.7$ & 312$\pm$15 & 7$\pm$15 & 27.9$\pm$7.3 & 2.49$\pm$0.65 & \n &  2004.23 &$-$4187$\pm$45 & 2893$\pm$30\\ 
0458$-$020  & 3 & 5  & 90 &1.57&  13.11& $ 319.8$ & 306$\pm$17 & 13$\pm$17 & 68$\pm$16 & 6.0$\pm$1.5 & \n &  1998.52 &$-$1002$\pm$30 & 1192$\pm$50\\ 
0502+049  & 1 & 8  & 14 &3.36&  26.68& $ 228.1$ & 228.8$\pm$8.5 & 0.7$\pm$8.5 & 103$\pm$14 & 5.22$\pm$0.73 & \n &  2018.14 &$-$2499$\pm$13 & $-$2241$\pm$18\\ 
0502+049  & 2 & 8  & 21 &2.36&  18.72& $ 231.6$ & 201$\pm$66 & 31$\pm$66 & 12$\pm$20 & 0.6$\pm$1.0 & \n &  2018.14 &$-$1845.7$\pm$4.8 & $-$1464$\pm$19\\ 
0502+049  & 3 & 8  & 19 &1.16&  9.24& $ 233.9$ & 249.1$\pm$6.0 & 15.1$\pm$6.0 & 163$\pm$13 & 8.27$\pm$0.64 & \n &  2018.14 &$-$938$\pm$12 & $-$684$\pm$19\\ 
0502+049  & 4 & 8  & 76 &0.68&  5.40& $ 228.4$ & 235.2$\pm$2.5 & 6.8$\pm$2.5 & 171.0$\pm$8.3 & 8.66$\pm$0.42 & 2014.14$\pm$0.19 &  2018.14 &$-$506.0$\pm$9.4 & $-$449.2$\pm$6.7\\ 
0502+049  & 5 & 5  & 130 &0.33&  2.65& $ 232.5$ & 228.0$\pm$6.5 & 4.5$\pm$6.7 & 186$\pm$21 & 9.4$\pm$1.1 & \n &  2018.92 &$-$264$\pm$10 & $-$202.8$\pm$8.3\\ 
0506+056  & 1 & 17  & 22 &3.61&  17.29& $ 172.0$ & 220$\pm$29 & 48$\pm$29 & 34$\pm$15 & 0.71$\pm$0.32 & \n &  2014.30 &508$\pm$35 & $-$3572$\pm$65\\ 
0506+056  & 2 & 8  & 49 &1.97&  9.41& $ 187.8$ & 170$\pm$17 & 17$\pm$17 & 57$\pm$27 & 1.19$\pm$0.57 & \n &  2011.54 &$-$264$\pm$13 & $-$1965$\pm$41\\ 
0506+056  & 4 & 7  & 82 &0.53&  2.53& $ 193.0$ & 181.7$\pm$9.2 & 11.4$\pm$9.2 & 51.1$\pm$6.5 & 1.07$\pm$0.14 & \n &  2011.09 &$-$120$\pm$11 & $-$526.3$\pm$8.8\\ 
0506+056  & 5 & 9  & 48 &1.78&  8.50& $ 187.9$ & 231$\pm$61 & 43$\pm$61 & 19$\pm$31 & 0.40$\pm$0.64 & \n &  2017.63 &$-$247$\pm$34 & $-$1760$\pm$13\\ 
0506+056  & 6 & 9  & 123 &0.48&  2.28& $ 180.6$ & 157.1$\pm$7.3 & 23.5$\pm$7.4\tablenotemark{b} & 47.7$\pm$8.6 & 0.99$\pm$0.18 & \n &  2016.51 &$-$12.5$\pm$7.6 & $-$458$\pm$14\\ 
0507+179  & 1 & 7  & 20 &2.79&  15.24& $ 269.1$ & 256$\pm$17 & 13$\pm$17 & 100$\pm$18 & 2.53$\pm$0.46 & \n &  2017.57 &$-$2810.7$\pm$10.0 & $-$51$\pm$19\\ 
0507+179  & 2 & 7  & 13 &2.24&  12.26& $ 278.6$ & 241$\pm$11 & 37$\pm$11\tablenotemark{b} & 159$\pm$22 & 4.02$\pm$0.56 & \n &  2017.57 &$-$2252$\pm$11 & 313$\pm$19\\ 
0507+179  & 3 & 6  & 25 &0.84&  4.59& $ 279.7$ & 344$\pm$20 & 64$\pm$20\tablenotemark{b} & 154$\pm$40 & 3.9$\pm$1.0 & \n &  2017.19 &$-$829$\pm$18 & 151$\pm$11\\ 
0507+179  & 4 & 9  & 121 &0.57&  3.14& $ 286.9$ & 254.5$\pm$4.7 & 32.3$\pm$4.9\tablenotemark{b} & 200$\pm$12 & 5.04$\pm$0.29 & \n &  2017.89 &$-$592.9$\pm$9.5 & 154$\pm$14\\ 
0507+179  & 5 & 8  & 599 &0.17&  0.94& $ 269.5$ & 256$\pm$16 & 13$\pm$16 & 47$\pm$19 & 1.18$\pm$0.47 & \n &  2017.95 &$-$179$\pm$15 & $-$3.4$\pm$6.5\\ 
0509+406  & 1 & 6  & 141 &2.51&  \n& $ 38.0$ & 44.8$\pm$6.3 & 6.8$\pm$6.4 & 303$\pm$33 & \n & \n &  2015.01 &1549$\pm$15 & 1985$\pm$34\\ 
0509+406  & 2 & 6  & 80 &1.42&  \n& $ 46.3$ & 45.0$\pm$9.6 & 1.3$\pm$9.7 & 253$\pm$42 & \n & \n &  2015.01 &1028$\pm$33 & 984$\pm$34\\ 
0509+406  & 3 & 6  & 103 &0.94&  \n& $ 55.9$ & 27.9$\pm$8.3 & 28.0$\pm$8.3\tablenotemark{b} & 121$\pm$23 & \n & \n &  2015.01 &775.5$\pm$9.8 & 527$\pm$20\\ 
0509+406  & 4 & 6  & 133 &0.24&  \n& $ 58.4$ & 256$\pm$86 & 163$\pm$86 & 5.1$\pm$9.6 & \n & \n &  2015.01 &204.8$\pm$7.4 & 126.0$\pm$8.5\\ 
0518+211  & 1 & 8  & 8 &11.35&  \n& $ 289.2$ & 298.5$\pm$6.2 & 9.3$\pm$6.2 & 601$\pm$84 & \n & \n &  2016.74 &$-$10529$\pm$143 & 3625$\pm$83\\ 
0518+211  & 3\tablenotemark{a} & 11  & 12 &5.56&  \n& $ 284.8$ & 314.1$\pm$6.1 & 29.3$\pm$6.1\tablenotemark{b} & 209$\pm$22 & \n & \n &  2012.94 &$-$5432$\pm$44 & 1472$\pm$40\\ 
0518+211  & 4 & 7  & 6 &5.82&  \n& $ 272.9$ & 283$\pm$28 & 10$\pm$28 & 174$\pm$111 & \n & \n &  2017.75 &$-$5851$\pm$109 & 308$\pm$45\\ 
0518+211  & 5 & 8  & 6 &4.95&  \n& $ 272.1$ & 276.6$\pm$4.2 & 4.5$\pm$4.3 & 774$\pm$46 & \n & \n &  2014.47 &$-$5242$\pm$71 & 218$\pm$88\\ 
0518+211  & 7\tablenotemark{a} & 17  & 20 &2.73&  \n& $ 271.4$ & 202.5$\pm$9.3 & 68.9$\pm$9.3\tablenotemark{b} & 50.6$\pm$6.0 & \n & \n &  2014.63 &$-$2734$\pm$26 & 58$\pm$16\\ 
0518+211  & 8 & 17  & 19 &1.43&  \n& $ 263.8$ & 142$\pm$19 & 122$\pm$19\tablenotemark{b} & 24.2$\pm$6.7 & \n & \n &  2014.63 &$-$1417$\pm$26 & $-$159$\pm$15\\ 
0518+211  & 9 & 17  & 32 &0.81&  \n& $ 251.9$ & 90$\pm$11 & 162$\pm$11 & 13.9$\pm$5.7\tablenotemark{d} & \n & \n &  2014.63 &$-$771$\pm$16 & $-$252.2$\pm$4.0\\ 
0518+211  & 10\tablenotemark{a} & 17  & 51 &0.31&  \n& $ 239.2$ & 104$\pm$13 & 135$\pm$13 & 10.4$\pm$3.5 & \n & \n &  2014.63 &$-$262$\pm$10 & $-$157.9$\pm$5.3\\ 
0519+011  & 1 & 7  & 24 &25.84&  203.51& $ 210.8$ & 226$\pm$14 & 15$\pm$14 & 244$\pm$58 & 24.7$\pm$5.9 & \n &  2015.85 &$-$13215$\pm$36 & $-$22168$\pm$41\\ 
0519+011  & 2 & 7  & 100 &0.78&  6.13& $ 220.1$ & 225.1$\pm$9.1 & 5.0$\pm$9.2 & 235$\pm$36 & 23.8$\pm$3.6 & \n &  2015.85 &$-$479$\pm$14 & $-$573$\pm$31\\ 
0519+011  & 3 & 7  & 161 &1.28&  10.09& $ 221.5$ & 223.4$\pm$9.2 & 2.0$\pm$9.2 & 259$\pm$41 & 26.2$\pm$4.2 & \n &  2015.85 &$-$825$\pm$21 & $-$935$\pm$33\\ 
0519+011  & 4 & 7  & 55 &1.71&  13.47& $ 219.5$ & 226$\pm$19 & 6$\pm$19 & 264$\pm$78 & 26.7$\pm$7.9 & \n &  2015.85 &$-$1064$\pm$37 & $-$1295$\pm$66\\ 
0528+134  & 1\tablenotemark{a} & 34  & 49 &4.42&  37.30& $ 26.1$ & 32.1$\pm$8.0 & 6.0$\pm$8.1 & 81$\pm$13 & 6.9$\pm$1.1 & \n &  2003.76 &1954$\pm$49 & 3977$\pm$76\\ 
0528+134  & 2 & 44  & 91 &3.29&  27.76& $ 30.6$ & 24.33$\pm$0.68 & 6.28$\pm$0.75\tablenotemark{b} & 217.7$\pm$2.8 & 18.41$\pm$0.24 & \n &  2007.58 &1675$\pm$19 & 2832$\pm$22\\ 
0528+134  & 3 & 50  & 299 &1.82&  15.36& $ 36.9$ & 26.0$\pm$1.4 & 10.8$\pm$1.6\tablenotemark{b} & 136.6$\pm$5.2 & 11.55$\pm$0.44 & \n &  2007.82 &1121$\pm$16 & 1517$\pm$39\\ 
0528+134  & 6\tablenotemark{a} & 31  & 350 &0.92&  7.75& $ 47.0$ & 49.0$\pm$2.0 & 2.0$\pm$2.2 & 93.9$\pm$3.0 & 7.94$\pm$0.25 & \n &  2009.19 &644.2$\pm$9.9 & 603$\pm$18\\ 
0528+134  & 7 & 14  & 619 &0.52&  4.39& $ 67.0$ & 67.4$\pm$8.3 & 0.4$\pm$8.9 & 108.0$\pm$9.9 & 9.14$\pm$0.84 & \n &  2007.35 &468$\pm$16 & 199$\pm$32\\ 
0528+134  & 8 & 6  & 603 &0.48&  4.09& $ 76.1$ & 94.3$\pm$6.5 & 18.3$\pm$6.7 & 129$\pm$15 & 10.9$\pm$1.3 & \n &  2009.66 &516$\pm$13 & 113$\pm$12\\ 
0528+134  & 10 & 16  & 82 &0.95&  7.99& $ 55.0$ & 0.2$\pm$5.2 & 54.8$\pm$5.3\tablenotemark{b} & 57.9$\pm$7.6 & 4.90$\pm$0.64 & \n &  2015.49 &775$\pm$14 & 557$\pm$21\\ 
0528+134  & 11 & 9  & 51 &2.06&  17.37& $ 39.4$ & 40.5$\pm$8.4 & 1.1$\pm$8.4 & 95$\pm$14 & 8.0$\pm$1.2 & \n &  2017.60 &1316$\pm$12 & 1602$\pm$22\\ 
0528+134  & 12 & 11  & 164 &0.25&  2.09& $ 58.4$ & 60$\pm$12 & 1$\pm$12 & 14.9$\pm$3.3\tablenotemark{d} & 1.26$\pm$0.28 & \n &  2016.87 &210.1$\pm$5.3 & 129.4$\pm$4.6\\ 
0529+075  & 1 & 10  & 106 &2.89&  24.24& $ 324.5$ & 323.6$\pm$4.8 & 0.9$\pm$5.2 & 369$\pm$34 & 22.8$\pm$2.1 & 1999.61$\pm$0.77 &  2007.18 &$-$1634$\pm$82 & 2294$\pm$124\\ 
0529+075  & 2 & 9  & 383 &0.98&  8.23& $ 349.7$ & 355.4$\pm$3.1 & 5.6$\pm$3.4 & 145$\pm$12 & 8.95$\pm$0.71 & 2001.24$\pm$0.59 &  2007.65 &$-$171$\pm$23 & 925$\pm$33\\ 
0529+075  & 3 & 6  & 555 &0.51&  4.25& $ 346.8$ & 335$\pm$45 & 12$\pm$45 & 18$\pm$13 & 1.13$\pm$0.78 & \n &  2009.27 &$-$113$\pm$22 & 487$\pm$26\\ 
0529+075  & 4 & 5  & 234 &1.53&  12.89& $ 330.4$ & 310$\pm$18 & 20$\pm$19 & 173$\pm$53 & 10.7$\pm$3.3 & \n &  2009.77 &$-$704$\pm$108 & 1287$\pm$45\\ 
0529+483  & 3 & 8  & 13 &1.52&  12.62& $ 36.3$ & 43.7$\pm$8.7 & 7.4$\pm$8.8 & 338$\pm$51 & 19.8$\pm$3.0 & \n &  2005.02 &892$\pm$39 & 1217$\pm$46\\ 
0529+483  & 4\tablenotemark{a} & 15  & 60 &1.31&  10.85& $ 32.6$ & 29.6$\pm$2.6 & 3.0$\pm$3.0 & 217.5$\pm$8.9 & 12.72$\pm$0.52 & \n &  2008.45 &769$\pm$35 & 1215$\pm$28\\ 
0529+483  & 5 & 8  & 85 &0.86&  7.13& $ 2.0$ & 357.0$\pm$5.5 & 5.0$\pm$6.4 & 182$\pm$15 & 10.66$\pm$0.85 & \n &  2009.48 &30$\pm$47 & 844$\pm$38\\ 
0529+483  & 9 & 5  & 60 &0.56&  4.69& $ 345.4$ & 348.1$\pm$3.3 & 2.7$\pm$3.6 & 281$\pm$60 & 16.5$\pm$3.5 & 2009.74$\pm$0.15 &  2011.95 &$-$129.4$\pm$3.2 & 487$\pm$58\\ 
0536+145  & 1 & 5  & 7 &3.04&  24.47& $ 168.5$ & 176$\pm$31 & 8$\pm$32 & 227$\pm$123 & 22$\pm$12 & \n &  2012.97 &602$\pm$41 & $-$2952$\pm$55\\ 
0536+145  & 2 & 5  & 19 &1.18&  9.51& $ 183.1$ & 173$\pm$42 & 10$\pm$42 & 60$\pm$82 & 5.8$\pm$7.9 & \n &  2012.97 &$-$64.4$\pm$3.9 & $-$1172$\pm$23\\ 
0539$-$057  & 1 & 5  & 75 &2.66&  20.30& $ 162.4$ & 79$\pm$29 & 84$\pm$29 & 148$\pm$61 & 6.8$\pm$2.8 & \n &  2004.46 &806$\pm$22 & $-$2533$\pm$25\\ 
0539$-$057  & 2 & 5  & 95 &1.91&  14.56& $ 140.9$ & 120$\pm$11 & 21$\pm$11 & 171$\pm$42 & 7.8$\pm$1.9 & \n &  2004.46 &1204$\pm$17 & $-$1480.0$\pm$6.8\\ 
0539$-$057  & 3 & 5  & 20 &1.23&  9.41& $ 145.2$ & 241$\pm$25 & 96$\pm$25 & 94$\pm$36 & 4.3$\pm$1.7 & \n &  2004.46 &701$\pm$13 & $-$1012$\pm$14\\ 
0539$-$057  & 4 & 5  & 112 &0.48&  3.69& $ 148.3$ & 142$\pm$14 & 6$\pm$14 & 142$\pm$36 & 6.5$\pm$1.6 & \n &  2004.46 &254.7$\pm$1.1 & $-$413$\pm$17\\ 
0539$-$057  & 5 & 6  & 42 &3.42&  26.12& $ 160.1$ & 158.4$\pm$5.1 & 1.6$\pm$5.1 & 301$\pm$46 & 13.8$\pm$2.1 & 2000.3$\pm$1.6 &  2011.29 &1161.7$\pm$9.9 & $-$3205$\pm$24\\ 
0539$-$057  & 6 & 6  & 31 &1.88&  14.38& $ 148.3$ & 273$\pm$51 & 125$\pm$51 & 84$\pm$61 & 3.8$\pm$2.8 & \n &  2011.29 &992$\pm$29 & $-$1601$\pm$36\\ 
0539$-$057  & 8 & 6  & 288 &0.36&  2.77& $ 173.5$ & 14.8$\pm$9.0\tablenotemark{c} & 158.8$\pm$9.0 & 137$\pm$42 & 6.3$\pm$1.9 & \n &  2011.29 &39.8$\pm$5.1 & $-$364$\pm$21\\ 
0552+398  & 1 & 42  & 796 &0.56&  4.67& $ 290.2$ & 358$\pm$17 & 68$\pm$17\tablenotemark{b} & 2.74$\pm$0.68 & 0.249$\pm$0.062 & \n &  2004.97 &$-$529.5$\pm$3.8 & 198.5$\pm$3.1\\ 
0552+398  & 2\tablenotemark{a} & 42  & 856 &0.18&  1.46& $ 53.2$ & 324.3$\pm$5.2 & 88.9$\pm$5.5\tablenotemark{b} & 15.5$\pm$1.2 & 1.40$\pm$0.10 & \n &  2004.97 &129.7$\pm$7.4 & 121.7$\pm$3.8\\ 
0603+476  & 1 & 10  & 5 &3.88&  \n& $ 348.8$ & 31$\pm$21 & 43$\pm$21 & 60$\pm$22 & \n & \n &  2016.06 &$-$755$\pm$20 & 3805$\pm$34\\ 
0603+476  & 3 & 7  & 11 &1.75&  \n& $ 340.8$ & 358.7$\pm$1.8 & 17.9$\pm$1.9\tablenotemark{b} & 629$\pm$26 & \n & \n &  2015.43 &$-$574$\pm$19 & 1632$\pm$26\\ 
0603+476  & 4\tablenotemark{a} & 13  & 14 &1.95&  \n& $ 343.3$ & 355.3$\pm$2.0 & 12.1$\pm$2.2\tablenotemark{b} & 607$\pm$37 & \n & \n &  2016.39 &$-$549$\pm$32 & 1719$\pm$57\\ 
0603+476  & 5\tablenotemark{a} & 14  & 25 &1.45&  \n& $ 336.4$ & 344.4$\pm$2.0 & 8.0$\pm$2.3\tablenotemark{b} & 519$\pm$26 & \n & \n &  2016.54 &$-$543$\pm$27 & 1192$\pm$43\\ 
0603+476  & 6\tablenotemark{a} & 12  & 24 &1.15&  \n& $ 329.6$ & 333.8$\pm$1.8 & 4.2$\pm$2.0 & 474$\pm$19 & \n & \n &  2017.00 &$-$527$\pm$16 & 882$\pm$26\\ 
0605$-$085  & 2 & 20  & 108 &5.23&  40.41& $ 113.8$ & 118.0$\pm$1.7 & 4.2$\pm$1.8 & 231$\pm$11 & 10.90$\pm$0.51 & \n &  2004.53 &4640$\pm$52 & $-$2035$\pm$20\\ 
0605$-$085  & 3 & 18  & 191 &3.23&  24.97& $ 123.7$ & 125.4$\pm$1.5 & 1.7$\pm$1.6 & 410$\pm$13 & 19.35$\pm$0.59 & 1995.92$\pm$0.22 &  2002.84 &2422$\pm$59 & $-$1606$\pm$31\\ 
0605$-$085  & 4 & 18  & 151 &2.12&  16.43& $ 124.0$ & 124.4$\pm$1.2 & 0.4$\pm$1.4 & 328.4$\pm$9.3 & 15.49$\pm$0.44 & 1999.62$\pm$0.13 &  2006.44 &1872$\pm$41 & $-$1263$\pm$13\\ 
0605$-$085  & 5 & 10  & 62 &0.69&  5.31& $ 126.4$ & 110$\pm$26 & 16$\pm$26 & 25$\pm$11 & 1.18$\pm$0.53 & \n &  2007.65 &559$\pm$24 & $-$409$\pm$18\\ 
0605$-$085  & 6 & 11  & 329 &0.28&  2.17& $ 128.2$ & 18$\pm$23 & 111$\pm$23 & 11.0$\pm$5.2\tablenotemark{d} & 0.52$\pm$0.24 & \n &  2006.47 &220.6$\pm$6.5 & $-$171$\pm$12\\ 
0605$-$085  & 10 & 5  & 27 &4.87&  37.65& $ 121.2$ & 138.8$\pm$8.8 & 17.6$\pm$9.0 & 678$\pm$107 & 32.0$\pm$5.1 & \n &  2010.03 &4144$\pm$77 & $-$2499$\pm$134\\ 
0605$-$153  & 1 & 5  & 8 &2.22&  18.22& $ 106.2$ & 225$\pm$15 & 119$\pm$15\tablenotemark{b} & 72$\pm$17 & 4.04$\pm$0.94 & \n &  2011.46 &2128$\pm$10 & $-$623$\pm$20\\ 
0607$-$157  & 1 & 12  & 50 &19.01&  88.37& $ 51.9$ & 333$\pm$27 & 79$\pm$27 & 40$\pm$17 & 0.80$\pm$0.34 & \n &  2005.05 &14964$\pm$71 & 11721$\pm$76\\ 
0607$-$157  & 2 & 13  & 93 &2.63&  12.25& $ 77.3$ & 46$\pm$57 & 31$\pm$57 & 50$\pm$47 & 1.00$\pm$0.94 & \n &  2001.71 &2588$\pm$85 & 594$\pm$122\\ 
0607$-$157  & 3 & 20  & 550 &0.56&  2.62& $ 62.0$ & 185$\pm$19\tablenotemark{c?} & 123$\pm$19\tablenotemark{b?} & 28.3$\pm$9.1 & 0.57$\pm$0.18 & \n &  2001.12 &497$\pm$25 & 263$\pm$26\\ 
0609+413  & 2 & 8  & 9 &4.50&  \n& $ 113.8$ & 209.1$\pm$9.1 & 95.3$\pm$9.1\tablenotemark{b} & 101$\pm$12 & \n & \n &  2012.72 &4108$\pm$32 & $-$1822$\pm$19\\ 
0609+413  & 3 & 8  & 7 &2.72&  \n& $ 126.5$ & 64$\pm$35 & 63$\pm$35 & 38$\pm$20 & \n & \n &  2012.72 &2187$\pm$37 & $-$1616$\pm$33\\ 
0609+413  & 4 & 8  & 9 &1.26&  \n& $ 124.0$ & 357$\pm$14 & 127$\pm$14\tablenotemark{b} & 74$\pm$16 & \n & \n &  2012.72 &1043$\pm$31 & $-$695$\pm$30\\ 
0609+413  & 5 & 8  & 10 &0.73&  \n& $ 118.6$ & 346$\pm$39 & 132$\pm$39 & 20$\pm$17 & \n & \n &  2012.72 &636$\pm$13 & $-$345$\pm$26\\ 
0609+413  & 6 & 8  & 21 &0.34&  \n& $ 104.8$ & 357$\pm$48 & 108$\pm$48 & 14$\pm$10 & \n & \n &  2012.72 &329$\pm$17 & $-$85$\pm$19\\ 
0613+570  & 1 & 10  & 7 &8.52&  \n& $ 205.7$ & 336$\pm$11\tablenotemark{c} & 130$\pm$11\tablenotemark{b} & 92$\pm$19 & \n & \n &  2015.77 &$-$3727$\pm$43 & $-$7612$\pm$51\\ 
0613+570  & 2 & 10  & 10 &0.92&  \n& $ 255.6$ & 194$\pm$34 & 61$\pm$34 & 15.4$\pm$7.1 & \n & \n &  2015.77 &$-$898$\pm$25 & $-$241$\pm$17\\ 
0613+570  & 3\tablenotemark{a} & 10  & 61 &0.44&  \n& $ 285.7$ & 327$\pm$35 & 42$\pm$36 & 9.1$\pm$4.7 & \n & \n &  2015.77 &$-$423$\pm$13 & 124$\pm$12\\ 
0613+570  & 4 & 10  & 90 &0.22&  \n& $ 301.9$ & 16$\pm$56 & 74$\pm$56 & 4.8$\pm$4.0 & \n & \n &  2015.77 &$-$190$\pm$11 & 122$\pm$10\\ 
0615$-$172  & 1 & 5  & 9 &2.27&  4.06& $ 59.4$ & 340$\pm$56 & 80$\pm$56 & 23$\pm$20 & 0.15$\pm$0.13 & \n &  2015.27 &1952$\pm$16 & 1156$\pm$17\\ 
0615$-$172  & 2 & 5  & 15 &1.04&  1.87& $ 59.3$ & 314$\pm$118 & 106$\pm$118 & 9$\pm$49 & 0.06$\pm$0.31 & \n &  2015.27 &896$\pm$48 & 533$\pm$28\\ 
0615$-$172  & 3 & 5  & 26 &0.30&  0.54& $ 45.5$ & 191$\pm$64 & 146$\pm$64 & 16$\pm$19 & 0.10$\pm$0.12 & \n &  2015.27 &214$\pm$21 & 210$\pm$11\\ 
0619+334  & 3 & 8  & 17 &0.84&  6.81& $ 335.9$ & 322.4$\pm$7.0 & 13.4$\pm$8.6 & 635$\pm$60 & 34.8$\pm$3.3 & \n &  2012.04 &$-$400$\pm$83 & 838$\pm$23\\ 
0621+446  & 1 & 9  & 2 &0.89&  \n& $ 92.9$ & 108$\pm$31 & 15$\pm$31 & 112$\pm$55 & \n & \n &  2014.21 &916$\pm$80 & $-$53$\pm$75\\ 
0627$-$199  & 2 & 6  & 40 &1.83&  \n& $ 7.3$ & 34$\pm$63 & 27$\pm$63 & 95$\pm$154 & \n & \n &  2012.81 &223$\pm$30 & 1802$\pm$81\\ 
0627$-$199  & 3 & 6  & 339 &0.23&  \n& $ 30.1$ & 355$\pm$48 & 35$\pm$48 & 25$\pm$35 & \n & \n &  2012.81 &113.7$\pm$1.2 & 191$\pm$15\\ 
0636+680  & 1 & 7  & 12 &1.03&  7.92& $ 124.0$ & 206$\pm$38 & 81$\pm$38 & 15$\pm$11 & 1.5$\pm$1.2 & \n &  2018.14 &851.1$\pm$4.4 & $-$580$\pm$11\\ 
0636+680  & 2 & 7  & 47 &0.57&  4.41& $ 120.8$ & 337$\pm$22\tablenotemark{c?} & 144$\pm$22\tablenotemark{b?} & 12.4$\pm$3.1 & 1.30$\pm$0.32 & \n &  2018.14 &490.7$\pm$5.8 & $-$290.7$\pm$2.4\\ 
0642+449  & 1\tablenotemark{a} & 14  & 864 &0.46&  3.48& $ 88.7$ & 63.2$\pm$6.2 & 25.5$\pm$6.3\tablenotemark{b} & 12.6$\pm$1.3 & 1.36$\pm$0.14 & \n &  2003.22 &444.1$\pm$7.0 & 1.9$\pm$7.3\\ 
0642+449  & 2 & 9  & 1265 &0.21&  1.55& $ 85.3$ & 31$\pm$81 & 54$\pm$81 & 0.8$\pm$2.3 & 0.09$\pm$0.25 & \n &  2000.22 &205$\pm$11 & 17.3$\pm$2.3\\ 
0642+449  & 3 & 7  & 145 &0.91&  6.84& $ 85.7$ & 88.6$\pm$2.6 & 2.8$\pm$2.7 & 78.9$\pm$3.9 & 8.52$\pm$0.42 & 1997.41$\pm$0.58 &  2008.45 &870.8$\pm$7.2 & 66.6$\pm$6.7\\ 
0642+449  & 4 & 7  & 1785 &0.30&  2.25& $ 74.0$ & 81.1$\pm$1.7 & 7.2$\pm$1.8\tablenotemark{b} & 38.4$\pm$2.3 & 4.14$\pm$0.25 & 2001.17$\pm$0.48 &  2008.45 &270.4$\pm$4.4 & 79.9$\pm$2.1\\ 
0648$-$165  & 2 & 8  & 35 &0.99&  \n& $ 279.5$ & 261$\pm$16 & 19$\pm$16 & 52.4$\pm$8.7 & \n & \n &  2004.58 &$-$935$\pm$30 & 172$\pm$55\\ 
0648$-$165  & 3 & 6  & 171 &0.40&  \n& $ 282.3$ & 315.2$\pm$8.8 & 32.9$\pm$8.9\tablenotemark{b} & 32.8$\pm$5.0 & \n & \n &  2006.16 &$-$401.3$\pm$8.7 & 95$\pm$12\\ 
0650+453  & 2 & 8  & 27 &0.62&  4.85& $ 103.1$ & 38.6$\pm$9.8 & 64$\pm$10\tablenotemark{b} & 88$\pm$17 & 4.34$\pm$0.82 & \n &  2011.32 &596.7$\pm$6.3 & $-$142$\pm$27\\ 
0650+453  & 3 & 5  & 155 &0.15&  1.14& $ 112.4$ & 129$\pm$14 & 16$\pm$14 & 51$\pm$11 & 2.51$\pm$0.54 & \n &  2012.64 &128.8$\pm$6.1 & $-$50.9$\pm$8.3\\ 
0650+507  & 3 & 11  & 20 &0.72&  6.05& $ 77.8$ & 42.2$\pm$8.1 & 35.6$\pm$8.1\tablenotemark{b} & 42.3$\pm$5.7 & 2.61$\pm$0.35 & \n &  2013.11 &697$\pm$17 & 144$\pm$12\\ 
0700$-$197  & 2 & 6  & 154 &1.03&  \n& $ 121.9$ & 140.7$\pm$9.7 & 18.8$\pm$9.8 & 219$\pm$33 & \n & \n &  2015.65 &860$\pm$33 & $-$526$\pm$20\\ 
0700$-$197  & 3 & 6  & 243 &0.30&  \n& $ 129.5$ & 219$\pm$19 & 90$\pm$19\tablenotemark{b} & 39$\pm$12 & \n & \n &  2015.65 &231.9$\pm$9.1 & $-$185$\pm$10\\ 
0707+476  & 3 & 10  & 13 &3.52&  29.71& $ 4.0$ & 260$\pm$15 & 104$\pm$15\tablenotemark{b} & 34$\pm$10 & 2.14$\pm$0.66 & \n &  2002.08 &252$\pm$55 & 3515$\pm$41\\ 
0707+476  & 4 & 6  & 27 &1.69&  14.24& $ 352.1$ & 2.2$\pm$2.5 & 10.1$\pm$2.5\tablenotemark{b} & 132$\pm$15 & 8.33$\pm$0.92 & \n &  1998.33 &$-$231$\pm$15 & 1666$\pm$39\\ 
0707+476  & 5 & 5  & 48 &0.90&  7.60& $ 339.1$ & 348.8$\pm$8.5 & 9.7$\pm$8.9 & 119$\pm$12 & 7.48$\pm$0.73 & \n &  1997.92 &$-$327$\pm$42 & 872$\pm$27\\ 
0708+506  & 1 & 7  & 4 &1.51&  9.22& $ 140.5$ & 99$\pm$43 & 42$\pm$43 & 82$\pm$49 & 2.4$\pm$1.5 & \n &  2015.35 &942$\pm$39 & $-$1164$\pm$50\\ 
0708+506  & 2 & 6  & 5 &0.77&  4.70& $ 123.1$ & 301$\pm$33 & 178$\pm$33 & 82$\pm$48 & 2.4$\pm$1.4 & \n &  2015.56 &664$\pm$35 & $-$432$\pm$15\\ 
0708+506  & 3 & 5  & 49 &0.31&  1.86& $ 96.7$ & 132$\pm$36 & 36$\pm$36 & 24$\pm$13 & 0.72$\pm$0.38 & \n &  2016.00 &302.5$\pm$3.9 & $-$35.1$\pm$5.5\\ 
0708+506  & 4 & 5  & 215 &0.09&  0.57& $ 87.9$ & 70$\pm$29 & 18$\pm$29 & 28$\pm$19 & 0.83$\pm$0.58 & \n &  2016.00 &92.7$\pm$6.3 & 3.02$\pm$0.94\\ 
0716+332  & 1 & 10  & 10 &0.86&  6.43& $ 79.8$ & 147$\pm$76 & 67$\pm$76 & 11$\pm$22 & 0.48$\pm$0.95 & \n &  2012.30 &854$\pm$46 & 147$\pm$24\\ 
0716+332  & 2 & 10  & 45 &0.29&  2.15& $ 80.0$ & 181$\pm$21 & 101$\pm$21\tablenotemark{b} & 21.1$\pm$6.5 & 0.91$\pm$0.28 & \n &  2012.30 &284$\pm$16 & 36$\pm$13\\ 
0716+714  & 2\tablenotemark{a} & 11  & 42 &1.13&  2.55& $ 21.7$ & 11.4$\pm$3.5 & 10.3$\pm$3.9 & 636$\pm$45 & 5.25$\pm$0.37 & \n &  2005.02 &424$\pm$28 & 1080$\pm$34\\ 
0716+714  & 3 & 10  & 51 &0.73&  1.64& $ 21.4$ & 16.0$\pm$3.4 & 5.4$\pm$3.7 & 450$\pm$53 & 3.72$\pm$0.44 & 2003.43$\pm$0.21 &  2005.31 &290$\pm$15 & 762$\pm$36\\ 
0716+714  & 5\tablenotemark{a} & 20  & 195 &1.27&  2.84& $ 17.5$ & 16.0$\pm$1.3 & 1.5$\pm$1.6 & 601$\pm$29 & 4.96$\pm$0.24 & \n &  2006.55 &358$\pm$17 & 1128$\pm$48\\ 
0716+714  & 6 & 6  & 100 &0.67&  1.50& $ 13.1$ & 8.7$\pm$2.2 & 4.4$\pm$2.6 & 597$\pm$67 & 4.93$\pm$0.56 & 2005.66$\pm$0.14 &  2006.58 &132$\pm$13 & 522$\pm$42\\ 
0716+714  & 7 & 5  & 30 &0.54&  1.20& $ 11.1$ & 17.8$\pm$2.9 & 6.7$\pm$3.0 & 651$\pm$69 & 5.37$\pm$0.57 & 2006.647$\pm$0.063 &  2007.30 &108.1$\pm$6.4 & 541$\pm$19\\ 
0716+714  & 14 & 10  & 17 &1.09&  2.44& $ 12.7$ & 15.5$\pm$1.9 & 2.8$\pm$2.1 & 1400$\pm$98 & 11.56$\pm$0.81 & 2008.313$\pm$0.050 &  2009.05 &243$\pm$13 & 1074$\pm$35\\ 
0716+714  & 16 & 12  & 34 &1.66&  3.72& $ 13.6$ & 14.65$\pm$0.84 & 1.09$\pm$0.94 & 2258$\pm$64 & 18.64$\pm$0.53 & 2008.212$\pm$0.021 &  2008.94 &395$\pm$11 & 1634$\pm$26\\ 
0716+714  & 17 & 8  & 40 &0.74&  1.65& $ 11.2$ & 8.7$\pm$1.4 & 2.4$\pm$1.7 & 1184$\pm$125 & 9.8$\pm$1.0 & 2008.581$\pm$0.065 &  2009.32 &152.9$\pm$8.0 & 789$\pm$49\\ 
0716+714  & 18\tablenotemark{a} & 17  & 34 &1.87&  4.21& $ 13.2$ & 16.0$\pm$1.3 & 2.8$\pm$1.5 & 1532$\pm$57 & 12.64$\pm$0.47 & \n &  2010.24 &391$\pm$24 & 1700$\pm$43\\ 
0716+714  & 19 & 11  & 38 &0.89&  2.00& $ 9.6$ & 8.0$\pm$2.3 & 1.7$\pm$2.5 & 820$\pm$65 & 6.77$\pm$0.54 & 2009.276$\pm$0.099 &  2010.21 &133$\pm$17 & 762$\pm$35\\ 
0716+714  & 20 & 8  & 73 &0.49&  1.10& $ 10.7$ & 6.2$\pm$2.8 & 4.5$\pm$3.1 & 580$\pm$67 & 4.79$\pm$0.55 & 2009.66$\pm$0.11 &  2010.42 &86.4$\pm$9.5 & 441$\pm$23\\ 
0716+714  & 21 & 10  & 80 &0.39&  0.88& $ 27.7$ & 20.0$\pm$4.5 & 7.7$\pm$5.0 & 737$\pm$88 & 6.09$\pm$0.73 & \n &  2010.95 &182$\pm$12 & 347$\pm$24\\ 
0722+145  & 1 & 15  & 38 &4.99&  40.48& $ 293.7$ & 285$\pm$47 & 9$\pm$47 & 26$\pm$36 & 1.4$\pm$1.9 & \n &  2013.30 &$-$4598$\pm$56 & 2012$\pm$24\\ 
0722+145  & 5 & 15  & 212 &0.22&  1.77& $ 304.1$ & 236$\pm$48 & 68$\pm$48 & 4.5$\pm$3.2 & 0.25$\pm$0.17 & \n &  2013.30 &$-$185.1$\pm$7.4 & 119.3$\pm$9.8\\ 
0723$-$008  & 5 & 8  & 101 &1.04&  2.34& $ 314.0$ & 343.2$\pm$7.7 & 29.2$\pm$7.8\tablenotemark{b} & 126$\pm$18 & 1.04$\pm$0.15 & \n &  2008.61 &$-$763$\pm$22 & 767$\pm$24\\ 
0723$-$008  & 6 & 5  & 263 &0.56&  1.25& $ 286.2$ & 293.3$\pm$7.1 & 7.0$\pm$7.2 & 113$\pm$11 & 0.933$\pm$0.091 & \n &  2007.54 &$-$550.7$\pm$7.1 & 163$\pm$10\\ 
0727$-$115  & 3 & 11  & 740 &0.27&  2.31& $ 260.5$ & 298$\pm$10 & 38$\pm$11\tablenotemark{b} & 20.2$\pm$4.6 & 1.46$\pm$0.33 & \n &  2001.17 &$-$259$\pm$19 & $-$48.6$\pm$9.6\\ 
0727$-$115  & 6 & 12  & 4481 &0.24&  2.02& $ 282.7$ & 206.3$\pm$5.8 & 76.4$\pm$6.1\tablenotemark{b} & 83.7$\pm$8.3 & 6.05$\pm$0.60 & \n &  2010.27 &$-$236.5$\pm$8.1 & 38.1$\pm$7.8\\ 
0730+504  & 1 & 7  & 4 &6.65&  48.03& $ 209.6$ & 222$\pm$17 & 12$\pm$17 & 345$\pm$98 & 14.0$\pm$4.0 & \n &  2005.05 &$-$3249$\pm$99 & $-$5750$\pm$201\\ 
0730+504  & 2\tablenotemark{a} & 13  & 14 &5.29&  38.26& $ 212.3$ & 208.5$\pm$2.0 & 3.7$\pm$2.1 & 410$\pm$19 & 16.64$\pm$0.77 & \n &  2007.85 &$-$2797$\pm$42 & $-$4425$\pm$71\\ 
0735+178  & 1\tablenotemark{a} & 15  & 182 &0.40&  \n& $ 69.7$ & 53$\pm$12 & 17$\pm$12 & 35.1$\pm$6.6 & \n & \n &  2003.21 &393$\pm$16 & 152$\pm$19\\ 
0735+178  & 2\tablenotemark{a} & 16  & 82 &1.11&  \n& $ 68.6$ & 118.2$\pm$3.8 & 49.6$\pm$3.9\tablenotemark{b} & 94.5$\pm$7.5 & \n & \n &  2008.07 &1062$\pm$28 & 387$\pm$19\\ 
0735+178  & 3 & 8  & 117 &1.26&  \n& $ 68.3$ & 74.1$\pm$6.0 & 5.8$\pm$6.1 & 189$\pm$21 & \n & \n &  2003.36 &1151$\pm$24 & 461$\pm$23\\ 
0735+178  & 5\tablenotemark{a} & 13  & 55 &3.79&  \n& $ 64.2$ & 61.2$\pm$5.8 & 3.0$\pm$5.9 & 139$\pm$13 & \n & \n &  2008.92 &3438$\pm$39 & 1664$\pm$42\\ 
0735+178  & 6\tablenotemark{a} & 15  & 75 &1.55&  \n& $ 36.1$ & 48.0$\pm$6.2 & 11.9$\pm$6.3 & 189$\pm$20 & \n & \n &  1997.82 &959$\pm$35 & 1294$\pm$31\\ 
0735+178  & 8 & 10  & 392 &0.81&  \n& $ 78.6$ & 67.4$\pm$4.5 & 11.2$\pm$4.5 & 170$\pm$19 & \n & \n &  1996.26 &766$\pm$12 & 147.7$\pm$7.2\\ 
0735+178  & 14 & 5  & 42 &3.03&  \n& $ 59.9$ & 80.1$\pm$4.9 & 20.2$\pm$4.9\tablenotemark{b} & 257$\pm$25 & \n & \n &  2011.88 &2600$\pm$23 & 1516$\pm$21\\ 
0735+178  & 15 & 7  & 79 &0.88&  \n& $ 69.0$ & 62.5$\pm$5.5 & 6.5$\pm$5.7 & 163$\pm$21 & \n & \n &  2011.07 &806$\pm$35 & 307$\pm$19\\ 
0736+017  & 1\tablenotemark{a} & 25  & 59 &12.20&  38.21& $ 279.4$ & 311.9$\pm$2.3 & 32.5$\pm$2.3\tablenotemark{b} & 304$\pm$13 & 3.69$\pm$0.16 & \n &  2005.20 &$-$11782$\pm$82 & 1766$\pm$44\\ 
0736+017  & 4 & 8  & 75 &3.42&  10.71& $ 292.2$ & 290.6$\pm$1.0 & 1.6$\pm$1.2 & 974$\pm$18 & 11.83$\pm$0.22 & 1996.580$\pm$0.079 &  1999.99 &$-$3078$\pm$43 & 1257$\pm$40\\ 
0736+017  & 5 & 15  & 52 &5.41&  16.95& $ 286.8$ & 284.1$\pm$1.4 & 2.8$\pm$1.5 & 938$\pm$43 & 11.39$\pm$0.53 & \n &  2003.66 &$-$4390$\pm$149 & 1367$\pm$66\\ 
0736+017  & 6 & 6  & 232 &1.19&  3.73& $ 290.5$ & 288.5$\pm$3.1 & 2.1$\pm$3.6 & 636$\pm$37 & 7.73$\pm$0.46 & 2002.51$\pm$0.13 &  2004.64 &$-$1276$\pm$47 & 471$\pm$42\\ 
0736+017  & 7\tablenotemark{a} & 15  & 31 &5.13&  16.06& $ 285.3$ & 285.0$\pm$1.1 & 0.3$\pm$1.1 & 935$\pm$43 & 11.36$\pm$0.52 & \n &  2010.01 &$-$4896$\pm$95 & 1336$\pm$29\\ 
0736+017  & 8 & 10  & 99 &1.90&  5.95& $ 287.6$ & 283.4$\pm$1.9 & 4.2$\pm$2.1 & 750$\pm$20 & 9.11$\pm$0.24 & 2006.824$\pm$0.074 &  2009.22 &$-$1736$\pm$25 & 557$\pm$32\\ 
0736+017  & 9 & 5  & 68 &0.99&  3.10& $ 286.2$ & 281.7$\pm$7.5 & 4.5$\pm$8.4 & 880$\pm$83 & 10.7$\pm$1.0 & \n &  2009.20 &$-$991$\pm$46 & 284$\pm$66\\ 
0736+017  & 11 & 10  & 187 &2.09&  6.55& $ 288.8$ & 285.9$\pm$1.1 & 2.9$\pm$1.3 & 980$\pm$23 & 11.90$\pm$0.29 & 2009.127$\pm$0.062 &  2011.36 &$-$2068$\pm$35 & 699$\pm$26\\ 
0736+017  & 13 & 7  & 243 &0.57&  1.80& $ 296.4$ & 298.1$\pm$8.4 & 1.7$\pm$9.6 & 319$\pm$60 & 3.88$\pm$0.73 & \n &  2012.08 &$-$535$\pm$70 & 267$\pm$38\\ 
0738+313  & 1 & 7  & 12 &5.67&  38.71& $ 155.0$ & 150.2$\pm$8.4 & 4.8$\pm$8.5 & 295$\pm$34 & 10.7$\pm$1.2 & \n &  1998.63 &2373$\pm$127 & $-$5099$\pm$72\\ 
0738+313  & 2\tablenotemark{a} & 18  & 41 &4.74&  32.42& $ 155.6$ & 126.1$\pm$2.4 & 29.6$\pm$2.4\tablenotemark{b} & 239$\pm$11 & 8.69$\pm$0.40 & \n &  2001.33 &2020$\pm$46 & $-$4367$\pm$34\\ 
0738+313  & 3\tablenotemark{a} & 40  & 72 &4.75&  32.46& $ 152.9$ & 119.62$\pm$0.46 & 33.32$\pm$0.49\tablenotemark{b} & 149.0$\pm$1.6 & 5.417$\pm$0.057 & \n &  2007.27 &1946$\pm$14 & $-$4108.9$\pm$8.3\\ 
0738+313  & 4\tablenotemark{a} & 20  & 356 &3.70&  25.26& $ 173.4$ & 134.9$\pm$2.5 & 38.5$\pm$2.5\tablenotemark{b} & 115.4$\pm$4.9 & 4.19$\pm$0.18 & \n &  2002.14 &451$\pm$20 & $-$3701$\pm$23\\ 
0738+313  & 6\tablenotemark{a} & 39  & 199 &3.84&  26.26& $ 174.1$ & 149.2$\pm$1.2 & 24.9$\pm$1.2\tablenotemark{b} & 71.1$\pm$2.1 & 2.583$\pm$0.077 & \n &  2007.38 &323.5$\pm$7.0 & $-$3707$\pm$19\\ 
0738+313  & 8 & 16  & 223 &1.45&  9.87& $ 184.2$ & 183.82$\pm$0.56 & 0.38$\pm$0.60 & 160.3$\pm$3.2 & 5.83$\pm$0.12 & 1994.31$\pm$0.19 &  2003.44 &$-$106.8$\pm$5.4 & $-$1458$\pm$11\\ 
0738+313  & 11\tablenotemark{a} & 23  & 484 &0.43&  2.95& $ 181.0$ & 340$\pm$112 & 159$\pm$112 & 0.4$\pm$1.8 & 0.015$\pm$0.066 & \n &  2012.22 &$-$7.2$\pm$5.2 & $-$432.1$\pm$9.6\\ 
0738+313  & 15\tablenotemark{a} & 17  & 368 &3.43&  23.44& $ 173.9$ & 147.5$\pm$2.4 & 26.4$\pm$2.4\tablenotemark{b} & 116.1$\pm$6.8 & 4.22$\pm$0.25 & \n &  2014.76 &312.9$\pm$7.0 & $-$3334$\pm$21\\ 
0738+313  & 16\tablenotemark{a} & 17  & 198 &3.11&  21.23& $ 178.2$ & 145.0$\pm$3.4 & 33.2$\pm$3.4\tablenotemark{b} & 93.9$\pm$7.4 & 3.41$\pm$0.27 & \n &  2014.76 &57.0$\pm$6.9 & $-$3044$\pm$24\\ 
0738+313  & 17 & 15  & 105 &2.32&  15.85& $ 180.6$ & 181.1$\pm$1.4 & 0.5$\pm$1.4 & 175.0$\pm$5.2 & 6.36$\pm$0.19 & 2002.91$\pm$0.40 &  2015.77 &$-$22.6$\pm$8.9 & $-$2249$\pm$11\\ 
0738+548  & 2 & 6  & 24 &0.30&  2.19& $ 223.6$ & 291$\pm$40 & 68$\pm$40 & 43$\pm$25 & 1.7$\pm$1.0 & \n &  2012.39 &$-$231$\pm$24 & $-$210$\pm$26\\ 
0743$-$006  & 1 & 5  & 86 &2.13&  17.12& $ 47.5$ & 43.5$\pm$5.0 & 4.1$\pm$5.0 & 91.0$\pm$7.4 & 4.76$\pm$0.39 & \n &  2011.95 &1566.9$\pm$9.3 & 1433.5$\pm$2.3\\ 
0743$-$006  & 2 & 5  & 404 &1.22&  9.77& $ 49.8$ & 27$\pm$10 & 23$\pm$10 & 41.5$\pm$9.9 & 2.17$\pm$0.52 & \n &  2011.95 &928.1$\pm$4.4 & 781.8$\pm$9.9\\ 
0743$-$006  & 3 & 5  & 543 &0.74&  5.95& $ 56.4$ & 45$\pm$12 & 11$\pm$12 & 49$\pm$10 & 2.56$\pm$0.53 & \n &  2011.95 &613.6$\pm$10.0 & 406.5$\pm$7.9\\ 
0745+241  & 3 & 6  & 12 &6.29&  34.08& $ 300.6$ & 299.4$\pm$6.5 & 1.2$\pm$6.5 & 253$\pm$28 & 6.30$\pm$0.70 & 1979.0$\pm$3.2 &  2003.79 &$-$5433$\pm$29 & 3211$\pm$30\\ 
0745+241  & 9\tablenotemark{a} & 12  & 15 &4.12&  22.33& $ 299.7$ & 292$\pm$20 & 8$\pm$20 & 14.8$\pm$5.7 & 0.37$\pm$0.14 & \n &  2007.13 &$-$3585$\pm$28 & 2041$\pm$19\\ 
0745+241  & 11 & 13  & 16 &3.35&  18.15& $ 300.8$ & 93$\pm$19\tablenotemark{c} & 152$\pm$19 & 14.1$\pm$4.6\tablenotemark{d} & 0.35$\pm$0.11 & \n &  2007.13 &$-$2871$\pm$22 & 1714$\pm$20\\ 
0745+241  & 12\tablenotemark{a} & 17  & 61 &0.83&  4.52& $ 295.9$ & 303$\pm$17 & 7$\pm$17 & 6.7$\pm$1.9 & 0.167$\pm$0.048 & \n &  2000.14 &$-$750.4$\pm$6.7 & 364.8$\pm$5.9\\ 
0745+241  & 13 & 22  & 176 &0.24&  1.32& $ 290.7$ & 227$\pm$15 & 64$\pm$15\tablenotemark{b} & 4.04$\pm$0.98\tablenotemark{d} & 0.100$\pm$0.025 & \n &  2004.34 &$-$232.2$\pm$5.4 & 82.0$\pm$6.5\\ 
0745+241  & 14 & 5  & 32 &1.00&  5.43& $ 295.8$ & 200$\pm$26 & 95$\pm$26 & 62$\pm$31 & 1.55$\pm$0.78 & \n &  2012.21 &$-$903$\pm$15 & 434$\pm$32\\ 
0745+241  & 15 & 5  & 94 &0.71&  3.86& $ 290.2$ & 206$\pm$64 & 85$\pm$64 & 35$\pm$56 & 0.9$\pm$1.4 & \n &  2012.21 &$-$669$\pm$26 & 245$\pm$42\\ 
0748+126  & 2\tablenotemark{a} & 15  & 60 &4.23&  32.93& $ 117.5$ & 120.0$\pm$3.2 & 2.5$\pm$3.3 & 309$\pm$20 & 14.83$\pm$0.94 & \n &  2005.28 &3519$\pm$63 & $-$1819$\pm$47\\ 
0748+126  & 3 & 15  & 60 &2.63&  20.44& $ 113.2$ & 110.6$\pm$1.8 & 2.6$\pm$1.8 & 210.0$\pm$8.5 & 10.07$\pm$0.41 & 1993.56$\pm$0.52 &  2005.28 &2244$\pm$27 & $-$969$\pm$18\\ 
0748+126  & 6 & 11  & 514 &0.41&  3.22& $ 83.8$ & 86.1$\pm$4.1 & 2.4$\pm$4.5 & 95.6$\pm$7.4 & 4.58$\pm$0.35 & 2003.83$\pm$0.37 &  2008.69 &463$\pm$14 & 49$\pm$13\\ 
0748+126  & 7 & 8  & 92 &0.97&  7.52& $ 95.0$ & 105.0$\pm$6.7 & 10.0$\pm$6.9 & 123$\pm$12 & 5.92$\pm$0.56 & \n &  2009.97 &928$\pm$21 & $-$75$\pm$27\\ 
0748+126  & 8 & 8  & 1195 &0.43&  3.39& $ 61.5$ & 78.8$\pm$3.7 & 17.3$\pm$4.0\tablenotemark{b} & 91.5$\pm$7.0 & 4.39$\pm$0.34 & \n &  2010.19 &371$\pm$12 & 205$\pm$10\\ 
0749+540  & 2 & 6  & 133 &1.16&  \n& $ 21.8$ & 132$\pm$89 & 110$\pm$89 & 10$\pm$27 & \n & \n &  2014.24 &427$\pm$42 & 1078$\pm$15\\ 
0749+540  & 3 & 6  & 85 &0.25&  \n& $ 10.5$ & 305$\pm$30 & 66$\pm$31 & 28$\pm$14 & \n & \n &  2014.24 &56$\pm$22 & 234$\pm$11\\ 
0752$-$116  & 2 & 7  & 236 &1.06&  \n& $ 197.6$ & 213$\pm$14 & 16$\pm$15 & 98$\pm$25 & \n & \n &  2017.01 &$-$360$\pm$37 & $-$1071$\pm$47\\ 
0752$-$116  & 3 & 7  & 451 &0.37&  \n& $ 166.2$ & 165.2$\pm$5.7 & 0.9$\pm$5.7 & 34.7$\pm$8.2 & \n & 2006.0$\pm$2.5 &  2017.01 &95.4$\pm$3.3 & $-$385$\pm$15\\ 
0754+100  & 1 & 16  & 38 &4.96&  20.12& $ 10.6$ & 357.8$\pm$7.3 & 12.8$\pm$7.4 & 63$\pm$16 & 1.05$\pm$0.27 & \n &  2005.99 &912$\pm$29 & 4778$\pm$66\\ 
0754+100  & 2 & 6  & 62 &4.54&  18.41& $ 14.6$ & 359.1$\pm$1.2 & 15.5$\pm$1.2\tablenotemark{b} & 860$\pm$73 & 14.4$\pm$1.2 & \n &  2006.05 &1143$\pm$19 & 4390$\pm$76\\ 
0754+100  & 9 & 5  & 67 &3.96&  16.09& $ 15.0$ & 354.7$\pm$2.4 & 20.3$\pm$2.4\tablenotemark{b} & 594$\pm$43 & 9.95$\pm$0.71 & \n &  1997.20 &1014$\pm$29 & 3928$\pm$50\\ 
0754+100  & 12 & 10  & 153 &0.34&  1.39& $ 18.9$ & 276$\pm$72 & 103$\pm$72 & 12$\pm$18\tablenotemark{d} & 0.21$\pm$0.31 & \n &  2010.38 &107$\pm$15 & 324$\pm$25\\ 
0754+100  & 13\tablenotemark{a} & 13  & 65 &2.94&  11.93& $ 22.3$ & 15$\pm$11 & 7$\pm$11 & 302$\pm$94 & 5.1$\pm$1.6 & \n &  2009.55 &1121$\pm$52 & 2733$\pm$130\\ 
0804+499  & 1 & 18  & 39 &1.41&  11.97& $ 135.4$ & 146$\pm$15 & 10$\pm$15 & 15.0$\pm$3.8 & 1.02$\pm$0.26 & \n &  2002.93 &986$\pm$19 & $-$1002$\pm$19\\ 
0804$-$055  & 1 & 6  & 23 &13.00&  \n& $ 43.3$ & 131$\pm$36 & 88$\pm$36 & 90$\pm$47 & \n & \n &  2018.23 &8931$\pm$41 & 9446$\pm$50\\ 
0804$-$055  & 2 & 6  & 12 &6.21&  \n& $ 48.0$ & 250$\pm$12\tablenotemark{c} & 158$\pm$12 & 198$\pm$24 & \n & \n &  2018.23 &4592$\pm$19 & 4142$\pm$40\\ 
0805$-$077  & 1 & 18  & 33 &22.63&  193.06& $ 329.6$ & 270$\pm$17 & 60$\pm$17 & 113$\pm$42 & 9.0$\pm$3.3 & \n &  2009.36 &$-$11473$\pm$100 & 19506$\pm$65\\ 
0805$-$077  & 2 & 5  & 55 &2.84&  24.26& $ 327.8$ & 323.0$\pm$9.9 & 5$\pm$10 & 525$\pm$71 & 41.5$\pm$5.6 & \n &  2005.33 &$-$1468$\pm$77 & 2348$\pm$28\\ 
0805$-$077  & 3\tablenotemark{a} & 19  & 56 &3.32&  28.29& $ 330.8$ & 329.1$\pm$1.7 & 1.7$\pm$1.8 & 477$\pm$19 & 37.7$\pm$1.5 & \n &  2008.84 &$-$1569$\pm$28 & 2814$\pm$57\\ 
0805$-$077  & 4 & 5  & 17 &1.81&  15.41& $ 330.2$ & 248$\pm$17 & 82$\pm$17\tablenotemark{b} & 165$\pm$29 & 13.1$\pm$2.3 & \n &  2008.28 &$-$865$\pm$14 & 1580$\pm$34\\ 
0805$-$077  & 5 & 6  & 131 &0.60&  5.14& $ 342.1$ & 342.0$\pm$4.5 & 0.1$\pm$4.9 & 269$\pm$27 & 21.3$\pm$2.1 & 2005.91$\pm$0.26 &  2007.77 &$-$154$\pm$21 & 476$\pm$28\\ 
0805$-$077  & 8 & 9  & 48 &1.62&  13.83& $ 333.4$ & 360$\pm$11 & 26$\pm$11 & 113$\pm$20 & 8.9$\pm$1.6 & \n &  2011.45 &$-$726$\pm$29 & 1463$\pm$27\\ 
0806+524  & 6 & 5  & 20 &0.21&  0.50& $ 111.7$ & 93$\pm$31 & 19$\pm$31 & 44$\pm$23 & 0.39$\pm$0.20 & \n &  2016.71 &193.8$\pm$4.8 & $-$77.2$\pm$3.8\\ 
0806+524  & 8\tablenotemark{a} & 15  & 8 &2.18&  5.23& $ 56.4$ & 8.2$\pm$4.4 & 48.2$\pm$4.7\tablenotemark{b} & 272$\pm$33 & 2.42$\pm$0.29 & \n &  2015.67 &1829$\pm$47 & 1275$\pm$76\\ 
0806+524  & 9 & 11  & 17 &1.65&  3.96& $ 63.7$ & 22.1$\pm$5.7 & 41.6$\pm$5.7\tablenotemark{b} & 164$\pm$13 & 1.46$\pm$0.12 & \n &  2016.60 &1488$\pm$29 & 751$\pm$22\\ 
0806+524  & 10 & 11  & 11 &0.80&  1.92& $ 68.9$ & 54.0$\pm$6.2 & 14.9$\pm$6.5 & 146$\pm$16 & 1.30$\pm$0.14 & \n &  2016.60 &761$\pm$29 & 298$\pm$26\\ 
0808+019  & 1 & 6  & 19 &1.47&  12.22& $ 185.9$ & 200.2$\pm$3.6 & 14.4$\pm$3.7\tablenotemark{b} & 236$\pm$16 & 13.70$\pm$0.90 & \n &  2004.50 &$-$114$\pm$21 & $-$1368$\pm$23\\ 
0808+019  & 2 & 12  & 83 &1.06&  8.77& $ 182.7$ & 192.1$\pm$5.0 & 9.4$\pm$5.6 & 196$\pm$19 & 11.4$\pm$1.1 & \n &  2006.98 &$-$31$\pm$48 & $-$970$\pm$54\\ 
0814+425  & 2\tablenotemark{a} & 28  & 82 &1.51&  \n& $ 94.6$ & 124.9$\pm$5.3 & 30.3$\pm$5.5\tablenotemark{b} & 56.3$\pm$4.6 & \n & \n &  2004.34 &1487$\pm$22 & $-$110$\pm$33\\ 
0814+425  & 5\tablenotemark{a} & 16  & 125 &0.33&  \n& $ 97.1$ & 268.7$\pm$3.0\tablenotemark{c} & 171.6$\pm$3.2 & 32.8$\pm$3.9 & \n & \n &  2000.45 &331$\pm$15 & $-$40.7$\pm$6.6\\ 
0814+425  & 6 & 12  & 39 &0.90&  \n& $ 78.9$ & 83.7$\pm$1.7 & 4.8$\pm$2.1 & 285$\pm$20 & \n & 2007.08$\pm$0.26 &  2010.24 &889$\pm$38 & 174$\pm$16\\ 
0815$-$094  & 1 & 9  & 18 &12.21&  \n& $ 26.3$ & 8$\pm$23 & 18$\pm$23 & 226$\pm$94 & \n & \n &  2015.67 &5418$\pm$89 & 11000$\pm$114\\ 
0815$-$094  & 2 & 9  & 13 &5.99&  \n& $ 26.0$ & 19.5$\pm$5.9 & 6.5$\pm$5.9 & 176$\pm$21 & \n & \n &  2015.67 &2640$\pm$22 & 5419$\pm$26\\ 
0815$-$094  & 3 & 9  & 7 &4.30&  \n& $ 17.1$ & 33$\pm$26 & 16$\pm$26 & 82$\pm$35 & \n & \n &  2015.67 &1276$\pm$31 & 4130$\pm$48\\ 
0821+394  & 4 & 5  & 10 &4.54&  37.97& $ 313.6$ & 166$\pm$48 & 148$\pm$48 & 53$\pm$37 & 3.2$\pm$2.2 & \n &  2012.08 &$-$3284$\pm$50 & 3124$\pm$29\\ 
0821+394  & 5 & 5  & 14 &3.93&  32.90& $ 313.6$ & 105$\pm$68 & 152$\pm$68 & 17$\pm$29 & 1.0$\pm$1.7 & \n &  2012.08 &$-$2847$\pm$22 & 2710$\pm$15\\ 
0821+394  & 6 & 5  & 7 &3.38&  28.31& $ 313.6$ & 170$\pm$35 & 144$\pm$35 & 28$\pm$14 & 1.72$\pm$0.82 & \n &  2012.08 &$-$2450$\pm$17 & 2330$\pm$13\\ 
0821+394  & 8 & 5  & 15 &1.08&  9.07& $ 311.4$ & 326.6$\pm$3.9 & 15.3$\pm$3.9\tablenotemark{b} & 145$\pm$13 & 8.74$\pm$0.80 & \n &  2012.08 &$-$826.4$\pm$4.9 & 736$\pm$15\\ 
0821+394  & 9 & 5  & 90 &0.56&  4.70& $ 310.1$ & 321$\pm$15 & 11$\pm$15 & 86$\pm$22 & 5.2$\pm$1.3 & \n &  2012.08 &$-$438$\pm$21 & 373$\pm$21\\ 
0821+394  & 10 & 5  & 401 &0.22&  1.82& $ 307.6$ & 297$\pm$20 & 11$\pm$20 & 35$\pm$14 & 2.09$\pm$0.84 & \n &  2012.08 &$-$178$\pm$15 & 135.3$\pm$6.7\\ 
0821+621  & 1 & 6  & 4 &3.74&  23.77& $ 253.0$ & 255$\pm$10 & 2$\pm$10 & 267$\pm$61 & 8.5$\pm$1.9 & \n &  2017.41 &$-$3598$\pm$31 & $-$1100$\pm$23\\ 
0821+621  & 3 & 6  & 87 &0.94&  5.99& $ 255.6$ & 252$\pm$11 & 4$\pm$11 & 146$\pm$30 & 4.66$\pm$0.96 & \n &  2017.41 &$-$923$\pm$16 & $-$237$\pm$13\\ 
0821+621  & 4 & 6  & 116 &0.84&  5.35& $ 261.4$ & 249.5$\pm$5.4 & 11.9$\pm$5.5 & 153.3$\pm$7.5 & 4.89$\pm$0.24 & \n &  2017.41 &$-$842.1$\pm$2.7 & $-$130.0$\pm$7.7\\ 
0821+621  & 5 & 6  & 22 &0.31&  1.95& $ 253.4$ & 278$\pm$14 & 25$\pm$14 & 62$\pm$14 & 1.97$\pm$0.45 & \n &  2017.41 &$-$298.5$\pm$7.3 & $-$87.5$\pm$7.2\\ 
0823+033  & 6 & 14  & 16 &4.00&  24.45& $ 19.8$ & 4.7$\pm$5.0 & 15.1$\pm$5.1 & 321$\pm$27 & 9.64$\pm$0.81 & \n &  2007.75 &1371$\pm$77 & 3952$\pm$76\\ 
0823+033  & 7\tablenotemark{a} & 17  & 69 &2.20&  13.43& $ 27.4$ & 24.7$\pm$2.8 & 2.7$\pm$3.1 & 409$\pm$24 & 12.27$\pm$0.72 & \n &  2007.37 &1046$\pm$46 & 2029$\pm$60\\ 
0823+033  & 8 & 6  & 77 &0.94&  5.74& $ 29.2$ & 38.4$\pm$9.2 & 9.2$\pm$9.4 & 352$\pm$61 & 10.6$\pm$1.8 & \n &  2005.56 &458$\pm$23 & 820$\pm$42\\ 
0823+033  & 9 & 14  & 80 &1.30&  7.93& $ 32.6$ & 33.0$\pm$2.3 & 0.4$\pm$2.7 & 403$\pm$23 & 12.11$\pm$0.69 & 2005.21$\pm$0.11 &  2008.89 &807$\pm$15 & 1259$\pm$58\\ 
0823+033  & 12 & 9  & 110 &0.30&  1.83& $ 36.5$ & 23$\pm$12 & 14$\pm$13 & 32.8$\pm$5.7 & 0.99$\pm$0.17 & \n &  2009.91 &181$\pm$12 & 248.7$\pm$8.6\\ 
0823+033  & 13 & 6  & 68 &1.01&  6.20& $ 34.5$ & 2$\pm$10 & 33$\pm$10\tablenotemark{b} & 175$\pm$46 & 5.3$\pm$1.4 & \n &  2010.10 &576$\pm$29 & 872$\pm$46\\ 
0827+243  & 1 & 16  & 23 &5.65&  44.73& $ 137.3$ & 151.5$\pm$7.0 & 14.2$\pm$7.0 & 202$\pm$29 & 10.1$\pm$1.4 & \n &  2004.87 &3871$\pm$34 & $-$4217$\pm$49\\ 
0827+243  & 2 & 25  & 54 &2.52&  19.91& $ 125.0$ & 138.51$\pm$0.86 & 13.53$\pm$0.95\tablenotemark{b} & 377.1$\pm$5.8 & 18.88$\pm$0.29 & \n &  2007.64 &2497$\pm$21 & $-$1934$\pm$22\\ 
0827+243  & 3 & 13  & 61 &0.88&  6.98& $ 112.6$ & 115.6$\pm$4.1 & 3.1$\pm$4.6 & 395$\pm$25 & 19.8$\pm$1.3 & 2002.89$\pm$0.16 &  2005.38 &906$\pm$28 & $-$382$\pm$34\\ 
0827+243  & 4\tablenotemark{a} & 16  & 70 &1.45&  11.44& $ 115.7$ & 125.0$\pm$1.9 & 9.2$\pm$2.3\tablenotemark{b} & 379$\pm$13 & 18.96$\pm$0.67 & \n &  2008.98 &1582$\pm$44 & $-$823$\pm$33\\ 
0827+243  & 5\tablenotemark{a} & 12  & 204 &0.36&  2.83& $ 122.5$ & 139$\pm$11 & 17$\pm$11 & 29.5$\pm$5.5 & 1.48$\pm$0.28 & \n &  2009.16 &307$\pm$11 & $-$198$\pm$18\\ 
0827+243  & 7 & 6  & 457 &0.19&  1.50& $ 129.8$ & 152$\pm$22 & 22$\pm$23 & 32$\pm$12 & 1.61$\pm$0.62 & \n &  2011.80 &145.8$\pm$8.3 & $-$121$\pm$12\\ 
0829+046  & 2 & 22  & 38 &4.12&  12.06& $ 64.9$ & 62.4$\pm$2.4 & 2.5$\pm$2.5 & 379$\pm$24 & 4.24$\pm$0.27 & \n &  2000.77 &3180$\pm$91 & 1458$\pm$37\\ 
0829+046  & 3 & 18  & 45 &2.39&  6.99& $ 68.6$ & 73.1$\pm$2.2 & 4.5$\pm$2.4 & 309$\pm$28 & 3.46$\pm$0.32 & \n &  2002.77 &2113$\pm$61 & 838$\pm$18\\ 
0829+046  & 4 & 32  & 146 &0.57&  1.66& $ 62.5$ & 32$\pm$31 & 30$\pm$31 & 4.7$\pm$2.3\tablenotemark{d} & 0.053$\pm$0.026 & \n &  2003.83 &501.7$\pm$8.4 & 259.4$\pm$9.5\\ 
0829+046  & 5 & 16  & 46 &2.53&  7.40& $ 69.3$ & 67.4$\pm$2.3 & 1.9$\pm$2.6 & 911$\pm$37 & 10.20$\pm$0.41 & 2002.99$\pm$0.13 &  2006.40 &2907$\pm$59 & 1121$\pm$57\\ 
0829+046  & 6\tablenotemark{a} & 16  & 46 &3.03&  8.85& $ 67.1$ & 66.6$\pm$1.2 & 0.5$\pm$1.4 & 776$\pm$22 & 8.69$\pm$0.24 & \n &  2008.64 &3447$\pm$56 & 1464$\pm$37\\ 
0834$-$201  & 1 & 11  & 59 &3.24&  25.95& $ 244.3$ & 355$\pm$44 & 110$\pm$44 & 17$\pm$13 & 1.6$\pm$1.3 & \n &  2004.38 &$-$2916$\pm$39 & $-$1434$\pm$55\\ 
0834$-$201  & 3 & 8  & 1666 &0.31&  2.51& $ 268.1$ & 265.9$\pm$7.7 & 2.2$\pm$8.2 & 73.3$\pm$8.8 & 7.19$\pm$0.86 & \n &  2008.66 &$-$312$\pm$13 & $-$10$\pm$15\\ 
0836+182  & 1 & 6  & 33 &3.85&  \n& $ 316.4$ & 295$\pm$12 & 21$\pm$12 & 134$\pm$26 & \n & \n &  2017.75 &$-$2691$\pm$21 & 2810$\pm$25\\ 
0836+182  & 2 & 6  & 15 &1.57&  \n& $ 320.7$ & 335.5$\pm$7.6 & 14.8$\pm$7.6 & 125$\pm$12 & \n & \n &  2017.75 &$-$1011$\pm$15 & 1250.4$\pm$8.6\\ 
0836+182  & 3 & 6  & 23 &0.28&  \n& $ 306.8$ & 36$\pm$50 & 90$\pm$50 & 12$\pm$18 & \n & \n &  2017.75 &$-$224.2$\pm$3.5 & 172$\pm$11\\ 
0836+710  & 1\tablenotemark{a} & 33  & 49 &13.73&  114.92& $ 209.8$ & 199.4$\pm$1.2 & 10.3$\pm$1.2\tablenotemark{b} & 175.3$\pm$6.1 & 15.40$\pm$0.53 & \n &  2006.47 &$-$6728$\pm$21 & $-$11643$\pm$44\\ 
0836+710  & 2\tablenotemark{a} & 34  & 44 &9.70&  81.17& $ 216.0$ & 207.0$\pm$1.4 & 8.9$\pm$1.4\tablenotemark{b} & 194.2$\pm$6.9 & 17.05$\pm$0.60 & \n &  2008.43 &$-$5587$\pm$23 & $-$7631$\pm$52\\ 
0836+710  & 3 & 16  & 62 &3.43&  28.74& $ 214.2$ & 207.8$\pm$2.7 & 6.4$\pm$2.7 & 145.3$\pm$9.6 & 12.76$\pm$0.84 & \n &  2003.37 &$-$1941$\pm$19 & $-$2854$\pm$38\\ 
0836+710  & 4\tablenotemark{a} & 22  & 45 &2.53&  21.15& $ 216.2$ & 209.6$\pm$1.6 & 6.6$\pm$1.6\tablenotemark{b} & 170.8$\pm$5.3 & 15.00$\pm$0.46 & \n &  2004.20 &$-$1435$\pm$23 & $-$1938$\pm$29\\ 
0836+710  & 5 & 15  & 75 &1.51&  12.62& $ 220.6$ & 215.3$\pm$1.6 & 5.3$\pm$1.7\tablenotemark{b} & 229.5$\pm$5.7 & 20.16$\pm$0.50 & 1997.63$\pm$0.17 &  2004.24 &$-$1019$\pm$21 & $-$1197$\pm$16\\ 
0836+710  & 6 & 15  & 419 &1.02&  8.51& $ 220.2$ & 220.6$\pm$1.8 & 0.5$\pm$2.2 & 202.7$\pm$6.7 & 17.80$\pm$0.59 & 1999.74$\pm$0.19 &  2005.24 &$-$722$\pm$18 & $-$854$\pm$25\\ 
0836+710  & 7 & 8  & 161 &0.96&  8.00& $ 222.1$ & 224.9$\pm$1.8 & 2.8$\pm$2.0 & 244.9$\pm$7.7 & 21.51$\pm$0.67 & 2003.43$\pm$0.13 &  2007.75 &$-$709$\pm$18 & $-$777$\pm$13\\ 
0836+710  & 8 & 5  & 131 &0.46&  3.81& $ 218.1$ & 231.4$\pm$5.7 & 13.2$\pm$6.1 & 125$\pm$13 & 11.0$\pm$1.1 & \n &  2009.49 &$-$276$\pm$18 & $-$355$\pm$17\\ 
0836+710  & 12 & 6  & 1391 &0.15&  1.26& $ 214.8$ & 215.4$\pm$8.6 & 0.6$\pm$8.9 & 80$\pm$14 & 7.0$\pm$1.2 & \n &  2011.74 &$-$80.7$\pm$4.8 & $-$116.3$\pm$9.9\\ 
0836+710  & 14 & 16  & 82 &3.27&  27.38& $ 215.0$ & 209.1$\pm$2.1 & 5.9$\pm$2.2 & 111.2$\pm$6.3 & 9.77$\pm$0.56 & \n &  2015.45 &$-$1882.4$\pm$5.9 & $-$2691$\pm$16\\ 
0836+710  & 15\tablenotemark{a} & 16  & 171 &2.83&  23.71& $ 221.0$ & 214.4$\pm$3.5 & 6.6$\pm$3.5 & 49.9$\pm$3.4 & 4.39$\pm$0.30 & \n &  2015.45 &$-$1861.1$\pm$6.1 & $-$2143.7$\pm$8.4\\ 
0836+710  & 16 & 7  & 604 &0.21&  1.79& $ 232.8$ & 233.4$\pm$5.3 & 0.6$\pm$5.5 & 94.1$\pm$9.4 & 8.27$\pm$0.82 & 2014.36$\pm$0.24 &  2016.78 &$-$181.2$\pm$7.9 & $-$137.4$\pm$5.5\\ 
0836+710  & 18 & 7  & 58 &2.09&  17.52& $ 219.5$ & 168$\pm$51 & 51$\pm$51 & 36$\pm$28 & 3.2$\pm$2.4 & \n &  2012.75 &$-$1330$\pm$24 & $-$1624$\pm$25\\ 
0836+710  & 19 & 13  & 317 &1.12&  9.41& $ 217.7$ & 222.1$\pm$1.1 & 4.4$\pm$1.1\tablenotemark{b} & 197.0$\pm$4.0 & 17.30$\pm$0.35 & 2011.247$\pm$0.090 &  2016.39 &$-$659.5$\pm$4.2 & $-$858.6$\pm$8.9\\ 
0836+710  & 20 & 8  & 354 &0.68&  5.69& $ 229.5$ & 232.9$\pm$3.6 & 3.4$\pm$3.8 & 211$\pm$11 & 18.53$\pm$0.93 & 2012.36$\pm$0.12 &  2015.11 &$-$458.1$\pm$7.3 & $-$397$\pm$19\\ 
0836+710  & 21 & 6  & 278 &0.61&  5.07& $ 229.7$ & 228.1$\pm$5.0 & 1.6$\pm$5.1 & 119$\pm$10 & 10.49$\pm$0.92 & 2013.13$\pm$0.48 &  2018.16 &$-$460.8$\pm$9.7 & $-$391.1$\pm$8.8\\ 
0837+012  & 3 & 6  & 118 &0.71&  5.85& $ 251.4$ & 251.1$\pm$3.1 & 0.3$\pm$3.1 & 259$\pm$27 & 14.8$\pm$1.6 & 2010.25$\pm$0.25 &  2012.81 &$-$632$\pm$17 & $-$212.7$\pm$6.2\\ 
0838+133  & 1 & 16  & 7 &4.24&  29.95& $ 79.5$ & 81.7$\pm$2.5 & 2.2$\pm$2.6 & 262.7$\pm$8.2 & 10.16$\pm$0.32 & 1988.90$\pm$0.52 &  2005.61 &4345$\pm$33 & 795$\pm$48\\ 
0838+133  & 2 & 13  & 12 &3.10&  21.90& $ 79.6$ & 93.9$\pm$2.3 & 14.3$\pm$2.3\tablenotemark{b} & 245.1$\pm$3.7 & 9.48$\pm$0.14 & \n &  2003.58 &3128.6$\pm$9.7 & 555$\pm$27\\ 
0838+133  & 3\tablenotemark{a} & 20  & 19 &2.72&  19.19& $ 78.3$ & 90.3$\pm$2.2 & 11.9$\pm$2.3\tablenotemark{b} & 253.6$\pm$8.0 & 9.81$\pm$0.31 & \n &  2007.72 &2919$\pm$26 & 549$\pm$31\\ 
0838+133  & 5 & 18  & 55 &1.86&  13.16& $ 83.2$ & 82.7$\pm$1.9 & 0.5$\pm$2.1 & 275$\pm$10 & 10.65$\pm$0.39 & 2000.83$\pm$0.28 &  2008.92 &2209$\pm$37 & 267$\pm$33\\ 
0838+133  & 6 & 6  & 369 &0.51&  3.57& $ 84.6$ & 86.6$\pm$5.3 & 2.0$\pm$5.3 & 166$\pm$36 & 6.4$\pm$1.4 & 2000.33$\pm$0.84 &  2003.36 &503$\pm$10 & 47.8$\pm$4.0\\ 
0838+133  & 11 & 9  & 61 &1.60&  11.29& $ 82.2$ & 80.5$\pm$1.9 & 1.7$\pm$1.9 & 151.3$\pm$8.2 & 5.85$\pm$0.32 & 2000.20$\pm$0.59 &  2011.64 &1729$\pm$18 & 242$\pm$11\\ 
0838+133  & 14 & 6  & 499 &0.60&  4.25& $ 81.6$ & 49.5$\pm$8.8 & 32.1$\pm$8.8\tablenotemark{b} & 122$\pm$19 & 4.70$\pm$0.72 & \n &  2005.44 &595.2$\pm$5.2 & 87.4$\pm$5.4\\ 
0845$-$068  & 2 & 5  & 14 &2.14&  \n& $ 31.3$ & 235$\pm$17\tablenotemark{c} & 157$\pm$17 & 136$\pm$34 & \n & \n &  2015.51 &1131$\pm$24 & 1842$\pm$34\\ 
0845$-$068  & 4 & 6  & 97 &0.36&  \n& $ 63.1$ & 34$\pm$95 & 29$\pm$95 & 7$\pm$19 & \n & \n &  2016.64 &325$\pm$26 & 166$\pm$22\\ 
0846+513  & 4 & 6  & 6 &1.23&  8.09& $ 98.4$ & 68$\pm$46 & 30$\pm$46 & 52$\pm$72 & 1.8$\pm$2.5 & \n &  2012.23 &1216$\pm$29 & $-$179.5$\pm$9.3\\ 
0846+513  & 5 & 8  & 16 &0.87&  5.70& $ 101.8$ & 90.2$\pm$1.7 & 11.5$\pm$1.7\tablenotemark{b} & 193$\pm$22 & 6.58$\pm$0.75 & 2008.23$\pm$0.54 &  2012.75 &873$\pm$20 & $-$176.5$\pm$4.9\\ 
0846+513  & 6 & 13  & 14 &0.58&  3.82& $ 100.3$ & 94.2$\pm$4.9 & 6.1$\pm$5.2 & 135$\pm$14 & 4.61$\pm$0.48 & \n &  2013.43 &559$\pm$19 & $-$103$\pm$15\\ 
0847$-$120  & 1 & 10  & 6 &3.78&  24.55& $ 12.7$ & 348.8$\pm$8.1 & 24.0$\pm$8.2 & 194$\pm$49 & 6.4$\pm$1.6 & \n &  2008.80 &846$\pm$38 & 3636$\pm$80\\ 
0847$-$120  & 3 & 11  & 45 &0.47&  3.03& $ 68.2$ & 27.6$\pm$8.1 & 40.6$\pm$8.6\tablenotemark{b} & 92$\pm$14 & 3.06$\pm$0.45 & \n &  2008.80 &430$\pm$22 & 166$\pm$23\\ 
0850+581  & 1 & 14  & 10 &9.34&  78.94& $ 153.6$ & 147.4$\pm$2.1 & 6.2$\pm$2.1 & 118.9$\pm$4.3 & 7.60$\pm$0.27 & \n &  2007.77 &4182$\pm$35 & $-$8419$\pm$32\\ 
0850+581  & 2 & 14  & 7 &7.89&  66.67& $ 150.6$ & 154.3$\pm$4.9 & 3.7$\pm$5.0 & 79.1$\pm$8.0 & 5.06$\pm$0.51 & \n &  2007.77 &3894$\pm$48 & $-$6906$\pm$63\\ 
0850+581  & 3 & 7  & 20 &3.63&  30.68& $ 151.5$ & 151.8$\pm$3.0 & 0.2$\pm$3.0 & 118.5$\pm$6.2 & 7.57$\pm$0.40 & 1970.4$\pm$1.7 &  2001.56 &1762$\pm$24 & $-$3251$\pm$23\\ 
0850+581  & 4\tablenotemark{a} & 11  & 33 &3.07&  25.96& $ 154.4$ & 144.2$\pm$4.8 & 10.2$\pm$4.8 & 93.5$\pm$7.5 & 5.98$\pm$0.48 & \n &  2003.40 &1291$\pm$40 & $-$2721$\pm$37\\ 
0850+581  & 5 & 6  & 26 &1.89&  15.94& $ 164.3$ & 159.3$\pm$5.9 & 5.0$\pm$5.9 & 73$\pm$14 & 4.69$\pm$0.91 & \n &  2000.22 &517$\pm$14 & $-$1834$\pm$46\\ 
0850+581  & 6 & 6  & 170 &0.95&  8.05& $ 151.3$ & 159.2$\pm$2.5 & 7.8$\pm$2.5\tablenotemark{b} & 73.2$\pm$7.0 & 4.68$\pm$0.45 & \n &  2000.22 &463.7$\pm$4.6 & $-$854$\pm$22\\ 
0850+581  & 7 & 11  & 157 &0.95&  8.04& $ 151.9$ & 160.8$\pm$1.4 & 8.9$\pm$1.5\tablenotemark{b} & 71.2$\pm$2.9 & 4.55$\pm$0.18 & 1990.29$\pm$0.54 &  2003.40 &432.6$\pm$7.4 & $-$796$\pm$15\\ 
0850+581  & 8 & 5  & 59 &0.59&  5.00& $ 144.1$ & 135.9$\pm$1.2 & 8.2$\pm$1.2\tablenotemark{b} & 49.8$\pm$1.0 & 3.183$\pm$0.066 & \n &  2007.67 &321.1$\pm$1.7 & $-$452.0$\pm$2.9\\ 
0851+202  & 1\tablenotemark{a} & 21  & 235 &1.26&  5.63& $ 265.5$ & 262.2$\pm$2.0 & 3.3$\pm$2.1 & 594$\pm$27 & 11.35$\pm$0.51 & \n &  1997.53 &$-$1278$\pm$24 & $-$102$\pm$19\\ 
0851+202  & 4 & 9  & 141 &1.53&  6.84& $ 244.2$ & 255.1$\pm$2.5 & 10.9$\pm$2.6\tablenotemark{b} & 793$\pm$22 & 15.14$\pm$0.43 & \n &  2004.05 &$-$1334$\pm$14 & $-$654$\pm$24\\ 
0851+202  & 5\tablenotemark{a} & 18  & 490 &1.15&  5.17& $ 243.7$ & 256.3$\pm$1.1 & 12.6$\pm$1.2\tablenotemark{b} & 547$\pm$10 & 10.44$\pm$0.20 & \n &  2002.67 &$-$1072.6$\pm$6.0 & $-$519.7$\pm$6.4\\ 
0851+202  & 9\tablenotemark{a} & 15  & 178 &1.08&  4.83& $ 237.4$ & 238$\pm$16 & 1$\pm$16 & 219$\pm$68 & 4.2$\pm$1.3 & \n &  2005.28 &$-$918$\pm$40 & $-$586$\pm$14\\ 
0851+202  & 10\tablenotemark{a} & 88  & 278 &0.36&  1.60& $ 234.4$ & 188.7$\pm$4.1 & 45.6$\pm$4.3\tablenotemark{b} & 22.0$\pm$1.9 & 0.421$\pm$0.036 & \n &  2002.24 &$-$287.1$\pm$6.2 & $-$189.4$\pm$7.4\\ 
0851+202  & 11 & 19  & 36 &1.44&  6.46& $ 238.9$ & 238.3$\pm$5.4 & 0.6$\pm$5.5 & 345$\pm$30 & 6.58$\pm$0.57 & 2003.71$\pm$0.39 &  2007.91 &$-$1235$\pm$21 & $-$746$\pm$26\\ 
0851+202  & 15 & 24  & 37 &3.34&  14.98& $ 250.7$ & 248.8$\pm$4.4 & 1.9$\pm$4.4 & 270$\pm$20 & 5.15$\pm$0.38 & 1989.15$\pm$0.96 &  2001.90 &$-$3235$\pm$24 & $-$1139$\pm$26\\ 
0851+202  & 17\tablenotemark{a} & 33  & 270 &0.93&  4.19& $ 268.5$ & 272.1$\pm$2.0 & 3.5$\pm$2.1 & 182$\pm$11 & 3.48$\pm$0.21 & \n &  2013.63 &$-$967$\pm$21 & $-$23$\pm$12\\ 
0851+202  & 18 & 22  & 1694 &0.23&  1.05& $ 309.6$ & 276$\pm$21 & 34$\pm$21 & 19.7$\pm$6.8\tablenotemark{d} & 0.38$\pm$0.13 & \n &  2012.36 &$-$180.4$\pm$8.1 & 149.2$\pm$7.5\\ 
0851+202  & 19\tablenotemark{a} & 25  & 86 &2.88&  12.91& $ 248.8$ & 253.7$\pm$5.7 & 4.9$\pm$5.8 & 243$\pm$26 & 4.64$\pm$0.49 & \n &  2016.07 &$-$2722$\pm$49 & $-$1054$\pm$45\\ 
0851+202  & 21\tablenotemark{a} & 22  & 381 &1.20&  5.38& $ 228.0$ & 245.8$\pm$3.6 & 17.8$\pm$3.6\tablenotemark{b} & 211.9$\pm$9.0 & 4.05$\pm$0.17 & \n &  2011.10 &$-$905.5$\pm$9.0 & $-$808$\pm$16\\ 
0851+202  & 22 & 19  & 445 &0.60&  2.70& $ 286.0$ & 240.5$\pm$5.9 & 45.5$\pm$6.1\tablenotemark{b} & 152$\pm$18 & 2.90$\pm$0.34 & \n &  2013.97 &$-$585$\pm$19 & 162$\pm$15\\ 
0851+202  & 25 & 11  & 0 &0.35&  1.58& $ 294.0$ & 277.8$\pm$4.7 & 16.1$\pm$5.6 & 301$\pm$16 & 5.75$\pm$0.30 & \n &  2015.76 &$-$375$\pm$12 & 150$\pm$20\\ 
0851+202  & 27 & 8  & 133 &1.85&  8.31& $ 228.6$ & 229$\pm$12 & 1$\pm$12 & 320$\pm$54 & 6.1$\pm$1.0 & \n &  2013.76 &$-$1371$\pm$11 & $-$1210$\pm$57\\ 
0851+202  & 28 & 6  & 243 &0.79&  3.54& $ 258.6$ & 213$\pm$19 & 45$\pm$19 & 276$\pm$71 & 5.3$\pm$1.3 & \n &  2018.79 &$-$787$\pm$35 & $-$177$\pm$19\\ 
0851+202  & 29 & 6  & 667 &0.42&  1.90& $ 292.8$ & 359$\pm$24 & 67$\pm$24 & 133$\pm$42 & 2.53$\pm$0.80 & \n &  2018.79 &$-$390$\pm$19 & 176$\pm$14\\ 
0851+202  & 30 & 8  & 3801 &0.20&  0.91& $ 314.3$ & 334.2$\pm$7.0 & 19.9$\pm$7.2 & 66.5$\pm$6.2 & 1.27$\pm$0.12 & \n &  2018.24 &$-$141.7$\pm$6.1 & 135.2$\pm$3.9\\ 
0851+202  & 31 & 9  & 211 &1.26&  5.63& $ 267.8$ & 247.4$\pm$9.8 & 20.4$\pm$9.8 & 170$\pm$42 & 3.25$\pm$0.80 & \n &  2018.18 &$-$1252$\pm$34 & $-$46$\pm$16\\ 
0854$-$108  & 4 & 6  & 110 &0.70&  \n& $ 243.7$ & 240$\pm$10 & 4$\pm$11 & 132$\pm$26 & \n & \n &  2016.02 &$-$667$\pm$50 & $-$334$\pm$36\\ 
0859+210  & 1 & 6  & 6 &4.10&  35.00& $ 133.3$ & 131$\pm$11 & 2$\pm$11 & 262$\pm$44 & 18.5$\pm$3.1 & \n &  2015.67 &2973$\pm$27 & $-$2802$\pm$52\\ 
0859+210  & 2 & 6  & 4 &2.52&  21.56& $ 145.3$ & 140$\pm$10 & 5$\pm$11 & 317$\pm$54 & 22.2$\pm$3.8 & \n &  2015.67 &1429$\pm$55 & $-$2065$\pm$43\\ 
0859+210  & 3 & 5  & 2 &1.26&  10.73& $ 147.7$ & 150$\pm$16 & 2$\pm$16 & 335$\pm$104 & 23.5$\pm$7.3 & \n &  2015.40 &662$\pm$41 & $-$1045$\pm$89\\ 
0859+470  & 1 & 5  & 77 &4.55&  38.78& $ 359.3$ & 299.9$\pm$6.0 & 59.4$\pm$6.0\tablenotemark{b} & 127.1$\pm$9.4 & 8.71$\pm$0.64 & \n &  2002.37 &$-$73$\pm$15 & 4554$\pm$34\\ 
0859+470  & 3 & 5  & 32 &1.89&  16.09& $ 343.9$ & 346.3$\pm$2.9 & 2.4$\pm$3.0 & 235$\pm$20 & 16.1$\pm$1.3 & 1994.18$\pm$0.72 &  2002.37 &$-$530$\pm$25 & 1841$\pm$44\\ 
0859$-$140  & 1 & 8  & 13 &20.93&  177.22& $ 168.2$ & 178.6$\pm$4.9 & 10.4$\pm$4.9 & 116$\pm$21 & 7.5$\pm$1.4 & \n &  2007.30 &4277$\pm$44 & $-$20206$\pm$100\\ 
0859$-$140  & 2 & 11  & 25 &7.95&  67.31& $ 158.2$ & 161.9$\pm$5.0 & 3.7$\pm$5.0 & 76$\pm$13 & 4.94$\pm$0.84 & \n &  2004.56 &2917$\pm$34 & $-$7254$\pm$92\\ 
0859$-$140  & 3 & 11  & 89 &4.07&  34.49& $ 156.2$ & 161.9$\pm$2.4 & 5.7$\pm$2.4 & 76.2$\pm$3.5 & 4.92$\pm$0.22 & \n &  2004.56 &1604$\pm$22 & $-$3604$\pm$24\\ 
0859$-$140  & 4 & 6  & 30 &2.75&  23.31& $ 157.1$ & 170$\pm$17 & 13$\pm$17 & 133$\pm$59 & 8.6$\pm$3.8 & \n &  2011.13 &1058$\pm$39 & $-$2454$\pm$105\\ 
0859$-$140  & 5 & 7  & 149 &1.44&  12.19& $ 156.1$ & 123$\pm$92 & 33$\pm$92 & 1.7$\pm$4.6 & 0.11$\pm$0.29 & \n &  2002.76 &584$\pm$14 & $-$1316$\pm$28\\ 
0859$-$140  & 6 & 7  & 353 &0.58&  4.87& $ 145.4$ & 142.8$\pm$6.0 & 2.6$\pm$6.7 & 54.0$\pm$4.6 & 3.49$\pm$0.30 & \n &  2002.76 &338$\pm$36 & $-$487$\pm$15\\ 
0859$-$140  & 7 & 5  & 141 &0.45&  3.83& $ 145.7$ & 157$\pm$18 & 12$\pm$18 & 36$\pm$11 & 2.31$\pm$0.72 & \n &  2011.76 &247$\pm$14 & $-$354$\pm$16\\ 
0903$-$088  & 2 & 5  & 10 &1.10&  \n& $ 118.1$ & 142$\pm$40 & 23$\pm$41 & 79$\pm$50 & \n & \n &  2015.10 &970$\pm$25 & $-$515$\pm$38\\ 
0903$-$088  & 3 & 5  & 36 &0.23&  \n& $ 110.5$ & 161$\pm$120 & 51$\pm$120 & 2$\pm$11 & \n & \n &  2015.10 &213.0$\pm$4.6 & $-$79.7$\pm$9.4\\ 
0906+015  & 4 & 6  & 200 &1.32&  10.69& $ 43.7$ & 40.0$\pm$2.9 & 3.6$\pm$3.0 & 343$\pm$17 & 18.30$\pm$0.88 & 2000.94$\pm$0.20 &  2004.58 &884$\pm$27 & 922$\pm$23\\ 
0906+015  & 5 & 17  & 121 &2.13&  17.21& $ 42.4$ & 41.94$\pm$0.84 & 0.43$\pm$0.91 & 366.7$\pm$5.7 & 19.58$\pm$0.30 & 2002.380$\pm$0.082 &  2007.32 &1216.1$\pm$9.5 & 1329$\pm$18\\ 
0906+015  & 7\tablenotemark{a} & 19  & 314 &1.88&  15.23& $ 45.8$ & 47.39$\pm$0.85 & 1.63$\pm$0.95 & 399.6$\pm$5.9 & 21.34$\pm$0.32 & \n &  2009.73 &1239$\pm$13 & 1213$\pm$15\\ 
0912+297  & 2 & 6  & 5 &1.09&  \n& $ 206.2$ & 197$\pm$15 & 10$\pm$15 & 83$\pm$22 & \n & \n &  2015.39 &$-$479$\pm$20 & $-$968$\pm$22\\ 
0912+297  & 3 & 6  & 15 &0.41&  \n& $ 198.5$ & 213$\pm$67 & 14$\pm$67 & 16$\pm$26 & \n & \n &  2015.39 &$-$131$\pm$12 & $-$391$\pm$21\\ 
0916+864  & 1 & 5  & 3 &3.26&  \n& $ 342.4$ & 180$\pm$79 & 163$\pm$79 & 26$\pm$49 & \n & \n &  2015.41 &$-$985$\pm$16 & 3102$\pm$30\\ 
0916+864  & 2 & 5  & 12 &1.59&  \n& $ 339.2$ & 338.3$\pm$5.9 & 0.9$\pm$6.0 & 340$\pm$70 & \n & 2010.87$\pm$0.38 &  2015.41 &$-$567.7$\pm$6.9 & 1496$\pm$50\\ 
0917+449  & 2 & 8  & 45 &2.65&  22.22& $ 175.4$ & 199.2$\pm$4.9 & 23.9$\pm$4.9\tablenotemark{b} & 148$\pm$25 & 12.9$\pm$2.1 & \n &  2011.38 &194$\pm$13 & $-$2695$\pm$37\\ 
0917+449  & 3\tablenotemark{a} & 10  & 236 &1.47&  12.35& $ 178.4$ & 227$\pm$44 & 49$\pm$44 & 5.8$\pm$3.9 & 0.51$\pm$0.34 & \n &  1998.14 &40.8$\pm$6.7 & $-$1473$\pm$10\\ 
0917+449  & 4 & 9  & 155 &0.78&  6.58& $ 171.6$ & 142$\pm$19 & 29$\pm$19 & 48$\pm$15 & 4.2$\pm$1.3 & \n &  1998.02 &126$\pm$20 & $-$790$\pm$39\\ 
0917+449  & 5 & 6  & 233 &0.18&  1.52& $ 235.4$ & 195$\pm$18 & 41$\pm$18 & 26$\pm$12 & 2.2$\pm$1.0 & \n &  2011.78 &$-$150.4$\pm$4.3 & $-$108$\pm$13\\ 
0917+449  & 7 & 8  & 69 &1.86&  15.58& $ 183.7$ & 245.0$\pm$6.2 & 61.3$\pm$6.3\tablenotemark{b} & 144$\pm$26 & 12.6$\pm$2.2 & \n &  2011.38 &$-$170$\pm$41 & $-$1878$\pm$13\\ 
0917+449  & 8 & 8  & 87 &1.06&  8.88& $ 174.3$ & 188.3$\pm$1.6 & 14.0$\pm$1.6\tablenotemark{b} & 87.6$\pm$4.3 & 7.64$\pm$0.38 & \n &  2011.38 &100.7$\pm$3.4 & $-$1087.6$\pm$6.3\\ 
0917+624  & 1 & 21  & 17 &9.05&  77.15& $ 340.6$ & 334.6$\pm$4.0 & 6.0$\pm$4.0 & 196$\pm$21 & 13.3$\pm$1.5 & \n &  2009.55 &$-$3090$\pm$48 & 8729$\pm$113\\ 
0917+624  & 2\tablenotemark{a} & 29  & 23 &5.98&  50.97& $ 338.5$ & 150$\pm$44 & 171$\pm$44 & 5.5$\pm$3.5 & 0.38$\pm$0.24 & \n &  2006.68 &$-$2188$\pm$23 & 5563$\pm$21\\ 
0917+624  & 3 & 26  & 16 &2.79&  23.80& $ 346.1$ & 344.5$\pm$2.0 & 1.6$\pm$2.1 & 135.7$\pm$9.9 & 9.23$\pm$0.67 & \n &  2004.23 &$-$624$\pm$21 & 2550$\pm$56\\ 
0917+624  & 5 & 10  & 96 &0.85&  7.25& $ 328.4$ & 353.3$\pm$4.9 & 24.9$\pm$5.1\tablenotemark{b} & 137$\pm$10 & 9.33$\pm$0.69 & \n &  2003.24 &$-$449$\pm$21 & 747$\pm$18\\ 
0917+624  & 6 & 10  & 183 &0.56&  4.80& $ 305.2$ & 318.7$\pm$3.8 & 13.4$\pm$4.0\tablenotemark{b} & 105.1$\pm$7.5 & 7.15$\pm$0.51 & \n &  2003.24 &$-$471.4$\pm$8.0 & 338$\pm$16\\ 
0917+624  & 10 & 6  & 167 &0.46&  3.91& $ 312.0$ & 298$\pm$16 & 14$\pm$17 & 89$\pm$24 & 6.0$\pm$1.6 & \n &  2010.10 &$-$353$\pm$25 & 313$\pm$26\\ 
0917+624  & 11 & 10  & 368 &0.92&  7.81& $ 312.8$ & 317.2$\pm$5.5 & 4.4$\pm$5.7 & 143$\pm$14 & 9.74$\pm$0.95 & \n &  2010.87 &$-$690$\pm$20 & 642$\pm$28\\ 
0922+316  & 1 & 6  & 18 &6.48&  24.10& $ 22.4$ & 358$\pm$49 & 24$\pm$49 & 152$\pm$212 & 2.3$\pm$3.2 & \n &  2017.41 &2468.4$\pm$9.7 & 6023$\pm$74\\ 
0922+316  & 2 & 6  & 11 &3.43&  12.77& $ 17.2$ & 19.4$\pm$8.7 & 2.3$\pm$8.7 & 202$\pm$27 & 3.02$\pm$0.41 & \n &  2017.41 &1028$\pm$16 & 3325$\pm$14\\ 
0922+316  & 3 & 6  & 27 &2.09&  7.77& $ 14.9$ & 13.2$\pm$1.8 & 1.7$\pm$1.8 & 127$\pm$10 & 1.90$\pm$0.15 & \n &  2017.41 &543.8$\pm$1.7 & 2047.0$\pm$5.2\\ 
0922+316  & 4 & 5  & 29 &0.60&  2.24& $ 16.9$ & 322$\pm$17 & 55$\pm$17\tablenotemark{b} & 43$\pm$13 & 0.64$\pm$0.19 & \n &  2017.41 &169.5$\pm$5.0 & 581.2$\pm$7.5\\ 
0923+392  & 2 & 36  & 2651 &2.96&  21.10& $ 100.7$ & 88.5$\pm$2.1 & 12.2$\pm$2.1\tablenotemark{b} & 39.7$\pm$1.1 & 1.567$\pm$0.045 & \n &  2005.24 &2968.8$\pm$5.0 & $-$548.0$\pm$6.2\\ 
0923+392  & 7 & 16  & 301 &1.97&  14.02& $ 106.9$ & 97$\pm$12 & 10$\pm$12 & 67$\pm$15 & 2.64$\pm$0.57 & \n &  2000.28 &1896$\pm$20 & $-$572$\pm$19\\ 
0923+392  & 8 & 36  & 191 &1.56&  11.15& $ 97.7$ & 81.1$\pm$5.7 & 16.6$\pm$5.7 & 33.3$\pm$6.0 & 1.31$\pm$0.24 & \n &  2005.24 &1601$\pm$26 & $-$201$\pm$13\\ 
0923+392  & 9 & 35  & 204 &0.68&  4.87& $ 95.3$ & 113$\pm$13 & 18$\pm$13 & 7.9$\pm$2.0 & 0.311$\pm$0.079 & \n &  2005.24 &691.1$\pm$9.0 & $-$67.5$\pm$7.1\\ 
0923+392  & 19\tablenotemark{a} & 13  & 4213 &2.79&  19.89& $ 104.3$ & 106.1$\pm$4.0 & 1.8$\pm$4.0 & 60.2$\pm$5.5 & 2.38$\pm$0.22 & \n &  2008.79 &2723$\pm$13 & $-$694.2$\pm$9.7\\ 
0925+504  & 2\tablenotemark{a} & 14  & 9 &3.19&  16.24& $ 112.0$ & 125.5$\pm$3.4 & 13.5$\pm$3.5\tablenotemark{b} & 312$\pm$19 & 7.09$\pm$0.42 & \n &  2014.82 &2903$\pm$38 & $-$1159$\pm$37\\ 
0925+504  & 3 & 6  & 9 &1.60&  8.16& $ 110.4$ & 111.9$\pm$3.1 & 1.5$\pm$3.1 & 244$\pm$21 & 5.55$\pm$0.48 & 2006.49$\pm$0.52 &  2012.94 &1506$\pm$17 & $-$559.2$\pm$8.6\\ 
0925+504  & 4 & 8  & 8 &1.12&  5.70& $ 114.6$ & 127.4$\pm$4.0 & 12.8$\pm$4.1\tablenotemark{b} & 195$\pm$13 & 4.44$\pm$0.30 & \n &  2013.75 &1050$\pm$16 & $-$490$\pm$19\\ 
0925+504  & 5 & 5  & 58 &0.41&  2.07& $ 114.1$ & 10$\pm$56 & 104$\pm$56 & 21$\pm$22 & 0.49$\pm$0.50 & \n &  2012.65 &371$\pm$10 & $-$167$\pm$12\\ 
0925+504  & 6 & 5  & 63 &0.46&  2.34& $ 103.9$ & 110.4$\pm$4.1 & 6.5$\pm$4.7 & 308$\pm$41 & 7.01$\pm$0.94 & \n &  2014.86 &427$\pm$43 & $-$103$\pm$15\\ 
0938$-$076  & 1 & 10  & 13 &5.24&  44.83& $ 193.5$ & 239$\pm$18 & 46$\pm$18 & 17.9$\pm$3.8 & 1.36$\pm$0.29 & \n &  2017.08 &$-$1226.6$\pm$3.4 & $-$5099.3$\pm$9.4\\ 
0938$-$076  & 2 & 10  & 24 &3.68&  31.45& $ 181.9$ & 224.7$\pm$4.4 & 42.8$\pm$4.4\tablenotemark{b} & 50.5$\pm$3.8 & 3.84$\pm$0.29 & \n &  2017.08 &$-$130.1$\pm$2.5 & $-$3684.5$\pm$7.7\\ 
0938$-$076  & 3 & 10  & 28 &2.89&  24.68& $ 169.9$ & 196.9$\pm$2.6 & 27.0$\pm$2.6\tablenotemark{b} & 51.1$\pm$2.2 & 3.89$\pm$0.16 & \n &  2017.08 &502.4$\pm$3.4 & $-$2853.7$\pm$3.2\\ 
0938$-$076  & 4 & 10  & 8 &1.55&  13.23& $ 168.1$ & 164.1$\pm$5.5 & 4.0$\pm$5.5 & 54.9$\pm$7.9 & 4.17$\pm$0.60 & \n &  2017.08 &323.6$\pm$7.3 & $-$1528$\pm$12\\ 
0938$-$133  & 3 & 7  & 61 &0.43&  2.73& $ 142.3$ & 204$\pm$106 & 62$\pm$106 & 17$\pm$54 & 0.6$\pm$1.8 & \n &  2012.47 &262$\pm$20 & $-$334$\pm$31\\ 
0939$-$077  & 2 & 7  & 28 &0.31&  \n& $ 148.0$ & 250$\pm$77 & 102$\pm$77 & 7$\pm$11 & \n & \n &  2016.44 &159$\pm$18 & $-$265$\pm$19\\ 
0945+408  & 1 & 33  & 22 &12.87&  108.07& $ 113.0$ & 108.9$\pm$1.9 & 4.0$\pm$1.9 & 196.1$\pm$9.9 & 12.08$\pm$0.61 & \n &  2007.25 &11488$\pm$79 & $-$4897$\pm$45\\ 
0945+408  & 2 & 33  & 24 &9.21&  77.31& $ 116.0$ & 89.6$\pm$2.1 & 26.4$\pm$2.1\tablenotemark{b} & 123.4$\pm$9.8 & 7.61$\pm$0.60 & \n &  2007.25 &8038$\pm$74 & $-$4032$\pm$34\\ 
0945+408  & 3 & 9  & 330 &1.18&  9.92& $ 112.4$ & 121.4$\pm$1.7 & 9.0$\pm$1.9\tablenotemark{b} & 197.2$\pm$6.2 & 12.15$\pm$0.38 & \n &  1998.91 &1071$\pm$17 & $-$438$\pm$16\\ 
0945+408  & 4\tablenotemark{a} & 21  & 221 &2.20&  18.51& $ 118.8$ & 124.3$\pm$1.5 & 5.5$\pm$1.7\tablenotemark{b} & 233.2$\pm$6.1 & 14.37$\pm$0.37 & \n &  2006.08 &1718$\pm$29 & $-$917$\pm$33\\ 
0945+408  & 5\tablenotemark{a} & 19  & 109 &2.19&  18.43& $ 131.2$ & 131.6$\pm$1.1 & 0.4$\pm$1.3 & 266.3$\pm$5.5 & 16.41$\pm$0.34 & \n &  2007.47 &1528$\pm$26 & $-$1336$\pm$20\\ 
0945+408  & 6\tablenotemark{a} & 20  & 88 &2.29&  19.20& $ 113.9$ & 119.4$\pm$1.9 & 5.5$\pm$2.0 & 261$\pm$12 & 16.09$\pm$0.77 & \n &  2010.55 &1919$\pm$54 & $-$829$\pm$24\\ 
0945+408  & 10\tablenotemark{a} & 20  & 101 &1.64&  13.77& $ 113.0$ & 118.0$\pm$2.1 & 5.0$\pm$2.3 & 260.2$\pm$7.7 & 16.04$\pm$0.47 & \n &  2013.93 &1365$\pm$22 & $-$564$\pm$32\\ 
0945+408  & 11\tablenotemark{a} & 19  & 194 &1.35&  11.31& $ 110.6$ & 106.8$\pm$1.5 & 3.9$\pm$1.7 & 246.9$\pm$6.6 & 15.22$\pm$0.41 & \n &  2015.13 &1251$\pm$17 & $-$472$\pm$17\\ 
0945+408  & 13\tablenotemark{a} & 11  & 68 &0.87&  7.30& $ 110.7$ & 108.9$\pm$2.3 & 1.8$\pm$2.5 & 320$\pm$18 & 19.7$\pm$1.1 & \n &  2017.16 &822$\pm$25 & $-$310$\pm$16\\ 
0945+408  & 16 & 9  & 164 &0.39&  3.30& $ 112.6$ & 122.5$\pm$3.2 & 9.9$\pm$3.7 & 216$\pm$11 & 13.31$\pm$0.69 & \n &  2017.74 &397$\pm$12 & $-$172$\pm$14\\ 
0946+006  & 2 & 19  & 5 &1.43&  9.41& $ 22.1$ & 14.6$\pm$5.2 & 7.6$\pm$5.6 & 303$\pm$32 & 10.3$\pm$1.1 & \n &  2012.43 &554$\pm$48 & 1382$\pm$56\\ 
0946+006  & 3 & 10  & 19 &0.44&  2.89& $ 12.2$ & 19$\pm$14 & 7$\pm$14 & 161$\pm$58 & 5.5$\pm$2.0 & \n &  2012.24 &93$\pm$15 & 428$\pm$45\\ 
0953+254  & 1 & 12  & 16 &2.63&  18.85& $ 259.3$ & 264.0$\pm$2.7 & 4.7$\pm$2.9 & 171$\pm$17 & 6.85$\pm$0.69 & \n &  2003.06 &$-$2190$\pm$91 & $-$446$\pm$42\\ 
0953+254  & 3 & 6  & 166 &1.14&  8.21& $ 240.9$ & 243.1$\pm$3.5 & 2.2$\pm$3.7 & 110.7$\pm$7.2 & 4.43$\pm$0.29 & 1989.56$\pm$0.72 &  2000.23 &$-$1037$\pm$24 & $-$575$\pm$23\\ 
0953+254  & 4 & 7  & 18 &2.33&  16.76& $ 256.4$ & 275.3$\pm$6.7 & 18.8$\pm$6.7 & 180$\pm$49 & 7.2$\pm$1.9 & \n &  2010.01 &$-$2268$\pm$46 & $-$547$\pm$17\\ 
0953+254  & 5\tablenotemark{a} & 14  & 114 &1.69&  12.15& $ 245.8$ & 250.49$\pm$0.94 & 4.7$\pm$1.0\tablenotemark{b} & 181.8$\pm$6.6 & 7.27$\pm$0.26 & \n &  2005.41 &$-$1220$\pm$30 & $-$579.6$\pm$8.3\\ 
0953+254  & 6\tablenotemark{a} & 11  & 77 &1.61&  11.57& $ 240.0$ & 246.2$\pm$1.6 & 6.2$\pm$1.6\tablenotemark{b} & 248.4$\pm$6.3 & 9.94$\pm$0.25 & \n &  2008.31 &$-$1222$\pm$13 & $-$729$\pm$15\\ 
0953+254  & 7 & 6  & 40 &1.78&  12.77& $ 245.8$ & 235$\pm$11 & 11$\pm$11 & 149$\pm$22 & 5.95$\pm$0.89 & \n &  2010.44 &$-$1604.7$\pm$9.7 & $-$718$\pm$22\\ 
0953+254  & 8 & 10  & 34 &0.76&  5.46& $ 231.2$ & 231.1$\pm$3.0 & 0.1$\pm$3.2 & 178.6$\pm$9.7 & 7.14$\pm$0.39 & 2005.21$\pm$0.25 &  2008.81 &$-$501$\pm$18 & $-$403$\pm$15\\ 
0953+254  & 9 & 8  & 71 &0.42&  3.01& $ 230.3$ & 233$\pm$10 & 2$\pm$10 & 106$\pm$18 & 4.22$\pm$0.72 & \n &  2010.01 &$-$311$\pm$17 & $-$259$\pm$18\\ 
0954+658  & 2 & 20  & 27 &1.88&  9.57& $ 316.4$ & 276$\pm$103 & 41$\pm$103 & 6$\pm$18\tablenotemark{d} & 0.13$\pm$0.40 & \n &  2002.97 &$-$1291$\pm$53 & 1362$\pm$32\\ 
0954+658  & 9\tablenotemark{a} & 17  & 28 &2.50&  12.70& $ 308.2$ & 302.1$\pm$2.9 & 6.1$\pm$3.2 & 500$\pm$28 & 11.35$\pm$0.64 & \n &  2009.42 &$-$1965$\pm$56 & 1546$\pm$46\\ 
0954+658  & 10 & 6  & 149 &0.49&  2.51& $ 321.4$ & 314.9$\pm$5.0 & 6.5$\pm$5.4 & 271$\pm$24 & 6.15$\pm$0.54 & \n &  2006.54 &$-$272$\pm$19 & 350$\pm$16\\ 
0954+658  & 11 & 10  & 132 &0.67&  3.39& $ 325.6$ & 318.8$\pm$2.9 & 6.9$\pm$3.3 & 335$\pm$16 & 7.61$\pm$0.36 & 2006.225$\pm$0.100 &  2008.16 &$-$354$\pm$20 & 524$\pm$13\\ 
0954+658  & 12 & 6  & 138 &0.49&  2.48& $ 336.0$ & 321.1$\pm$6.3 & 14.8$\pm$6.6 & 459$\pm$52 & 10.4$\pm$1.2 & \n &  2008.99 &$-$213$\pm$16 & 463$\pm$22\\ 
0954+658  & 13 & 6  & 360 &0.32&  1.60& $ 338.3$ & 333.7$\pm$6.2 & 4.6$\pm$6.7 & 305$\pm$34 & 6.93$\pm$0.77 & \n &  2009.20 &$-$121$\pm$14 & 301$\pm$14\\ 
0954+658  & 14 & 10  & 168 &1.29&  6.57& $ 316.0$ & 308.5$\pm$4.7 & 7.6$\pm$5.5 & 653$\pm$60 & 14.8$\pm$1.4 & \n &  2011.53 &$-$737$\pm$85 & 803$\pm$36\\ 
0954+658  & 18 & 10  & 138 &0.85&  4.33& $ 329.1$ & 316.6$\pm$2.3 & 12.4$\pm$2.4\tablenotemark{b} & 292$\pm$12 & 6.64$\pm$0.27 & \n &  2012.02 &$-$399$\pm$10 & 689$\pm$13\\ 
0955+476  & 1\tablenotemark{a} & 16  & 37 &0.75&  6.40& $ 121.4$ & 7$\pm$82 & 115$\pm$82 & 3.5$\pm$6.1 & 0.28$\pm$0.49 & \n &  2007.42 &641$\pm$20 & $-$395$\pm$19\\ 
0955+476  & 2 & 16  & 370 &0.33&  2.77& $ 93.4$ & 87.5$\pm$8.4 & 5.8$\pm$8.6 & 22.5$\pm$3.8 & 1.81$\pm$0.31 & \n &  2007.42 &306$\pm$12 & $-$20$\pm$11\\ 
0955+476  & 5 & 9  & 65 &0.31&  2.64& $ 187.9$ & 183$\pm$14 & 5$\pm$14 & 90.4$\pm$10.0 & 7.25$\pm$0.80 & \n &  2010.57 &$-$42$\pm$26 & $-$291$\pm$11\\ 
0955+476  & 7 & 9  & 348 &0.23&  1.97& $ 89.8$ & 50$\pm$15 & 40$\pm$15 & 28.7$\pm$7.2 & 2.30$\pm$0.58 & \n &  2010.57 &228$\pm$10 & $-$2.4$\pm$4.0\\ 
1011+496  & 2 & 10  & 5 &6.39&  21.88& $ 257.2$ & 128$\pm$32 & 129$\pm$32 & 36$\pm$18 & 0.48$\pm$0.24 & \n &  2012.86 &$-$6207$\pm$48 & $-$1434$\pm$34\\ 
1011+496  & 3\tablenotemark{a} & 12  & 30 &2.08&  7.11& $ 254.8$ & 349.4$\pm$4.6 & 94.6$\pm$4.7\tablenotemark{b} & 84$\pm$11 & 1.14$\pm$0.15 & \n &  2014.41 &$-$2027$\pm$23 & $-$432$\pm$42\\ 
1011+496  & 4 & 13  & 13 &1.00&  3.41& $ 273.8$ & 95$\pm$20 & 179$\pm$20 & 15.4$\pm$6.8 & 0.209$\pm$0.092 & \n &  2014.41 &$-$973$\pm$23 & 65$\pm$13\\ 
1011+496  & 5 & 13  & 15 &0.43&  1.49& $ 281.7$ & 78$\pm$59 & 156$\pm$59 & 4.0$\pm$6.0\tablenotemark{d} & 0.054$\pm$0.081 & \n &  2014.41 &$-$420$\pm$16 & 89.3$\pm$7.2\\ 
1012+232  & 2 & 7  & 46 &2.35&  15.25& $ 110.8$ & 114.8$\pm$2.6 & 4.0$\pm$2.7 & 289$\pm$17 & 9.58$\pm$0.57 & 1990.34$\pm$0.47 &  1998.46 &2289$\pm$47 & $-$876$\pm$30\\ 
1012+232  & 3 & 7  & 85 &1.09&  7.07& $ 107.2$ & 110.5$\pm$3.5 & 3.3$\pm$4.0 & 246$\pm$25 & 8.14$\pm$0.83 & 1993.95$\pm$0.46 &  1998.46 &1120$\pm$68 & $-$352$\pm$32\\ 
1013+054  & 1 & 11  & 24 &1.28&  10.94& $ 142.0$ & 163.9$\pm$9.8 & 22.0$\pm$9.9 & 53$\pm$13 & 3.97$\pm$0.96 & \n &  2012.94 &794$\pm$16 & $-$1028$\pm$26\\ 
1015+359  & 1 & 13  & 9 &5.35&  44.85& $ 179.7$ & 170.6$\pm$1.4 & 9.2$\pm$1.4\tablenotemark{b} & 138$\pm$11 & 8.38$\pm$0.64 & \n &  2003.04 &22$\pm$17 & $-$5336$\pm$63\\ 
1015+359  & 2 & 9  & 12 &3.45&  28.88& $ 182.9$ & 184.0$\pm$2.6 & 1.1$\pm$2.6 & 139$\pm$14 & 8.48$\pm$0.83 & 1975.3$\pm$2.6 &  2001.98 &$-$193$\pm$29 & $-$3706$\pm$66\\ 
1015+359  & 3 & 6  & 45 &1.33&  11.16& $ 188.4$ & 162.7$\pm$5.3 & 25.7$\pm$5.3\tablenotemark{b} & 62$\pm$11 & 3.79$\pm$0.64 & \n &  1998.13 &$-$183.3$\pm$9.4 & $-$1358$\pm$23\\ 
1015+359  & 10 & 5  & 36 &1.47&  12.33& $ 178.2$ & 174.2$\pm$2.0 & 4.0$\pm$2.1 & 561$\pm$38 & 34.2$\pm$2.3 & 2007.19$\pm$0.19 &  2009.76 &43$\pm$14 & $-$1440$\pm$28\\ 
1015+359  & 11 & 6  & 59 &0.85&  7.13& $ 186.8$ & 181.5$\pm$5.3 & 5.3$\pm$5.4 & 214$\pm$29 & 13.1$\pm$1.8 & \n &  2010.04 &$-$100$\pm$17 & $-$839$\pm$26\\ 
1027+749  & 2 & 8  & 4 &1.77&  3.84& $ 51.1$ & 45.3$\pm$2.3 & 5.8$\pm$2.3 & 927$\pm$37 & 7.36$\pm$0.29 & 2015.255$\pm$0.070 &  2017.19 &1360.1$\pm$8.4 & 1093$\pm$14\\ 
1027+749  & 3 & 8  & 8 &1.03&  2.23& $ 50.7$ & 58.5$\pm$6.2 & 7.8$\pm$6.2 & 415$\pm$48 & 3.29$\pm$0.38 & \n &  2017.19 &785$\pm$16 & 645$\pm$13\\ 
1030+415  & 2 & 6  & 458 &0.22&  1.79& $ 82.5$ & 10$\pm$120 & 72$\pm$120 & 2$\pm$11 & 0.10$\pm$0.63 & \n &  2012.16 &215$\pm$12 & 28.8$\pm$9.4\\ 
1030+611  & 3\tablenotemark{a} & 14  & 12 &3.16&  26.84& $ 165.8$ & 179.8$\pm$7.2 & 14.1$\pm$7.3 & 215$\pm$38 & 14.4$\pm$2.5 & \n &  2011.50 &774$\pm$29 & $-$3110$\pm$40\\ 
1030+611  & 4\tablenotemark{a} & 14  & 24 &1.10&  9.34& $ 171.1$ & 163.2$\pm$4.0 & 7.8$\pm$4.1 & 89.9$\pm$4.5 & 6.01$\pm$0.30 & \n &  2011.50 &176.9$\pm$7.1 & $-$1105.3$\pm$4.8\\ 
1030+611  & 5 & 11  & 117 &0.18&  1.50& $ 185.6$ & 200$\pm$10 & 14$\pm$10 & 28.3$\pm$6.7 & 1.89$\pm$0.45 & \n &  2012.02 &$-$21.1$\pm$4.3 & $-$186.0$\pm$6.9\\ 
1034$-$293  & 4 & 8  & 687 &0.72&  3.25& $ 139.0$ & 147.8$\pm$5.2 & 8.8$\pm$5.7 & 370$\pm$36 & 7.19$\pm$0.69 & \n &  2012.10 &416$\pm$28 & $-$455$\pm$34\\ 
1036+054  & 1 & 8  & 0 &2.41&  14.21& $ 352.1$ & 3.0$\pm$7.9 & 10.9$\pm$8.0 & 209$\pm$46 & 5.9$\pm$1.3 & \n &  2005.58 &$-$330$\pm$49 & 2436$\pm$84\\ 
1036+054  & 2 & 16  & 0 &1.07&  6.29& $ 354.9$ & 356.64$\pm$0.82 & 1.70$\pm$0.93 & 194$\pm$12 & 5.50$\pm$0.34 & 2001.95$\pm$0.39 &  2007.45 &$-$93.5$\pm$7.4 & 1056$\pm$34\\ 
1038+064  & 1 & 8  & 13 &7.32&  61.58& $ 145.8$ & 137$\pm$10 & 9$\pm$10 & 55.3$\pm$9.9 & 3.44$\pm$0.61 & \n &  2006.98 &4137$\pm$26 & $-$6072$\pm$29\\ 
1038+064  & 3 & 8  & 111 &2.15&  18.11& $ 155.5$ & 155.2$\pm$2.5 & 0.3$\pm$2.5 & 80.8$\pm$5.4 & 5.02$\pm$0.34 & 1980.0$\pm$1.6 &  2006.98 &907.3$\pm$7.7 & $-$1994$\pm$17\\ 
1038+064  & 4 & 8  & 29 &1.22&  10.28& $ 157.7$ & 148.5$\pm$2.7 & 9.2$\pm$2.8\tablenotemark{b} & 147.5$\pm$9.7 & 9.17$\pm$0.60 & \n &  2006.98 &500$\pm$13 & $-$1191$\pm$31\\ 
1038+064  & 5 & 7  & 272 &0.42&  3.51& $ 158.7$ & 149.1$\pm$6.0 & 9.6$\pm$6.2 & 55.9$\pm$8.1 & 3.47$\pm$0.50 & \n &  2007.45 &161.7$\pm$8.1 & $-$406$\pm$23\\ 
1038+064  & 6 & 7  & 32 &2.83&  23.83& $ 154.8$ & 156.7$\pm$2.6 & 1.9$\pm$2.7 & 158$\pm$13 & 9.85$\pm$0.83 & \n &  2006.98 &1208$\pm$13 & $-$2567$\pm$38\\ 
1040+244  & 2 & 6  & 9 &1.72&  11.07& $ 82.1$ & 100$\pm$16 & 18$\pm$16 & 203$\pm$84 & 6.7$\pm$2.7 & \n &  2013.55 &1729$\pm$57 & 232$\pm$23\\ 
1040+244  & 3 & 9  & 14 &1.13&  7.26& $ 84.6$ & 81.1$\pm$3.9 & 3.5$\pm$4.0 & 222$\pm$33 & 7.3$\pm$1.1 & 2009.17$\pm$0.89 &  2014.53 &1178$\pm$46 & 115$\pm$20\\ 
1040+244  & 4 & 9  & 53 &0.53&  3.41& $ 89.3$ & 189$\pm$21 & 100$\pm$21 & 28.9$\pm$9.9 & 0.95$\pm$0.32 & \n &  2014.53 &527$\pm$13 & $-$1$\pm$14\\ 
1040+244  & 5 & 9  & 212 &0.17&  1.13& $ 89.0$ & 221$\pm$69 & 132$\pm$69 & 6.3$\pm$9.0 & 0.21$\pm$0.30 & \n &  2014.53 &174$\pm$13 & 1.7$\pm$8.7\\ 
1044+719  & 2 & 9  & 54 &1.32&  10.94& $ 161.8$ & 73$\pm$13 & 89$\pm$13\tablenotemark{b} & 74$\pm$24 & 4.3$\pm$1.4 & \n &  2011.22 &371$\pm$34 & $-$1268$\pm$18\\ 
1045$-$188  & 1\tablenotemark{a} & 11  & 17 &6.96&  46.25& $ 145.9$ & 24$\pm$85 & 122$\pm$85 & 9$\pm$19 & 0.31$\pm$0.66 & \n &  2007.75 &3899$\pm$40 & $-$5765$\pm$70\\ 
1045$-$188  & 3 & 11  & 49 &2.22&  14.76& $ 151.8$ & 150.9$\pm$1.3 & 0.9$\pm$1.4 & 299.4$\pm$9.2 & 10.35$\pm$0.32 & 2000.72$\pm$0.21 &  2007.75 &1006$\pm$18 & $-$1882$\pm$37\\ 
1049+215  & 1 & 7  & 27 &7.59&  64.02& $ 111.2$ & 77.3$\pm$5.8 & 33.8$\pm$5.8\tablenotemark{b} & 102.0$\pm$4.9 & 6.46$\pm$0.31 & \n &  2001.34 &7212$\pm$19 & $-$2710$\pm$45\\ 
1049+215  & 2 & 7  & 56 &1.53&  12.94& $ 104.5$ & 106$\pm$80 & 1$\pm$80 & 15$\pm$24 & 0.9$\pm$1.5 & \n &  1999.19 &1498$\pm$69 & $-$389$\pm$81\\ 
1049+215  & 3 & 7  & 223 &0.76&  6.39& $ 117.1$ & 105.2$\pm$9.4 & 11.9$\pm$9.6 & 43.2$\pm$8.4 & 2.74$\pm$0.53 & \n &  1999.19 &717$\pm$26 & $-$356$\pm$20\\ 
1049+215  & 4 & 5  & 250 &0.27&  2.27& $ 94.7$ & 21$\pm$11 & 74$\pm$11\tablenotemark{b} & 53.1$\pm$9.9 & 3.36$\pm$0.63 & \n &  1996.95 &276$\pm$15 & $-$2$\pm$14\\ 
1055+018  & 2 & 11  & 160 &6.08&  47.38& $ 308.4$ & 345$\pm$30 & 37$\pm$30 & 78$\pm$42 & 3.8$\pm$2.0 & \n &  1998.70 &$-$4747$\pm$52 & 3704$\pm$76\\ 
1055+018  & 3 & 29  & 127 &4.07&  31.76& $ 309.4$ & 282.5$\pm$3.6 & 27.0$\pm$3.7\tablenotemark{b} & 137$\pm$12 & 6.61$\pm$0.58 & \n &  2006.99 &$-$3520$\pm$67 & 2669$\pm$48\\ 
1055+018  & 4 & 30  & 222 &1.76&  13.69& $ 305.8$ & 221$\pm$12 & 85$\pm$13\tablenotemark{b} & 20.1$\pm$4.3 & 0.97$\pm$0.21 & \n &  2006.99 &$-$1464$\pm$19 & 983$\pm$29\\ 
1055+018  & 5\tablenotemark{a} & 31  & 1285 &0.18&  1.36& $ 299.3$ & 144$\pm$32 & 156$\pm$32 & 2.8$\pm$1.4 & 0.133$\pm$0.069 & \n &  2006.99 &$-$147.5$\pm$5.6 & 78.5$\pm$9.5\\ 
1055+201  & 1 & 7  & 26 &3.40&  28.02& $ 354.1$ & 352.2$\pm$3.0 & 1.9$\pm$3.0 & 130$\pm$16 & 7.37$\pm$0.88 & 1971.7$\pm$3.5 &  1998.56 &$-$355$\pm$14 & 3448$\pm$35\\ 
1055+201  & 2 & 7  & 37 &2.02&  16.60& $ 353.2$ & 348.2$\pm$3.3 & 4.9$\pm$3.3 & 103$\pm$19 & 5.8$\pm$1.1 & \n &  1998.56 &$-$250.8$\pm$7.7 & 2052$\pm$42\\ 
1055+201  & 3 & 7  & 47 &1.00&  8.23& $ 345.6$ & 349.3$\pm$3.1 & 3.8$\pm$3.2 & 121$\pm$20 & 6.9$\pm$1.1 & 1989.4$\pm$1.5 &  1998.56 &$-$260$\pm$11 & 1029$\pm$44\\ 
1055+567  & 2\tablenotemark{a} & 12  & 24 &1.20&  2.97& $ 284.9$ & 324.9$\pm$9.6 & 40.0$\pm$9.8\tablenotemark{b} & 82$\pm$14 & 0.76$\pm$0.13 & \n &  2014.61 &$-$1190$\pm$40 & 357$\pm$51\\ 
1055+567  & 3 & 10  & 21 &0.54&  1.34& $ 250.7$ & 315.1$\pm$8.9 & 64.4$\pm$8.9\tablenotemark{b} & 31.4$\pm$4.7 & 0.291$\pm$0.043 & \n &  2013.03 &$-$513$\pm$14 & $-$171.9$\pm$6.1\\ 
1101+384  & 6\tablenotemark{a} & 34  & 14 &3.99&  2.43& $ 328.3$ & 237.5$\pm$7.8 & 90.7$\pm$7.8\tablenotemark{b} & 97$\pm$13 & 0.200$\pm$0.027 & \n &  2009.92 &$-$2052$\pm$31 & 3422$\pm$29\\ 
1101+384  & 8\tablenotemark{a} & 36  & 48 &0.36&  0.22& $ 333.5$ & 99.9$\pm$9.2\tablenotemark{c} & 126.4$\pm$9.3\tablenotemark{b} & 25.1$\pm$4.8 & 0.0514$\pm$0.0099 & \n &  2009.94 &$-$178$\pm$11 & 326.5$\pm$9.0\\ 
1101+384  & 9\tablenotemark{a} & 32  & 17 &1.70&  1.04& $ 329.3$ & 146$\pm$20\tablenotemark{c} & 176$\pm$20 & 43$\pm$14 & 0.088$\pm$0.029 & \n &  2009.94 &$-$882$\pm$34 & 1484$\pm$35\\ 
1101+384  & 11\tablenotemark{a} & 35  & 19 &0.99&  0.61& $ 329.8$ & 110$\pm$16\tablenotemark{c} & 140$\pm$16 & 33$\pm$10 & 0.068$\pm$0.021 & \n &  2009.94 &$-$518$\pm$25 & 866$\pm$19\\ 
1118+073  & 1 & 9  & 30 &1.35&  11.39& $ 221.4$ & 253$\pm$20 & 31$\pm$20 & 56$\pm$19 & 3.6$\pm$1.2 & \n &  2016.79 &$-$923$\pm$38 & $-$1019$\pm$32\\ 
1118+073  & 2 & 9  & 98 &0.71&  6.05& $ 221.3$ & 253.6$\pm$5.3 & 32.3$\pm$5.3\tablenotemark{b} & 28.9$\pm$5.3 & 1.86$\pm$0.34 & \n &  2016.79 &$-$489$\pm$10 & $-$542.2$\pm$3.8\\ 
1118$-$056  & 2 & 5  & 22 &2.02&  17.08& $ 34.1$ & 66$\pm$32 & 32$\pm$32 & 96$\pm$49 & 6.1$\pm$3.1 & \n &  2010.02 &1156$\pm$30 & 1684$\pm$25\\ 
1118$-$056  & 3 & 5  & 91 &1.63&  13.75& $ 30.3$ & 25$\pm$52 & 5$\pm$52 & 20$\pm$16 & 1.3$\pm$1.0 & \n &  2010.02 &823.7$\pm$8.9 & 1410.9$\pm$9.8\\ 
1118$-$056  & 4 & 5  & 58 &0.35&  2.97& $ 24.7$ & 178$\pm$47 & 153$\pm$47 & 17$\pm$13 & 1.10$\pm$0.84 & \n &  2010.02 &147.1$\pm$6.3 & 316.3$\pm$7.8\\ 
1118$-$056  & 6 & 6  & 4 &4.09&  34.52& $ 38.1$ & 195$\pm$17 & 157$\pm$17 & 160$\pm$67 & 10.1$\pm$4.3 & \n &  2017.79 &2515$\pm$22 & 3195$\pm$52\\ 
1118$-$056  & 7 & 6  & 5 &2.84&  23.99& $ 33.5$ & 3$\pm$86 & 31$\pm$86 & 42$\pm$84 & 2.6$\pm$5.3 & \n &  2017.79 &1572$\pm$71 & 2377$\pm$58\\ 
1118$-$056  & 8 & 6  & 24 &1.46&  12.35& $ 26.7$ & 217.4$\pm$9.8\tablenotemark{c} & 169.2$\pm$9.8 & 123$\pm$23 & 7.8$\pm$1.5 & \n &  2017.79 &644.8$\pm$7.0 & 1291$\pm$23\\ 
1124$-$186  & 2 & 7  & 573 &0.24&  1.92& $ 179.9$ & 220$\pm$25 & 40$\pm$26 & 21.3$\pm$7.6 & 1.16$\pm$0.41 & \n &  2002.84 &14$\pm$27 & $-$219$\pm$15\\ 
1124$-$186  & 4 & 6  & 64 &0.64&  5.22& $ 180.6$ & 171.0$\pm$6.4 & 9.6$\pm$6.4 & 152$\pm$19 & 8.3$\pm$1.0 & \n &  2010.00 &$-$4$\pm$10 & $-$662$\pm$12\\ 
1124$-$186  & 5 & 6  & 201 &0.27&  2.17& $ 125.0$ & 132$\pm$46 & 7$\pm$46 & 36$\pm$25 & 2.0$\pm$1.3 & \n &  2010.00 &222$\pm$13 & $-$156$\pm$18\\ 
1127$-$145  & 2\tablenotemark{a} & 17  & 131 &6.29&  52.43& $ 77.1$ & 64.1$\pm$2.8 & 13.0$\pm$2.8\tablenotemark{b} & 196.8$\pm$8.2 & 11.67$\pm$0.49 & \n &  2006.63 &6100$\pm$37 & 1390$\pm$49\\ 
1127$-$145  & 3 & 13  & 372 &4.25&  35.42& $ 83.7$ & 85.9$\pm$3.0 & 2.2$\pm$3.0 & 79.0$\pm$9.6 & 4.69$\pm$0.57 & 1945.2$\pm$7.0 &  1999.17 &4259$\pm$22 & 470.4$\pm$9.3\\ 
1127$-$145  & 4\tablenotemark{a} & 22  & 222 &4.82&  40.12& $ 79.6$ & 73.9$\pm$2.0 & 5.7$\pm$2.1 & 217$\pm$10 & 12.86$\pm$0.62 & \n &  2005.31 &4703$\pm$56 & 858$\pm$39\\ 
1127$-$145  & 5 & 7  & 452 &0.48&  3.98& $ 90.6$ & 323$\pm$58 & 128$\pm$58 & 18$\pm$17 & 1.1$\pm$1.0 & \n &  1996.89 &477$\pm$18 & $-$4$\pm$14\\ 
1127$-$145  & 8 & 18  & 163 &2.37&  19.70& $ 87.0$ & 88.39$\pm$0.84 & 1.34$\pm$0.96 & 264.0$\pm$5.8 & 15.66$\pm$0.35 & 1997.74$\pm$0.22 &  2006.63 &2348$\pm$28 & 121$\pm$19\\ 
1127$-$145  & 12 & 8  & 369 &0.92&  7.68& $ 84.4$ & 88.9$\pm$4.3 & 4.5$\pm$4.4 & 138.5$\pm$6.0 & 8.22$\pm$0.36 & 2004.80$\pm$0.30 &  2011.03 &863.8$\pm$9.9 & 89$\pm$17\\ 
1127$-$145  & 13 & 6  & 84 &3.14&  26.13& $ 89.3$ & 70.8$\pm$9.6 & 18.5$\pm$9.6 & 334$\pm$68 & 19.8$\pm$4.1 & \n &  2012.08 &3097$\pm$64 & 25$\pm$46\\ 
1127$-$145  & 14 & 13  & 125 &4.52&  37.65& $ 82.5$ & 46$\pm$13 & 37$\pm$13 & 32.8$\pm$7.2 & 1.95$\pm$0.43 & \n &  2008.84 &4472$\pm$25 & 576$\pm$20\\ 
1127$-$145  & 15 & 7  & 387 &0.75&  6.27& $ 87.0$ & 72.3$\pm$5.3 & 14.7$\pm$5.5 & 138$\pm$20 & 8.2$\pm$1.2 & \n &  2003.90 &758$\pm$41 & 41$\pm$22\\ 
1128+385  & 1 & 8  & 56 &0.90&  7.70& $ 204.7$ & 342$\pm$10\tablenotemark{c} & 137$\pm$10\tablenotemark{b} & 39.0$\pm$8.6 & 2.98$\pm$0.66 & \n &  1998.11 &$-$389$\pm$14 & $-$782$\pm$19\\ 
1128+385  & 2 & 8  & 117 &0.32&  2.76& $ 188.0$ & 229$\pm$24 & 41$\pm$24 & 21.8$\pm$7.6 & 1.67$\pm$0.58 & \n &  1998.11 &$-$60.9$\pm$9.8 & $-$334$\pm$24\\ 
1128+385  & 3 & 7  & 147 &0.62&  5.28& $ 197.1$ & 241$\pm$40 & 44$\pm$40 & 28$\pm$17 & 2.2$\pm$1.3 & \n &  2011.62 &$-$180$\pm$16 & $-$589$\pm$18\\ 
1128+385  & 4 & 7  & 103 &0.49&  4.22& $ 181.1$ & 99.8$\pm$7.5 & 81.2$\pm$7.6\tablenotemark{b} & 61$\pm$11 & 4.66$\pm$0.83 & \n &  2011.62 &$-$15$\pm$11 & $-$492.9$\pm$7.7\\ 
1128$-$047  & 1 & 10  & 15 &7.25&  29.42& $ 155.3$ & 166$\pm$42 & 10$\pm$43 & 260$\pm$236 & 4.4$\pm$4.0 & \n &  2007.87 &3023$\pm$112 & $-$6549$\pm$209\\ 
1128$-$047  & 2 & 10  & 24 &4.51&  18.29& $ 161.3$ & 143$\pm$32 & 18$\pm$32 & 184$\pm$91 & 3.1$\pm$1.5 & \n &  2007.87 &1430$\pm$83 & $-$4247$\pm$105\\ 
1128$-$047  & 3 & 10  & 30 &3.30&  13.40& $ 166.7$ & 164$\pm$20 & 3$\pm$20 & 123$\pm$54 & 2.06$\pm$0.90 & \n &  2007.87 &756$\pm$29 & $-$3197$\pm$57\\ 
1128$-$047  & 4 & 10  & 55 &1.95&  7.91& $ 172.5$ & 156.6$\pm$8.5 & 15.9$\pm$8.5 & 69$\pm$14 & 1.15$\pm$0.23 & \n &  2007.87 &249.6$\pm$9.1 & $-$1923$\pm$16\\ 
1128$-$047  & 5 & 10  & 125 &0.86&  3.47& $ 213.9$ & 156$\pm$33 & 57$\pm$33 & 15.4$\pm$8.4 & 0.26$\pm$0.14 & \n &  2007.87 &$-$478.7$\pm$7.1 & $-$708.0$\pm$9.2\\ 
1128$-$047  & 6 & 9  & 165 &0.31&  1.26& $ 253.4$ & 328.4$\pm$7.6 & 75.1$\pm$7.7\tablenotemark{b} & 57.4$\pm$9.3 & 0.96$\pm$0.16 & \n &  2008.27 &$-$299.2$\pm$5.1 & $-$86.5$\pm$9.4\\ 
1133+704  & 2 & 6  & 16 &1.05&  0.93& $ 102.9$ & 66.4$\pm$3.4 & 36.5$\pm$3.5\tablenotemark{b} & 278$\pm$32 & 0.832$\pm$0.095 & \n &  2015.93 &994$\pm$27 & $-$250.1$\pm$6.5\\ 
1133+704  & 3 & 5  & 23 &0.45&  0.40& $ 111.7$ & 49$\pm$14 & 63$\pm$14\tablenotemark{b} & 61$\pm$14 & 0.184$\pm$0.043 & \n &  2015.88 &420$\pm$13 & $-$167.4$\pm$5.5\\ 
1139+160  & 1 & 7  & 6 &10.97&  48.39& $ 157.3$ & 111.8$\pm$8.9 & 45.5$\pm$9.0\tablenotemark{b} & 390$\pm$61 & 7.3$\pm$1.1 & \n &  2016.27 &4309$\pm$84 & $-$10145$\pm$81\\ 
1139+160  & 2 & 6  & 3 &7.88&  34.78& $ 152.3$ & 233.1$\pm$9.0 & 80.7$\pm$9.0\tablenotemark{b} & 163$\pm$26 & 3.04$\pm$0.49 & \n &  2016.48 &3646$\pm$34 & $-$6993$\pm$28\\ 
1139+160  & 8 & 5  & 2 &3.11&  13.72& $ 157.2$ & 345$\pm$18 & 173$\pm$18 & 67$\pm$30 & 1.26$\pm$0.55 & \n &  2016.88 &1202$\pm$11 & $-$2858$\pm$30\\ 
1139+160  & 9 & 5  & 6 &1.09&  4.82& $ 156.7$ & 152$\pm$74 & 5$\pm$74 & 7$\pm$10 & 0.13$\pm$0.19 & \n &  2016.88 &431.9$\pm$8.7 & $-$1004$\pm$11\\ 
1139+160  & 10 & 5  & 16 &0.41&  1.81& $ 155.5$ & 320$\pm$40 & 164$\pm$40 & 21$\pm$13 & 0.39$\pm$0.25 & \n &  2016.88 &168.1$\pm$8.4 & $-$371$\pm$16\\ 
1142+198  & 2 & 8  & 3 &5.43&  2.39& $ 27.9$ & 354$\pm$32 & 34$\pm$32 & 85$\pm$35 & 0.125$\pm$0.051 & \n &  2018.01 &2542$\pm$49 & 4808$\pm$28\\ 
1142+198  & 3 & 8  & 4 &4.27&  1.88& $ 25.3$ & 209$\pm$71 & 176$\pm$71 & 70$\pm$85 & 0.10$\pm$0.12 & \n &  2018.01 &1816$\pm$81 & 3850$\pm$77\\ 
1144+402  & 3 & 8  & 58 &0.61&  5.01& $ 324.3$ & 59$\pm$32 & 95$\pm$32 & 26$\pm$14 & 1.42$\pm$0.79 & \n &  2011.49 &$-$359$\pm$20 & 494.9$\pm$8.9\\ 
1145$-$071  & 3 & 5  & 122 &1.26&  10.67& $ 280.0$ & 286.2$\pm$2.8 & 6.2$\pm$2.8 & 189.6$\pm$6.8 & 12.27$\pm$0.44 & 2006.28$\pm$0.24 &  2012.80 &$-$1220.6$\pm$4.0 & 213.4$\pm$6.0\\ 
1145$-$071  & 4 & 5  & 152 &0.42&  3.56& $ 287.5$ & 279.3$\pm$4.8 & 8.2$\pm$5.0 & 202$\pm$43 & 13.0$\pm$2.8 & \n &  2012.80 &$-$379$\pm$27 & 123.1$\pm$8.5\\ 
1147+245  & 4 & 9  & 111 &0.27&  0.90& $ 286.8$ & 295$\pm$15 & 9$\pm$15 & 4.4$\pm$1.1 & 0.059$\pm$0.014 & \n &  2009.40 &$-$250.4$\pm$5.7 & 75.2$\pm$5.8\\ 
1147+245  & 6 & 6  & 17 &3.72&  12.59& $ 266.1$ & 235$\pm$13 & 31$\pm$13 & 64$\pm$16 & 0.86$\pm$0.21 & \n &  2014.23 &$-$3733$\pm$28 & $-$270$\pm$20\\ 
1147+245  & 7 & 7  & 35 &2.92&  9.87& $ 255.8$ & 93$\pm$68 & 163$\pm$68 & 7$\pm$12 & 0.10$\pm$0.16 & \n &  2015.14 &$-$2823$\pm$22 & $-$716$\pm$11\\ 
1147+245  & 8 & 5  & 29 &1.71&  5.77& $ 250.3$ & 248.6$\pm$5.3 & 1.7$\pm$5.3 & 171$\pm$18 & 2.29$\pm$0.24 & 2003.3$\pm$1.2 &  2013.71 &$-$1672$\pm$23 & $-$601$\pm$19\\ 
1147+245  & 9 & 7  & 66 &1.09&  3.69& $ 258.8$ & 247.6$\pm$3.9 & 11.2$\pm$4.0 & 114.8$\pm$8.8 & 1.53$\pm$0.12 & \n &  2015.14 &$-$1143$\pm$20 & $-$243$\pm$17\\ 
1147+245  & 10 & 7  & 115 &0.58&  1.95& $ 272.8$ & 15$\pm$12 & 103$\pm$12\tablenotemark{b} & 15.0$\pm$2.0 & 0.201$\pm$0.026 & \n &  2015.14 &$-$571.9$\pm$7.6 & 38.3$\pm$3.9\\ 
1148$-$001  & 3\tablenotemark{a} & 10  & 78 &5.35&  45.39& $ 242.7$ & 240.0$\pm$4.2 & 2.7$\pm$4.2 & 100.4$\pm$7.9 & 8.28$\pm$0.65 & \n &  2004.82 &$-$4704$\pm$30 & $-$2427$\pm$24\\ 
1148$-$001  & 5 & 7  & 39 &2.23&  18.90& $ 56.6$ & 117$\pm$14 & 60$\pm$14\tablenotemark{b} & 51$\pm$12 & 4.24$\pm$0.96 & \n &  2003.22 &1798$\pm$40 & 1256$\pm$40\\ 
1148$-$001  & 6 & 7  & 231 &2.20&  18.66& $ 237.7$ & 248.4$\pm$3.7 & 10.8$\pm$3.7 & 78.2$\pm$3.7 & 6.45$\pm$0.30 & \n &  2003.06 &$-$1803$\pm$10 & $-$1155$\pm$16\\ 
1148$-$001  & 7 & 6  & 73 &0.89&  7.57& $ 237.5$ & 247.2$\pm$8.2 & 9.6$\pm$8.3 & 111$\pm$23 & 9.2$\pm$1.9 & \n &  2008.66 &$-$823$\pm$39 & $-$508$\pm$19\\ 
1150+497  & 1 & 7  & 7 &5.10&  24.27& $ 200.9$ & 202.2$\pm$3.6 & 1.3$\pm$3.6 & 845$\pm$98 & 17.5$\pm$2.0 & 2003.65$\pm$0.55 &  2009.63 &$-$1860$\pm$29 & $-$4854$\pm$82\\ 
1150+497  & 2 & 13  & 43 &3.51&  16.71& $ 200.8$ & 195.3$\pm$1.2 & 5.5$\pm$1.3\tablenotemark{b} & 477$\pm$20 & 9.88$\pm$0.41 & \n &  2010.98 &$-$1270$\pm$14 & $-$3359$\pm$33\\ 
1150+497  & 5 & 11  & 72 &1.35&  6.40& $ 208.2$ & 200.1$\pm$1.7 & 8.1$\pm$1.8\tablenotemark{b} & 392$\pm$20 & 8.12$\pm$0.41 & \n &  2010.50 &$-$651$\pm$13 & $-$1230$\pm$28\\ 
1150+497  & 7 & 9  & 26 &1.46&  6.97& $ 204.6$ & 202.5$\pm$3.3 & 2.1$\pm$3.4 & 398$\pm$39 & 8.24$\pm$0.80 & 2008.23$\pm$0.33 &  2011.87 &$-$586$\pm$18 & $-$1275$\pm$44\\ 
1150+497  & 8 & 10  & 47 &2.37&  11.29& $ 204.3$ & 207.2$\pm$2.9 & 2.8$\pm$3.0 & 290$\pm$20 & 6.01$\pm$0.42 & 2003.96$\pm$0.52 &  2011.69 &$-$962$\pm$14 & $-$2131$\pm$27\\ 
1150+497  & 11 & 6  & 148 &0.53&  2.54& $ 215.8$ & 214.1$\pm$3.1 & 1.7$\pm$3.3 & 304$\pm$17 & 6.28$\pm$0.34 & 2010.13$\pm$0.11 &  2011.85 &$-$307$\pm$11 & $-$425$\pm$12\\ 
1150+812  & 2 & 30  & 89 &3.82&  32.04& $ 164.2$ & 144.5$\pm$1.5 & 19.7$\pm$1.6\tablenotemark{b} & 150.4$\pm$3.5 & 9.27$\pm$0.21 & \n &  2008.45 &911$\pm$28 & $-$3486$\pm$18\\ 
1150+812  & 3\tablenotemark{a} & 30  & 103 &3.15&  26.42& $ 174.2$ & 153.3$\pm$1.5 & 20.9$\pm$1.5\tablenotemark{b} & 102.8$\pm$3.1 & 6.34$\pm$0.19 & \n &  2008.45 &247$\pm$15 & $-$2992$\pm$20\\ 
1150+812  & 4\tablenotemark{a} & 30  & 39 &2.24&  18.84& $ 185.7$ & 168.6$\pm$1.4 & 17.1$\pm$1.5\tablenotemark{b} & 143.9$\pm$7.2 & 8.87$\pm$0.44 & \n &  2008.45 &$-$265$\pm$21 & $-$2020$\pm$46\\ 
1150+812  & 5 & 13  & 76 &0.81&  6.82& $ 217.8$ & 203.5$\pm$3.5 & 14.3$\pm$3.9\tablenotemark{b} & 101.2$\pm$9.8 & 6.24$\pm$0.60 & \n &  2003.06 &$-$458$\pm$16 & $-$553$\pm$34\\ 
1150+812  & 6\tablenotemark{a} & 27  & 304 &1.07&  8.99& $ 201.9$ & 192.3$\pm$1.9 & 9.5$\pm$2.2\tablenotemark{b} & 126.8$\pm$4.1 & 7.81$\pm$0.25 & \n &  2010.97 &$-$394$\pm$21 & $-$970$\pm$21\\ 
1150+812  & 7\tablenotemark{a} & 20  & 159 &0.84&  7.02& $ 215.0$ & 198.9$\pm$4.2 & 16.1$\pm$4.5\tablenotemark{b} & 81.5$\pm$6.2 & 5.02$\pm$0.38 & \n &  2012.97 &$-$467$\pm$23 & $-$648$\pm$24\\ 
1150+812  & 8 & 16  & 107 &0.27&  2.24& $ 222.9$ & 228$\pm$18 & 5$\pm$18 & 8.2$\pm$2.5\tablenotemark{d} & 0.51$\pm$0.15 & \n &  2014.99 &$-$182.8$\pm$7.2 & $-$196.3$\pm$7.8\\ 
1151+408  & 1 & 5  & 104 &3.28&  25.74& $ 262.9$ & 242.3$\pm$9.3 & 20.6$\pm$9.3 & 137$\pm$28 & 6.7$\pm$1.4 & \n &  2017.63 &$-$3284$\pm$21 & $-$423$\pm$13\\ 
1151+408  & 2 & 5  & 76 &3.24&  25.42& $ 251.4$ & 228$\pm$11 & 23$\pm$11 & 189$\pm$31 & 9.3$\pm$1.5 & \n &  2017.63 &$-$3104$\pm$10 & $-$1065$\pm$32\\ 
1151+408  & 3 & 5  & 79 &3.03&  23.81& $ 268.3$ & 246$\pm$13 & 22$\pm$13 & 115$\pm$18 & 5.66$\pm$0.86 & \n &  2017.63 &$-$3058.0$\pm$9.7 & $-$102$\pm$21\\ 
1151+408  & 4 & 5  & 68 &2.46&  19.34& $ 262.8$ & 236.1$\pm$5.3 & 26.7$\pm$5.3\tablenotemark{b} & 101.6$\pm$9.5 & 4.99$\pm$0.46 & \n &  2017.63 &$-$2465.3$\pm$6.7 & $-$324.1$\pm$6.6\\ 
1151+408  & 5 & 5  & 12 &1.75&  13.77& $ 261.5$ & 21$\pm$30 & 120$\pm$30 & 73$\pm$29 & 3.6$\pm$1.4 & \n &  2017.63 &$-$1727$\pm$29 & $-$242$\pm$18\\ 
1151+408  & 6 & 5  & 52 &0.65&  5.08& $ 263.1$ & 265$\pm$43 & 2$\pm$43 & 28$\pm$17 & 1.37$\pm$0.81 & \n &  2017.63 &$-$649.0$\pm$9.8 & $-$79$\pm$17\\ 
1156+295  & 2 & 45  & 23 &4.00&  29.00& $ 0.0$ & 31.7$\pm$7.9 & 31.7$\pm$7.9\tablenotemark{b} & 51.3$\pm$8.4 & 2.09$\pm$0.34 & \n &  2004.05 &$-$8$\pm$32 & 3987$\pm$53\\ 
1156+295  & 4 & 11  & 355 &0.72&  5.24& $ 358.9$ & 358.5$\pm$1.9 & 0.4$\pm$2.1 & 402$\pm$26 & 16.4$\pm$1.1 & 1995.93$\pm$0.13 &  1997.89 &$-$16$\pm$10 & 786$\pm$20\\ 
1156+295  & 7 & 7  & 188 &0.80&  5.83& $ 22.5$ & 32.3$\pm$5.5 & 9.8$\pm$6.1 & 603$\pm$48 & 24.6$\pm$2.0 & \n &  2003.39 &325$\pm$41 & 771$\pm$25\\ 
1156+295  & 8 & 7  & 273 &0.59&  4.27& $ 13.1$ & 20.4$\pm$2.4 & 7.3$\pm$2.6 & 413$\pm$28 & 16.8$\pm$1.1 & 2002.524$\pm$0.087 &  2003.86 &154.2$\pm$9.9 & 630$\pm$21\\ 
1156+295  & 9 & 8  & 146 &0.72&  5.25& $ 14.9$ & 19.5$\pm$3.0 & 4.7$\pm$3.1 & 512$\pm$53 & 20.9$\pm$2.2 & 2003.74$\pm$0.11 &  2004.90 &176.5$\pm$10.0 & 674$\pm$30\\ 
1157$-$215  & 1 & 5  & 64 &4.19&  33.02& $ 317.1$ & 324$\pm$26 & 7$\pm$26 & 9.9$\pm$3.7 & 0.49$\pm$0.18 & \n &  2012.06 &$-$2849.7$\pm$4.4 & 3072.3$\pm$3.0\\ 
1157$-$215  & 2 & 5  & 12 &3.21&  25.30& $ 325.5$ & 85$\pm$24\tablenotemark{c?} & 120$\pm$24\tablenotemark{b?} & 67$\pm$18 & 3.32$\pm$0.87 & \n &  2012.06 &$-$1816$\pm$15 & 2646$\pm$28\\ 
1157$-$215  & 3 & 5  & 45 &1.04&  8.16& $ 347.7$ & 345$\pm$82 & 2$\pm$82 & 9$\pm$18 & 0.43$\pm$0.88 & \n &  2012.06 &$-$221.4$\pm$3.4 & 1012$\pm$18\\ 
1200+608  & 2 & 6  & 9 &1.65&  2.03& $ 194.6$ & 190$\pm$92 & 5$\pm$92 & 13$\pm$32 & 0.06$\pm$0.14 & \n &  2016.26 &$-$416$\pm$33 & $-$1599$\pm$37\\ 
1200+608  & 3 & 6  & 11 &0.73&  0.90& $ 200.1$ & 346$\pm$75 & 146$\pm$75 & 13$\pm$18 & 0.056$\pm$0.077 & \n &  2016.26 &$-$251$\pm$24 & $-$679$\pm$23\\ 
1200+608  & 4 & 6  & 31 &0.27&  0.33& $ 216.5$ & 282$\pm$31 & 66$\pm$31 & 23.3$\pm$8.5 & 0.100$\pm$0.036 & \n &  2016.26 &$-$168.8$\pm$8.4 & $-$214$\pm$18\\ 
1202$-$262  & 2 & 5  & 8 &2.71&  20.26& $ 340.1$ & 337$\pm$14 & 3$\pm$14 & 245$\pm$76 & 10.7$\pm$3.3 & \n &  2012.57 &$-$937$\pm$27 & 2580$\pm$58\\ 
1202$-$262  & 3 & 5  & 76 &0.65&  4.84& $ 343.7$ & 339.9$\pm$8.7 & 3.8$\pm$8.7 & 102$\pm$23 & 4.46$\pm$0.98 & \n &  2012.57 &$-$186.3$\pm$8.9 & 634$\pm$17\\ 
1206+416  & 2 & 7  & 20 &0.69&  5.86& $ 111.7$ & 149$\pm$31 & 38$\pm$32 & 49$\pm$25 & 3.2$\pm$1.7 & \n &  2016.56 &651$\pm$26 & $-$271$\pm$45\\ 
1206+416  & 3 & 7  & 41 &0.50&  4.22& $ 64.2$ & 110$\pm$36 & 46$\pm$36 & 7.7$\pm$3.6 & 0.51$\pm$0.23 & \n &  2016.56 &450.0$\pm$3.9 & 215.1$\pm$9.6\\ 
1213$-$172  & 1 & 10  & 28 &10.30&  \n& $ 115.2$ & 69.8$\pm$9.9 & 45.4$\pm$9.9\tablenotemark{b} & 85$\pm$10 & \n & \n &  2007.07 &9320$\pm$30 & $-$4387$\pm$47\\ 
1213$-$172  & 3 & 7  & 32 &2.67&  \n& $ 131.7$ & 97.5$\pm$6.7 & 34.3$\pm$6.8\tablenotemark{b} & 93$\pm$13 & \n & \n &  2005.57 &2012$\pm$26 & $-$1780$\pm$21\\ 
1213$-$172  & 4\tablenotemark{a} & 10  & 343 &1.03&  \n& $ 107.4$ & 117.0$\pm$3.7 & 9.6$\pm$4.1 & 149.8$\pm$7.5 & \n & \n &  2007.07 &975$\pm$20 & $-$305$\pm$32\\ 
1213$-$172  & 5 & 8  & 646 &0.32&  \n& $ 109.3$ & 90$\pm$31 & 19$\pm$31 & 11.0$\pm$5.4 & \n & \n &  2008.40 &309$\pm$14 & $-$107$\pm$12\\ 
1215+303  & 1 & 11  & 13 &16.25&  36.99& $ 143.5$ & 163$\pm$16 & 20$\pm$15 & 79$\pm$21 & 0.67$\pm$0.17 & \n &  2014.50 &9698$\pm$73 & $-$13192$\pm$72\\ 
1215+303  & 2 & 11  & 10 &1.66&  3.77& $ 145.7$ & 318.1$\pm$7.4\tablenotemark{c} & 172.4$\pm$7.4 & 25.0$\pm$3.2 & 0.209$\pm$0.027 & \n &  2014.20 &910.5$\pm$9.2 & $-$1341$\pm$12\\ 
1215+303  & 3 & 11  & 12 &1.06&  2.41& $ 150.1$ & 322.4$\pm$8.0\tablenotemark{c} & 172.3$\pm$8.0 & 30.8$\pm$4.6 & 0.258$\pm$0.039 & \n &  2014.20 &501$\pm$12 & $-$883$\pm$17\\ 
1215+303  & 4 & 11  & 34 &0.47&  1.06& $ 152.2$ & 329.2$\pm$9.0\tablenotemark{c} & 177.0$\pm$9.0 & 22.1$\pm$3.7 & 0.185$\pm$0.031 & \n &  2014.20 &202$\pm$10 & $-$386$\pm$13\\ 
1219+044  & 4 & 12  & 13 &1.54&  12.27& $ 174.5$ & 239$\pm$25 & 64$\pm$25 & 12.6$\pm$4.7 & 0.64$\pm$0.24 & \n &  2010.70 &127$\pm$23 & $-$1545$\pm$27\\ 
1219+044  & 5 & 11  & 70 &0.37&  2.96& $ 187.1$ & 9$\pm$42 & 178$\pm$42 & 14$\pm$19 & 0.70$\pm$0.95 & \n &  2009.17 &$-$43.4$\pm$9.5 & $-$351$\pm$44\\ 
1219+285  & 1 & 7  & 50 &10.64&  19.73& $ 106.9$ & 142.1$\pm$4.5 & 35.2$\pm$4.5\tablenotemark{b} & 553$\pm$41 & 3.69$\pm$0.27 & \n &  1997.32 &10279$\pm$63 & $-$3225$\pm$49\\ 
1219+285  & 4 & 11  & 28 &10.83&  20.08& $ 115.5$ & 135.5$\pm$3.9 & 20.0$\pm$3.9\tablenotemark{b} & 1230$\pm$84 & 8.20$\pm$0.56 & \n &  2004.13 &9703$\pm$61 & $-$4577$\pm$93\\ 
1219+285  & 7 & 11  & 38 &5.04&  9.35& $ 114.3$ & 105.1$\pm$2.5 & 9.2$\pm$2.5\tablenotemark{b} & 1111$\pm$120 & 7.40$\pm$0.80 & \n &  2004.13 &4502$\pm$119 & $-$2053$\pm$32\\ 
1219+285  & 8 & 14  & 38 &9.08&  16.84& $ 112.7$ & 124.2$\pm$2.2 & 11.5$\pm$2.2\tablenotemark{b} & 887$\pm$36 & 5.91$\pm$0.24 & \n &  2009.84 &8612$\pm$76 & $-$3662$\pm$65\\ 
1219+285  & 9 & 10  & 17 &4.95&  9.18& $ 108.3$ & 106.7$\pm$4.3 & 1.6$\pm$4.5 & 773$\pm$60 & 5.16$\pm$0.40 & 1996.34$\pm$0.55 &  2002.03 &4203$\pm$106 & $-$1409$\pm$101\\ 
1219+285  & 10 & 5  & 37 &3.40&  6.31& $ 109.3$ & 117$\pm$14 & 7$\pm$14 & 894$\pm$118 & 5.96$\pm$0.78 & \n &  2003.27 &3220$\pm$21 & $-$1128$\pm$88\\ 
1219+285  & 12\tablenotemark{a} & 26  & 18 &3.05&  5.65& $ 109.2$ & 121.3$\pm$4.8 & 12.1$\pm$4.9 & 83.1$\pm$7.7 & 0.554$\pm$0.052 & \n &  2003.27 &2783$\pm$42 & $-$944$\pm$34\\ 
1219+285  & 15\tablenotemark{a} & 22  & 23 &4.88&  9.04& $ 108.8$ & 115.2$\pm$2.0 & 6.4$\pm$2.0\tablenotemark{b} & 521$\pm$25 & 3.47$\pm$0.17 & \n &  2006.75 &4745$\pm$69 & $-$1637$\pm$39\\ 
1219+285  & 17 & 33  & 26 &0.92&  1.70& $ 108.5$ & 267.0$\pm$9.3\tablenotemark{c} & 158.6$\pm$9.4 & 19.1$\pm$3.7\tablenotemark{d} & 0.127$\pm$0.025 & \n &  2004.42 &880$\pm$18 & $-$289$\pm$15\\ 
1219+285  & 18\tablenotemark{a} & 33  & 42 &0.32&  0.60& $ 102.0$ & 261$\pm$34 & 159$\pm$34 & 3.8$\pm$2.5 & 0.025$\pm$0.017 & \n &  2004.42 &319$\pm$11 & $-$67.1$\pm$6.3\\ 
1222+216  & 1\tablenotemark{a} & 36  & 13 &14.55&  81.63& $ 355.7$ & 13.78$\pm$0.88 & 18.06$\pm$0.89\tablenotemark{b} & 333.2$\pm$4.8 & 8.74$\pm$0.13 & \n &  2006.42 &$-$1191$\pm$33 & 14084$\pm$31\\ 
1222+216  & 2\tablenotemark{a} & 17  & 20 &7.39&  41.46& $ 7.6$ & 13.6$\pm$1.6 & 6.0$\pm$1.7\tablenotemark{b} & 584$\pm$17 & 15.32$\pm$0.46 & \n &  2002.49 &1099$\pm$67 & 7838$\pm$73\\ 
1222+216  & 3\tablenotemark{a} & 13  & 74 &3.67&  20.60& $ 2.8$ & 10.0$\pm$1.2 & 7.2$\pm$1.4\tablenotemark{b} & 645.1$\pm$9.3 & 16.92$\pm$0.24 & \n &  2000.88 &287$\pm$43 & 4277$\pm$29\\ 
1222+216  & 4\tablenotemark{a} & 32  & 83 &6.35&  35.59& $ 6.0$ & 11.45$\pm$0.80 & 5.47$\pm$0.92\tablenotemark{b} & 631.6$\pm$4.8 & 16.56$\pm$0.12 & \n &  2004.76 &494$\pm$52 & 5485$\pm$26\\ 
1222+216  & 5\tablenotemark{a} & 45  & 57 &7.82&  43.87& $ 4.4$ & 12.11$\pm$0.65 & 7.73$\pm$0.70\tablenotemark{b} & 548.3$\pm$9.2 & 14.38$\pm$0.24 & \n &  2009.15 &357$\pm$36 & 6676$\pm$55\\ 
1222+216  & 6 & 24  & 20 &6.03&  33.83& $ 355.9$ & 354.49$\pm$0.91 & 1.45$\pm$0.97 & 731$\pm$16 & 19.17$\pm$0.42 & 2001.16$\pm$0.20 &  2007.76 &$-$315$\pm$40 & 4844$\pm$57\\ 
1222+216  & 7 & 10  & 14 &2.96&  16.58& $ 6.8$ & 6.4$\pm$1.1 & 0.3$\pm$1.2 & 832$\pm$50 & 21.8$\pm$1.3 & 2004.25$\pm$0.24 &  2007.83 &348$\pm$29 & 2942$\pm$102\\ 
1222+216  & 9 & 14  & 7 &2.45&  13.72& $ 1.1$ & 1.35$\pm$0.81 & 0.28$\pm$0.85 & 643$\pm$29 & 16.87$\pm$0.76 & 2006.58$\pm$0.18 &  2009.64 &35$\pm$13 & 1966$\pm$43\\ 
1222+216  & 10 & 15  & 22 &1.21&  6.80& $ 5.8$ & 11.1$\pm$3.0 & 5.3$\pm$3.1 & 250$\pm$41 & 6.6$\pm$1.1 & \n &  2010.84 &117$\pm$12 & 1184$\pm$49\\ 
1222+216  & 11 & 17  & 22 &7.97&  44.72& $ 358.8$ & 15.7$\pm$1.6 & 16.9$\pm$1.6\tablenotemark{b} & 562$\pm$20 & 14.73$\pm$0.51 & \n &  2010.84 &$-$209$\pm$20 & 7809$\pm$25\\ 
1222+216  & 12 & 11  & 146 &0.36&  2.01& $ 10.2$ & 14$\pm$12 & 4$\pm$13 & 81$\pm$26 & 2.11$\pm$0.69 & \n &  2010.93 &63.4$\pm$8.7 & 353$\pm$19\\ 
1222+216  & 13 & 28  & 18 &13.22&  74.15& $ 354.9$ & 16.6$\pm$1.4 & 21.6$\pm$1.4\tablenotemark{b} & 414$\pm$18 & 10.87$\pm$0.47 & \n &  2014.23 &$-$1154$\pm$26 & 13233$\pm$57\\ 
1222+216  & 15 & 12  & 259 &1.68&  9.43& $ 357.9$ & 359.92$\pm$0.43 & 2.05$\pm$0.47\tablenotemark{b} & 542$\pm$18 & 14.20$\pm$0.47 & 2011.34$\pm$0.11 &  2014.42 &$-$62.3$\pm$5.6 & 1666$\pm$25\\ 
1222+216  & 16 & 20  & 209 &2.23&  12.49& $ 358.5$ & 358.77$\pm$0.29 & 0.27$\pm$0.34 & 653$\pm$18 & 17.12$\pm$0.46 & 2012.67$\pm$0.11 &  2015.96 &$-$56.4$\pm$6.5 & 2143$\pm$35\\ 
1222+216  & 17 & 11  & 103 &1.45&  8.12& $ 354.9$ & 354.8$\pm$1.4 & 0.1$\pm$1.5 & 608$\pm$32 & 15.95$\pm$0.83 & 2014.00$\pm$0.13 &  2016.16 &$-$116$\pm$13 & 1306$\pm$28\\ 
1222+216  & 18\tablenotemark{a} & 14  & 259 &1.44&  8.10& $ 6.8$ & 5.02$\pm$0.84 & 1.78$\pm$0.96 & 666$\pm$18 & 17.48$\pm$0.47 & \n &  2017.25 &176$\pm$11 & 1484$\pm$21\\ 
1222+216  & 20 & 13  & 245 &1.15&  6.47& $ 17.9$ & 14.15$\pm$0.90 & 3.7$\pm$1.1\tablenotemark{b} & 660$\pm$22 & 17.30$\pm$0.58 & 2015.492$\pm$0.064 &  2017.36 &363.3$\pm$10.0 & 1133$\pm$25\\ 
1222+216  & 21 & 7  & 139 &1.06&  5.96& $ 25.4$ & 28.9$\pm$3.5 & 3.4$\pm$3.7 & 603$\pm$60 & 15.8$\pm$1.6 & 2016.568$\pm$0.098 &  2018.12 &442$\pm$12 & 934$\pm$47\\ 
1222+216  & 23 & 15  & 53 &9.85&  55.25& $ 1.3$ & 8.6$\pm$3.1 & 7.3$\pm$3.1 & 359$\pm$17 & 9.42$\pm$0.46 & \n &  2016.86 &210$\pm$25 & 9794$\pm$23\\ 
1226+023  & 1 & 16  & 434 &18.60&  50.33& $ 236.1$ & 218.0$\pm$2.8 & 18.1$\pm$2.8\tablenotemark{b} & 819$\pm$40 & 8.38$\pm$0.40 & \n &  1997.95 &$-$15614$\pm$66 & $-$10621$\pm$66\\ 
1226+023  & 2\tablenotemark{a} & 61  & 1172 &14.55&  39.37& $ 236.9$ & 228.49$\pm$0.89 & 8.43$\pm$0.92\tablenotemark{b} & 793$\pm$11 & 8.11$\pm$0.12 & \n &  2002.56 &$-$12041$\pm$31 & $-$7809$\pm$66\\ 
1226+023  & 3\tablenotemark{a} & 22  & 1426 &6.35&  17.19& $ 246.3$ & 241.08$\pm$0.70 & 5.27$\pm$0.72\tablenotemark{b} & 1043$\pm$19 & 10.67$\pm$0.20 & \n &  1998.09 &$-$5979$\pm$36 & $-$2637$\pm$15\\ 
1226+023  & 4 & 10  & 2178 &2.47&  6.69& $ 245.2$ & 246.8$\pm$2.6 & 1.5$\pm$2.6 & 1308$\pm$52 & 13.37$\pm$0.54 & 1994.384$\pm$0.078 &  1996.25 &$-$2227$\pm$20 & $-$1028$\pm$23\\ 
1226+023  & 5 & 23  & 2245 &4.11&  11.13& $ 242.7$ & 245.08$\pm$0.58 & 2.35$\pm$0.68\tablenotemark{b} & 1458$\pm$16 & 14.91$\pm$0.16 & 1995.178$\pm$0.035 &  1998.09 &$-$3777$\pm$27 & $-$1941$\pm$25\\ 
1226+023  & 6 & 9  & 2260 &1.03&  2.78& $ 237.0$ & 241.4$\pm$3.0 & 4.4$\pm$3.2 & 1001$\pm$49 & 10.23$\pm$0.51 & 1995.334$\pm$0.054 &  1996.39 &$-$904$\pm$17 & $-$582$\pm$18\\ 
1226+023  & 7 & 6  & 6645 &0.41&  1.10& $ 238.3$ & 239.3$\pm$2.1 & 1.0$\pm$2.3 & 655$\pm$38 & 6.70$\pm$0.39 & 1996.005$\pm$0.021 &  1996.65 &$-$352.9$\pm$9.1 & $-$217.5$\pm$2.5\\ 
1226+023  & 8 & 8  & 2445 &1.34&  3.62& $ 234.9$ & 221.2$\pm$7.7 & 13.7$\pm$8.0 & 509$\pm$67 & 5.20$\pm$0.68 & \n &  1998.70 &$-$1058$\pm$51 & $-$729$\pm$47\\ 
1226+023  & 9 & 86  & 2123 &10.71&  28.99& $ 236.1$ & 238.85$\pm$0.35 & 2.79$\pm$0.41\tablenotemark{b} & 1068.8$\pm$8.0 & 10.928$\pm$0.082 & \n &  2009.06 &$-$9218$\pm$50 & $-$6180$\pm$32\\ 
1226+023  & 12\tablenotemark{a} & 75  & 2804 &7.43&  20.10& $ 234.2$ & 240.23$\pm$0.43 & 6.07$\pm$0.50\tablenotemark{b} & 939.8$\pm$7.4 & 9.609$\pm$0.076 & \n &  2010.64 &$-$6549$\pm$36 & $-$4651$\pm$34\\ 
1226+023  & 13 & 14  & 1549 &1.41&  3.82& $ 249.2$ & 242.4$\pm$3.5 & 6.7$\pm$3.7 & 600$\pm$28 & 6.14$\pm$0.29 & 2001.23$\pm$0.11 &  2003.83 &$-$1428$\pm$16 & $-$559$\pm$27\\ 
1226+023  & 15\tablenotemark{a} & 14  & 2120 &1.81&  4.89& $ 218.5$ & 219.5$\pm$1.9 & 1.0$\pm$2.0 & 900$\pm$32 & 9.20$\pm$0.32 & \n &  2005.87 &$-$1002$\pm$23 & $-$1263$\pm$33\\ 
1226+023  & 16\tablenotemark{a} & 11  & 2074 &1.40&  3.78& $ 217.6$ & 221.6$\pm$5.0 & 4.0$\pm$5.1 & 621$\pm$57 & 6.35$\pm$0.58 & \n &  2006.34 &$-$799$\pm$21 & $-$1045$\pm$42\\ 
1226+023  & 17 & 7  & 3666 &0.84&  2.28& $ 221.7$ & 221$\pm$11 & 1$\pm$11 & 315$\pm$60 & 3.23$\pm$0.62 & \n &  2006.87 &$-$563$\pm$17 & $-$632$\pm$20\\ 
1226+023  & 18 & 9  & 5010 &0.44&  1.18& $ 218.7$ & 218.7$\pm$6.3 & 0.1$\pm$6.4 & 239$\pm$30 & 2.44$\pm$0.31 & 2004.85$\pm$0.17 &  2006.58 &$-$259.2$\pm$6.3 & $-$324$\pm$16\\ 
1226+023  & 19\tablenotemark{a} & 18  & 1380 &4.67&  12.64& $ 221.5$ & 238.7$\pm$2.4 & 17.2$\pm$2.5\tablenotemark{b} & 755$\pm$36 & 7.72$\pm$0.37 & \n &  2009.61 &$-$3185$\pm$29 & $-$3550$\pm$22\\ 
1226+023  & 21 & 24  & 978 &4.31&  11.67& $ 236.4$ & 259.0$\pm$2.6 & 22.6$\pm$2.7\tablenotemark{b} & 540$\pm$17 & 5.52$\pm$0.18 & \n &  2004.46 &$-$3643$\pm$25 & $-$2394$\pm$37\\ 
1226+023  & 22\tablenotemark{a} & 38  & 1527 &4.11&  11.13& $ 219.1$ & 220.00$\pm$0.56 & 0.92$\pm$0.65 & 924.6$\pm$9.3 & 9.454$\pm$0.095 & \n &  2014.47 &$-$2794$\pm$22 & $-$3433$\pm$25\\ 
1226+023  & 24\tablenotemark{a} & 14  & 6994 &1.27&  3.43& $ 220.1$ & 223.3$\pm$2.0 & 3.3$\pm$2.0 & 716$\pm$25 & 7.32$\pm$0.25 & \n &  2009.13 &$-$799$\pm$12 & $-$953$\pm$11\\ 
1226+023  & 25\tablenotemark{a} & 14  & 2922 &0.77&  2.10& $ 212.2$ & 219.4$\pm$4.5 & 7.2$\pm$4.7 & 519$\pm$43 & 5.30$\pm$0.44 & \n &  2009.13 &$-$401$\pm$16 & $-$642$\pm$23\\ 
1226+023  & 26\tablenotemark{a} & 75  & 1610 &16.46&  44.55& $ 236.5$ & 222.70$\pm$0.64 & 13.83$\pm$0.67\tablenotemark{b} & 1018$\pm$12 & 10.41$\pm$0.12 & \n &  2010.24 &$-$14047$\pm$33 & $-$9420$\pm$72\\ 
1226+023  & 27\tablenotemark{a} & 12  & 564 &3.80&  10.27& $ 239.4$ & 235.5$\pm$2.9 & 3.9$\pm$3.0 & 1214$\pm$76 & 12.41$\pm$0.78 & \n &  1999.13 &$-$3113$\pm$82 & $-$1822$\pm$37\\ 
1226+023  & 29\tablenotemark{a} & 49  & 1982 &5.36&  14.51& $ 226.7$ & 236.69$\pm$0.79 & 9.95$\pm$0.85\tablenotemark{b} & 739.6$\pm$9.3 & 7.562$\pm$0.095 & \n &  2013.81 &$-$4419$\pm$29 & $-$4012$\pm$35\\ 
1226+023  & 30\tablenotemark{a} & 15  & 2435 &3.76&  10.19& $ 217.2$ & 220.8$\pm$1.6 & 3.6$\pm$1.7 & 883$\pm$27 & 9.03$\pm$0.27 & \n &  2012.25 &$-$2213$\pm$22 & $-$2929$\pm$41\\ 
1226+023  & 31 & 23  & 1523 &2.70&  7.31& $ 219.0$ & 220.24$\pm$0.90 & 1.22$\pm$0.96 & 812$\pm$13 & 8.30$\pm$0.13 & 2010.297$\pm$0.056 &  2013.08 &$-$1424$\pm$17 & $-$1772$\pm$19\\ 
1226+023  & 32 & 9  & 1055 &1.05&  2.85& $ 219.1$ & 212.5$\pm$8.8 & 6.6$\pm$8.8 & 153$\pm$23 & 1.56$\pm$0.24 & \n &  2013.14 &$-$674$\pm$11 & $-$833$\pm$11\\ 
1226+023  & 35 & 27  & 2428 &0.36&  0.99& $ 219.5$ & 312$\pm$78 & 92$\pm$78 & 3.8$\pm$6.4\tablenotemark{d} & 0.039$\pm$0.065 & \n &  2015.81 &$-$234$\pm$10 & $-$279$\pm$13\\ 
1226+023  & 36 & 7  & 1327 &1.92&  5.19& $ 227.6$ & 225.1$\pm$2.4 & 2.6$\pm$2.7 & 979$\pm$40 & 10.01$\pm$0.41 & 2015.819$\pm$0.081 &  2018.01 &$-$1553$\pm$28 & $-$1428$\pm$50\\ 
1226+023  & 37\tablenotemark{a} & 22  & 1610 &2.76&  7.48& $ 221.4$ & 223.06$\pm$0.99 & 1.6$\pm$1.1 & 932$\pm$16 & 9.52$\pm$0.16 & \n &  2016.62 &$-$2260$\pm$30 & $-$2535$\pm$24\\ 
1226+023  & 38 & 10  & 261 &12.54&  33.95& $ 240.2$ & 231.4$\pm$3.6 & 8.9$\pm$3.6 & 841$\pm$52 & 8.60$\pm$0.53 & \n &  2017.59 &$-$11013$\pm$54 & $-$6327$\pm$57\\ 
1226+023  & 39 & 6  & 2981 &1.45&  3.94& $ 226.3$ & 230.1$\pm$9.1 & 3.8$\pm$9.2 & 586$\pm$89 & 6.00$\pm$0.91 & \n &  2016.65 &$-$1012$\pm$38 & $-$971$\pm$48\\ 
1227+255  & 3 & 8  & 14 &1.59&  \n& $ 261.2$ & 251.3$\pm$2.6 & 9.9$\pm$2.7\tablenotemark{b} & 450$\pm$37 & \n & \n &  2018.15 &$-$1617$\pm$37 & $-$258$\pm$16\\ 
1227+255  & 4 & 8  & 20 &0.81&  \n& $ 262.1$ & 249.1$\pm$4.2 & 12.9$\pm$4.3 & 198$\pm$21 & \n & \n &  2018.15 &$-$825$\pm$20 & $-$120$\pm$12\\ 
1228+126  & 1 & 29  & 131 &21.29&  1.71& $ 289.5$ & 133$\pm$31 & 157$\pm$31 & 66$\pm$31 & 0.0174$\pm$0.0082 & \n &  2005.36 &$-$20078$\pm$211 & 7116$\pm$153\\ 
1228+126  & 2 & 32  & 86 &12.52&  1.01& $ 286.0$ & 138$\pm$48 & 148$\pm$48 & 53$\pm$42 & 0.014$\pm$0.011 & \n &  2004.96 &$-$12002$\pm$296 & 3422$\pm$141\\ 
1228+126  & 3\tablenotemark{a} & 36  & 138 &6.31&  0.51& $ 283.8$ & 15$\pm$32 & 92$\pm$32 & 26$\pm$10 & 0.0067$\pm$0.0028 & \n &  2005.36 &$-$6125$\pm$94 & 1519$\pm$52\\ 
1228+126  & 4\tablenotemark{a} & 37  & 174 &3.00&  0.24& $ 286.7$ & 316.4$\pm$5.9 & 29.7$\pm$6.0\tablenotemark{b} & 76.9$\pm$7.7 & 0.0202$\pm$0.0020 & \n &  2005.36 &$-$2915$\pm$55 & 905$\pm$34\\ 
1228+126  & 5 & 37  & 279 &1.50&  0.12& $ 284.4$ & 288.8$\pm$7.2 & 4.4$\pm$7.2 & 43.8$\pm$8.8 & 0.0115$\pm$0.0023 & \n &  2005.36 &$-$1483$\pm$55 & 384$\pm$26\\ 
1228+126  & 6 & 37  & 371 &0.41&  0.03& $ 282.6$ & 336$\pm$62 & 54$\pm$62 & 2.3$\pm$2.3\tablenotemark{d} & 0.00062$\pm$0.00060 & \n &  2005.36 &$-$406$\pm$15 & 92$\pm$13\\ 
1228+126  & 7 & 37  & 154 &0.42&  0.03& $ 115.0$ & 116$\pm$19 & 1$\pm$19 & 11.1$\pm$4.0 & 0.0029$\pm$0.0010 & \n &  2005.36 &390$\pm$25 & $-$182$\pm$16\\ 
1236+049  & 1 & 10  & 14 &1.84&  15.75& $ 307.2$ & 47$\pm$28 & 100$\pm$28 & 23$\pm$10 & 1.78$\pm$0.78 & \n &  2011.07 &$-$1468$\pm$12 & 1113$\pm$13\\ 
1236+049  & 2 & 11  & 45 &0.30&  2.60& $ 279.7$ & 258.5$\pm$6.0 & 21.2$\pm$6.1\tablenotemark{b} & 32.1$\pm$5.6 & 2.47$\pm$0.43 & \n &  2011.07 &$-$293.2$\pm$7.5 & 52.6$\pm$4.2\\ 
1236+077  & 1 & 6  & 11 &5.84&  31.21& $ 311.8$ & 295$\pm$61 & 17$\pm$61 & 112$\pm$110 & 2.7$\pm$2.7 & \n &  2016.09 &$-$4343$\pm$55 & 3887$\pm$63\\ 
1236+077  & 3 & 7  & 22 &1.53&  8.17& $ 308.9$ & 5$\pm$51 & 56$\pm$51 & 22$\pm$17 & 0.53$\pm$0.40 & \n &  2015.59 &$-$1191$\pm$18 & 954$\pm$15\\ 
1236+077  & 4 & 7  & 37 &0.82&  4.36& $ 302.0$ & 315$\pm$20 & 13$\pm$20 & 63$\pm$20 & 1.54$\pm$0.49 & \n &  2015.59 &$-$682$\pm$18 & 423$\pm$19\\ 
1236+077  & 5 & 7  & 301 &0.42&  2.24& $ 297.1$ & 68$\pm$97 & 131$\pm$97 & 1.5$\pm$4.2 & 0.04$\pm$0.10 & \n &  2015.59 &$-$372.8$\pm$3.8 & 190.4$\pm$3.1\\ 
1243$-$072  & 1 & 8  & 23 &6.52&  54.97& $ 268.6$ & 268.1$\pm$4.2 & 0.5$\pm$4.2 & 358$\pm$54 & 22.5$\pm$3.4 & 1990.0$\pm$3.1 &  2008.50 &$-$6626$\pm$75 & $-$160$\pm$35\\ 
1243$-$072  & 3 & 6  & 30 &0.54&  4.55& $ 273.6$ & 339$\pm$45 & 66$\pm$45 & 18$\pm$11 & 1.11$\pm$0.71 & \n &  2009.19 &$-$539$\pm$19 & 33.8$\pm$6.6\\ 
1243$-$072  & 4 & 9  & 107 &0.22&  1.88& $ 266.7$ & 72$\pm$19 & 165$\pm$19 & 40$\pm$16 & 2.5$\pm$1.0 & \n &  2008.50 &$-$220$\pm$23 & $-$12$\pm$12\\ 
1244$-$255  & 1 & 10  & 25 &3.50&  23.95& $ 137.9$ & 147$\pm$44 & 9$\pm$44 & 96$\pm$67 & 3.5$\pm$2.5 & \n &  2010.66 &2331$\pm$51 & $-$2578$\pm$78\\ 
1244$-$255  & 2 & 10  & 37 &1.20&  8.19& $ 143.2$ & 331$\pm$77 & 172$\pm$77 & 27$\pm$53 & 1.0$\pm$1.9 & \n &  2010.66 &721$\pm$18 & $-$965$\pm$61\\ 
1244$-$255  & 3 & 9  & 113 &0.33&  2.28& $ 131.6$ & 119$\pm$14 & 13$\pm$15 & 88$\pm$22 & 3.20$\pm$0.81 & \n &  2010.51 &230$\pm$24 & $-$211$\pm$20\\ 
1250+532  & 1 & 13  & 11 &10.63&  \n& $ 256.9$ & 164$\pm$45 & 93$\pm$45 & 19$\pm$12 & \n & \n &  2014.31 &$-$10355$\pm$45 & $-$2400$\pm$29\\ 
1250+532  & 2 & 13  & 16 &4.74&  \n& $ 252.6$ & 219.1$\pm$7.0 & 33.6$\pm$7.0\tablenotemark{b} & 78.0$\pm$7.8 & \n & \n &  2014.31 &$-$4504$\pm$32 & $-$1392$\pm$10\\ 
1250+532  & 4 & 13  & 10 &1.42&  \n& $ 250.5$ & 322.0$\pm$8.0 & 71.5$\pm$8.0\tablenotemark{b} & 31.8$\pm$4.1 & \n & \n &  2014.31 &$-$1332$\pm$14 & $-$483.1$\pm$9.7\\ 
1250+532  & 5 & 13  & 10 &0.83&  \n& $ 248.9$ & 330$\pm$15 & 81$\pm$15\tablenotemark{b} & 17.6$\pm$3.5 & \n & \n &  2014.31 &$-$771$\pm$14 & $-$303.1$\pm$7.9\\ 
1250+532  & 6 & 13  & 30 &0.36&  \n& $ 245.7$ & 56$\pm$34 & 171$\pm$34 & 4.8$\pm$3.0\tablenotemark{d} & \n & \n &  2014.31 &$-$325.7$\pm$9.3 & $-$147.6$\pm$3.1\\ 
1250+532  & 7 & 8  & 6 &3.60&  \n& $ 248.4$ & 272.2$\pm$2.7 & 23.8$\pm$2.8\tablenotemark{b} & 171$\pm$36 & \n & \n &  2016.33 &$-$3306$\pm$48 & $-$1328$\pm$10\\ 
1253$-$055  & 1\tablenotemark{a} & 125  & 1019 &4.99&  31.51& $ 236.8$ & 220.46$\pm$0.39 & 16.28$\pm$0.42\tablenotemark{b} & 337.0$\pm$2.4 & 10.656$\pm$0.077 & \n &  2005.59 &$-$4777$\pm$11 & $-$3442$\pm$15\\ 
1253$-$055  & 2\tablenotemark{a} & 47  & 932 &3.29&  20.77& $ 241.9$ & 247.5$\pm$1.9 & 5.6$\pm$1.9 & 266$\pm$10 & 8.41$\pm$0.33 & \n &  1998.15 &$-$2824$\pm$18 & $-$1515$\pm$14\\ 
1253$-$055  & 3 & 22  & 713 &1.01&  6.36& $ 234.1$ & 230.9$\pm$6.0 & 3.2$\pm$6.1 & 236$\pm$25 & 7.47$\pm$0.78 & \n &  1997.03 &$-$849$\pm$20 & $-$618$\pm$21\\ 
1253$-$055  & 4\tablenotemark{a} & 111  & 3802 &0.35&  2.21& $ 226.4$ & 216$\pm$13 & 10$\pm$13 & 6.7$\pm$1.5 & 0.213$\pm$0.046 & \n &  2003.23 &$-$258.4$\pm$6.2 & $-$247.8$\pm$6.2\\ 
1253$-$055  & 5\tablenotemark{a} & 115  & 1742 &3.52&  22.19& $ 232.2$ & 228.80$\pm$0.58 & 3.35$\pm$0.70\tablenotemark{b} & 419.4$\pm$4.5 & 13.26$\pm$0.14 & \n &  2008.49 &$-$3826$\pm$34 & $-$3076$\pm$22\\ 
1253$-$055  & 6\tablenotemark{a} & 46  & 2162 &1.44&  9.09& $ 232.8$ & 232.5$\pm$2.3 & 0.3$\pm$2.5 & 488$\pm$21 & 15.43$\pm$0.67 & \n &  2001.96 &$-$1079$\pm$29 & $-$819$\pm$20\\ 
1253$-$055  & 7 & 28  & 768 &1.42&  8.99& $ 234.4$ & 239.3$\pm$2.0 & 4.9$\pm$2.1 & 648$\pm$26 & 20.50$\pm$0.82 & 2001.267$\pm$0.092 &  2003.86 &$-$1375$\pm$21 & $-$957$\pm$16\\ 
1253$-$055  & 8\tablenotemark{a} & 16  & 813 &0.94&  5.94& $ 225.3$ & 245.1$\pm$4.1 & 19.8$\pm$4.2\tablenotemark{b} & 290$\pm$29 & 9.18$\pm$0.92 & \n &  2004.45 &$-$742$\pm$24 & $-$695$\pm$13\\ 
1253$-$055  & 10 & 24  & 1762 &1.47&  9.30& $ 226.2$ & 232.1$\pm$1.2 & 5.8$\pm$1.5\tablenotemark{b} & 516$\pm$12 & 16.32$\pm$0.38 & 2004.841$\pm$0.076 &  2007.82 &$-$1100$\pm$24 & $-$1047$\pm$18\\ 
1253$-$055  & 11 & 13  & 462 &1.27&  8.01& $ 237.7$ & 242.3$\pm$3.4 & 4.6$\pm$3.6 & 587$\pm$45 & 18.6$\pm$1.4 & 2007.69$\pm$0.17 &  2009.90 &$-$1072$\pm$29 & $-$677$\pm$18\\ 
1253$-$055  & 13\tablenotemark{a} & 11  & 1278 &1.84&  11.63& $ 228.1$ & 224.8$\pm$2.7 & 3.3$\pm$2.9 & 437$\pm$20 & 13.81$\pm$0.64 & \n &  2015.44 &$-$1270$\pm$35 & $-$1127$\pm$28\\ 
1253$-$055  & 16 & 5  & 443 &4.47&  28.23& $ 225.4$ & 199$\pm$21 & 26$\pm$21 & 298$\pm$105 & 9.4$\pm$3.3 & \n &  2018.90 &$-$3192$\pm$43 & $-$3160$\pm$47\\ 
1302$-$102  & 2 & 6  & 64 &1.45&  6.07& $ 32.1$ & 23.2$\pm$6.2 & 8.9$\pm$6.3 & 142$\pm$19 & 2.48$\pm$0.34 & \n &  1997.56 &787$\pm$20 & 1270$\pm$30\\ 
1302$-$102  & 3 & 7  & 189 &0.74&  3.10& $ 30.9$ & 33.5$\pm$6.6 & 2.6$\pm$7.2 & 174$\pm$23 & 3.03$\pm$0.40 & \n &  1998.78 &463$\pm$37 & 761$\pm$57\\ 
1302$-$102  & 4\tablenotemark{a} & 12  & 26 &3.39&  14.22& $ 32.1$ & 30.9$\pm$2.0 & 1.2$\pm$2.0 & 486$\pm$19 & 8.49$\pm$0.33 & \n &  2009.39 &1719$\pm$28 & 2738$\pm$36\\ 
1302$-$102  & 5 & 6  & 18 &1.53&  6.41& $ 29.5$ & 24.9$\pm$4.5 & 4.5$\pm$4.6 & 399$\pm$34 & 6.96$\pm$0.59 & 2005.10$\pm$0.35 &  2008.67 &719$\pm$29 & 1258$\pm$31\\ 
1302$-$102  & 6 & 8  & 13 &1.44&  6.04& $ 31.3$ & 34.6$\pm$4.9 & 3.3$\pm$5.0 & 430$\pm$36 & 7.50$\pm$0.63 & 2007.06$\pm$0.31 &  2010.40 &748$\pm$31 & 1231$\pm$30\\ 
1302$-$102  & 8 & 5  & 17 &1.14&  4.77& $ 32.9$ & 26.4$\pm$6.6 & 6.4$\pm$6.8 & 380$\pm$52 & 6.64$\pm$0.92 & \n &  2011.59 &646$\pm$28 & 1013$\pm$39\\ 
1307+121  & 1 & 12  & 54 &4.93&  \n& $ 43.1$ & 59.0$\pm$5.7 & 15.9$\pm$5.7 & 104$\pm$13 & \n & \n &  2015.79 &3429$\pm$38 & 3637$\pm$19\\ 
1307+121  & 2 & 13  & 44 &3.22&  \n& $ 38.5$ & 308$\pm$15 & 90$\pm$15\tablenotemark{b} & 10.3$\pm$2.6\tablenotemark{d} & \n & \n &  2009.79 &2034$\pm$18 & 2493$\pm$14\\ 
1307+121  & 3 & 6  & 30 &2.02&  \n& $ 39.8$ & 349$\pm$78 & 51$\pm$78 & 20$\pm$29 & \n & \n &  2013.06 &1290$\pm$22 & 1552$\pm$20\\ 
1307+121  & 4\tablenotemark{a} & 10  & 32 &1.49&  \n& $ 37.9$ & 33.1$\pm$5.0 & 4.8$\pm$5.1 & 149$\pm$15 & \n & \n &  2014.43 &934$\pm$19 & 1206$\pm$26\\ 
1307+121  & 5 & 12  & 154 &0.48&  \n& $ 37.3$ & 328$\pm$42 & 70$\pm$42 & 3.2$\pm$2.0\tablenotemark{d} & \n & \n &  2015.79 &287.2$\pm$6.1 & 380.2$\pm$4.5\\ 
1308+326  & 1 & 21  & 16 &10.51&  84.47& $ 280.5$ & 267.8$\pm$2.6 & 12.7$\pm$2.6\tablenotemark{b} & 444$\pm$22 & 23.2$\pm$1.1 & \n &  2004.94 &$-$10365$\pm$80 & 1915$\pm$74\\ 
1308+326  & 2\tablenotemark{a} & 83  & 278 &5.05&  40.60& $ 285.8$ & 284.53$\pm$0.40 & 1.27$\pm$0.48 & 440.1$\pm$4.8 & 23.03$\pm$0.25 & \n &  2007.82 &$-$5066$\pm$35 & 1428$\pm$21\\ 
1308+326  & 3 & 13  & 162 &1.69&  13.60& $ 296.3$ & 284.2$\pm$3.4 & 12.1$\pm$3.5\tablenotemark{b} & 442$\pm$47 & 23.2$\pm$2.4 & \n &  2000.82 &$-$1474$\pm$44 & 740$\pm$22\\ 
1308+326  & 4 & 22  & 93 &1.81&  14.54& $ 308.6$ & 295.3$\pm$1.4 & 13.3$\pm$1.6\tablenotemark{b} & 526$\pm$22 & 27.5$\pm$1.2 & \n &  2002.23 &$-$1411$\pm$35 & 1128$\pm$12\\ 
1308+326  & 5 & 18  & 111 &2.43&  19.54& $ 318.2$ & 309.63$\pm$0.80 & 8.60$\pm$0.81\tablenotemark{b} & 404.1$\pm$5.6 & 21.15$\pm$0.29 & \n &  2004.05 &$-$1593.8$\pm$5.0 & 1791.4$\pm$5.5\\ 
1308+326  & 7\tablenotemark{a} & 16  & 35 &1.91&  15.38& $ 298.1$ & 296.9$\pm$4.3 & 1.2$\pm$4.4 & 317$\pm$30 & 16.6$\pm$1.6 & \n &  2007.22 &$-$1804$\pm$50 & 959$\pm$31\\ 
1308+326  & 8\tablenotemark{a} & 18  & 38 &1.36&  10.91& $ 302.5$ & 286.3$\pm$3.9 & 16.2$\pm$4.1\tablenotemark{b} & 219$\pm$22 & 11.5$\pm$1.1 & \n &  2008.60 &$-$1113$\pm$33 & 720$\pm$21\\ 
1308+326  & 9\tablenotemark{a} & 15  & 624 &0.30&  2.40& $ 331.4$ & 325.5$\pm$2.4 & 5.9$\pm$2.7 & 166.5$\pm$6.9 & 8.72$\pm$0.36 & \n &  2004.41 &$-$133.2$\pm$5.4 & 248.3$\pm$5.1\\ 
1308+326  & 11\tablenotemark{a} & 43  & 27 &5.11&  41.07& $ 302.9$ & 280.32$\pm$0.58 & 22.60$\pm$0.61\tablenotemark{b} & 418.0$\pm$5.3 & 21.88$\pm$0.28 & \n &  2012.20 &$-$4285$\pm$19 & 2776$\pm$15\\ 
1308+326  & 12 & 11  & 134 &0.42&  3.37& $ 303.1$ & 262$\pm$18 & 42$\pm$18 & 59$\pm$24 & 3.1$\pm$1.2 & \n &  2002.69 &$-$342$\pm$17 & 230.0$\pm$9.9\\ 
1308+326  & 13 & 9  & 41 &3.69&  29.64& $ 309.9$ & 271.7$\pm$7.5 & 38.2$\pm$7.5\tablenotemark{b} & 237$\pm$61 & 12.4$\pm$3.2 & \n &  2007.67 &$-$2874$\pm$56 & 2365$\pm$26\\ 
1308+326  & 17\tablenotemark{a} & 27  & 261 &1.28&  10.31& $ 307.5$ & 305.2$\pm$1.5 & 2.3$\pm$1.8 & 380.0$\pm$9.5 & 19.89$\pm$0.50 & \n &  2013.82 &$-$1012$\pm$22 & 777$\pm$23\\ 
1308+326  & 18\tablenotemark{a} & 30  & 268 &1.38&  11.11& $ 305.4$ & 307.5$\pm$1.9 & 2.1$\pm$2.4 & 378$\pm$13 & 19.81$\pm$0.70 & \n &  2015.56 &$-$1165$\pm$37 & 831$\pm$31\\ 
1308+326  & 19 & 17  & 80 &0.85&  6.87& $ 285.1$ & 299.6$\pm$3.8 & 14.5$\pm$4.0\tablenotemark{b} & 240$\pm$17 & 12.55$\pm$0.91 & \n &  2017.37 &$-$811$\pm$23 & 214$\pm$19\\ 
1308+326  & 20\tablenotemark{a} & 25  & 475 &0.23&  1.86& $ 290.1$ & 154$\pm$96 & 136$\pm$96 & 1.3$\pm$3.3 & 0.07$\pm$0.17 & \n &  2016.04 &$-$217.0$\pm$7.7 & 79.5$\pm$6.7\\ 
1308+326  & 22\tablenotemark{a} & 26  & 12 &3.07&  24.69& $ 293.8$ & 292.1$\pm$2.8 & 1.8$\pm$2.9 & 361$\pm$22 & 18.9$\pm$1.1 & \n &  2015.56 &$-$2856$\pm$58 & 1261$\pm$44\\ 
1310+487  & 1 & 12  & 29 &0.31&  1.86& $ 48.7$ & 225$\pm$47 & 177$\pm$47 & 7.8$\pm$5.7\tablenotemark{d} & 0.23$\pm$0.17 & \n &  2013.48 &228.7$\pm$9.4 & 201$\pm$15\\ 
1310+487  & 2 & 8  & 5 &1.76&  10.69& $ 43.8$ & 40.1$\pm$3.4 & 3.6$\pm$3.8 & 584$\pm$36 & 17.4$\pm$1.1 & 2010.95$\pm$0.21 &  2014.06 &1241$\pm$44 & 1300$\pm$59\\ 
1310+487  & 3 & 5  & 3 &1.88&  11.43& $ 45.1$ & 43.6$\pm$6.2 & 1.5$\pm$6.5 & 533$\pm$59 & 15.9$\pm$1.8 & 2011.99$\pm$0.35 &  2015.57 &1330$\pm$38 & 1326$\pm$78\\ 
1310+487  & 4 & 5  & 3 &0.94&  5.75& $ 45.7$ & 27$\pm$10 & 19$\pm$10 & 166$\pm$19 & 4.96$\pm$0.56 & \n &  2015.57 &676$\pm$35 & 661$\pm$13\\ 
1318+225  & 2 & 9  & 14 &1.54&  12.17& $ 60.3$ & 119$\pm$64 & 59$\pm$64 & 9$\pm$13 & 0.47$\pm$0.63 & \n &  2013.77 &1328$\pm$23 & 764$\pm$16\\ 
1318+225  & 3 & 5  & 15 &0.68&  5.36& $ 68.5$ & 58.8$\pm$7.9 & 9.7$\pm$8.4 & 214$\pm$23 & 10.8$\pm$1.2 & \n &  2014.31 &650$\pm$21 & 261$\pm$37\\ 
1318+225  & 4 & 5  & 17 &0.44&  3.45& $ 72.5$ & 70.8$\pm$7.2 & 1.7$\pm$7.6 & 245$\pm$29 & 12.3$\pm$1.5 & \n &  2016.13 &434$\pm$16 & 138$\pm$17\\ 
1329$-$049  & 1 & 6  & 6 &6.30&  52.96& $ 23.9$ & 196$\pm$40 & 172$\pm$40 & 131$\pm$93 & 11.3$\pm$8.1 & \n &  2012.13 &2535$\pm$68 & 5712$\pm$104\\ 
1329$-$049  & 2 & 7  & 15 &1.35&  11.38& $ 12.7$ & 25$\pm$13 & 12$\pm$13 & 83$\pm$22 & 7.1$\pm$1.9 & \n &  2012.07 &316$\pm$17 & 1358$\pm$29\\ 
1329$-$049  & 3 & 7  & 98 &0.36&  3.00& $ 4.7$ & 326$\pm$64 & 39$\pm$64 & 24$\pm$43 & 2.1$\pm$3.7 & \n &  2012.07 &22.5$\pm$5.5 & 366$\pm$53\\ 
1331+170  & 1 & 9  & 35 &1.67&  14.11& $ 16.2$ & 9.7$\pm$1.7 & 6.5$\pm$1.7\tablenotemark{b} & 63.7$\pm$6.0 & 5.40$\pm$0.51 & \n &  2007.22 &469.1$\pm$3.3 & 1621$\pm$13\\ 
1331+170  & 2 & 9  & 252 &0.49&  4.11& $ 21.2$ & 13.7$\pm$2.3 & 7.5$\pm$2.4\tablenotemark{b} & 47.1$\pm$3.5 & 4.00$\pm$0.29 & 1996.60$\pm$0.78 &  2007.22 &179.4$\pm$3.8 & 465.4$\pm$7.8\\ 
1334$-$127  & 5 & 11  & 140 &2.31&  14.64& $ 146.2$ & 154.1$\pm$2.1 & 7.9$\pm$2.2\tablenotemark{b} & 466$\pm$21 & 14.80$\pm$0.68 & \n &  2004.15 &1293$\pm$29 & $-$1933$\pm$41\\ 
1334$-$127  & 6 & 8  & 184 &2.35&  14.87& $ 147.9$ & 150.8$\pm$2.3 & 3.0$\pm$2.4 & 690$\pm$35 & 21.9$\pm$1.1 & 2008.84$\pm$0.17 &  2012.10 &1181$\pm$17 & $-$1866$\pm$27\\ 
1334$-$127  & 9 & 10  & 481 &0.95&  6.04& $ 144.2$ & 158.3$\pm$2.0 & 14.1$\pm$2.3\tablenotemark{b} & 343$\pm$14 & 10.91$\pm$0.43 & \n &  2008.81 &544$\pm$17 & $-$739$\pm$21\\ 
1334$-$127  & 10 & 6  & 747 &0.84&  5.34& $ 138.7$ & 136.9$\pm$4.4 & 1.8$\pm$4.7 & 483$\pm$37 & 15.4$\pm$1.2 & 2008.32$\pm$0.14 &  2009.81 &481$\pm$22 & $-$552$\pm$34\\ 
1334$-$127  & 11\tablenotemark{a} & 12  & 359 &1.00&  6.32& $ 148.4$ & 148.7$\pm$3.6 & 0.3$\pm$4.1 & 537$\pm$44 & 17.1$\pm$1.4 & \n &  2011.21 &469$\pm$28 & $-$762$\pm$55\\ 
1334$-$127  & 12 & 5  & 277 &0.39&  2.46& $ 157.9$ & 141.6$\pm$4.8 & 16.3$\pm$4.9\tablenotemark{b} & 308$\pm$29 & 9.80$\pm$0.92 & \n &  2012.69 &130.9$\pm$4.7 & $-$341.0$\pm$9.2\\ 
1343+451  & 2 & 10  & 17 &1.06&  8.64& $ 174.6$ & 131$\pm$17 & 44$\pm$17 & 118$\pm$29 & 11.1$\pm$2.7 & \n &  2011.46 &67$\pm$20 & $-$1025$\pm$45\\ 
1343+451  & 4 & 8  & 79 &0.13&  1.05& $ 247.9$ & 340$\pm$77 & 92$\pm$77 & 13$\pm$18 & 1.2$\pm$1.7 & \n &  2012.40 &$-$118$\pm$10 & $-$49.6$\pm$8.8\\ 
1345+125  & 1 & 10  & 66 &66.06&  142.30& $ 177.5$ & 214$\pm$22 & 37$\pm$22 & 56$\pm$22 & 0.44$\pm$0.17 & \n &  2003.93 &2883$\pm$58 & $-$66070$\pm$129\\ 
1345+125  & 2 & 10  & 49 &52.30&  112.64& $ 161.1$ & 185$\pm$15 & 24$\pm$15 & 46$\pm$19 & 0.36$\pm$0.15 & \n &  2003.93 &16955$\pm$41 & $-$49540$\pm$93\\ 
1345+125  & 3 & 9  & 76 &44.47&  95.78& $ 154.6$ & 171$\pm$39 & 17$\pm$39 & 18$\pm$14 & 0.14$\pm$0.11 & \n &  2003.93 &19061$\pm$34 & $-$40204$\pm$64\\ 
1345+125  & 4 & 9  & 90 &20.79&  44.77& $ 156.3$ & 155.6$\pm$5.8 & 0.7$\pm$5.8 & 118$\pm$21 & 0.93$\pm$0.16 & \n &  2003.93 &8420$\pm$32 & $-$19187$\pm$120\\ 
1345+125  & 5 & 10  & 137 &9.76&  21.02& $ 161.2$ & 79$\pm$16 & 83$\pm$16\tablenotemark{b} & 20.3$\pm$3.7 & 0.160$\pm$0.029 & \n &  2003.93 &3184$\pm$18 & $-$9230$\pm$31\\ 
1345+125  & 6 & 9  & 86 &7.75&  16.69& $ 167.6$ & 153$\pm$15 & 14$\pm$15 & 103$\pm$27 & 0.81$\pm$0.21 & \n &  2003.93 &1734$\pm$135 & $-$7695$\pm$147\\ 
1345+125  & 7 & 7  & 47 &1.37&  2.96& $ 165.2$ & 217$\pm$30 & 52$\pm$30 & 24$\pm$12 & 0.190$\pm$0.092 & \n &  1998.77 &361$\pm$14 & $-$1316$\pm$27\\ 
1348+308  & 1 & 6  & 10 &1.75&  12.57& $ 293.8$ & 307.7$\pm$3.7 & 14.0$\pm$3.8\tablenotemark{b} & 367$\pm$19 & 14.74$\pm$0.77 & \n &  2012.18 &$-$1645.8$\pm$8.7 & 741$\pm$27\\ 
1348+308  & 2 & 7  & 27 &0.78&  5.64& $ 293.4$ & 289.1$\pm$2.3 & 4.2$\pm$2.6 & 380$\pm$33 & 15.3$\pm$1.3 & 2009.93$\pm$0.16 &  2012.18 &$-$716$\pm$33 & 309.6$\pm$9.4\\ 
1402+044  & 1 & 5  & 16 &12.95&  99.28& $ 282.9$ & 86$\pm$56 & 163$\pm$56 & 70$\pm$73 & 7.4$\pm$7.7 & \n &  2015.17 &$-$12612$\pm$61 & 2902$\pm$47\\ 
1402+044  & 2 & 9  & 43 &9.36&  71.75& $ 314.2$ & 284$\pm$21 & 30$\pm$21 & 27.5$\pm$6.3 & 2.90$\pm$0.66 & \n &  2007.41 &$-$6650$\pm$45 & 6505$\pm$87\\ 
1402+044  & 3 & 6  & 100 &1.96&  15.03& $ 327.6$ & 293.1$\pm$4.5 & 34.5$\pm$4.5\tablenotemark{b} & 77.0$\pm$7.9 & 8.11$\pm$0.83 & \n &  2015.17 &$-$1056.9$\pm$7.3 & 1657.9$\pm$4.5\\ 
1402+044  & 4 & 6  & 45 &1.53&  11.72& $ 337.9$ & 345$\pm$18 & 7$\pm$18 & 87$\pm$17 & 9.2$\pm$1.8 & \n &  2015.17 &$-$578$\pm$25 & 1424$\pm$13\\ 
1402+044  & 5 & 6  & 82 &0.52&  3.99& $ 334.1$ & 141.8$\pm$8.2\tablenotemark{c} & 167.7$\pm$8.3 & 55.8$\pm$7.7 & 5.88$\pm$0.81 & \n &  2015.17 &$-$223.6$\pm$7.3 & 463.5$\pm$6.1\\ 
1406$-$076  & 2 & 20  & 34 &7.72&  65.90& $ 253.2$ & 245.6$\pm$3.5 & 7.7$\pm$3.5 & 263$\pm$14 & 18.25$\pm$0.96 & \n &  2007.86 &$-$7357$\pm$46 & $-$2210$\pm$58\\ 
1406$-$076  & 3 & 15  & 14 &6.64&  56.72& $ 265.3$ & 227.5$\pm$6.7 & 37.8$\pm$6.7\tablenotemark{b} & 188$\pm$21 & 13.1$\pm$1.4 & \n &  2009.75 &$-$6621$\pm$31 & $-$544$\pm$52\\ 
1406$-$076  & 8\tablenotemark{a} & 12  & 28 &1.56&  13.34& $ 257.4$ & 250.0$\pm$2.7 & 7.4$\pm$2.8 & 278$\pm$17 & 19.3$\pm$1.2 & \n &  2010.83 &$-$1634$\pm$31 & $-$380$\pm$21\\ 
1406$-$076  & 9 & 9  & 104 &0.31&  2.63& $ 268.2$ & 237.9$\pm$2.5 & 30.3$\pm$2.6\tablenotemark{b} & 71.8$\pm$3.8 & 4.99$\pm$0.26 & \n &  2010.08 &$-$338.2$\pm$4.9 & $-$29.0$\pm$3.2\\ 
1406$-$076  & 11\tablenotemark{a} & 12  & 18 &2.04&  17.46& $ 251.1$ & 252.6$\pm$1.6 & 1.5$\pm$1.7 & 325$\pm$18 & 22.6$\pm$1.3 & \n &  2009.42 &$-$2165$\pm$32 & $-$735$\pm$13\\ 
1406$-$076  & 13 & 5  & 204 &0.26&  2.22& $ 263.1$ & 264$\pm$17 & 1$\pm$17 & 62$\pm$11 & 4.28$\pm$0.78 & \n &  2012.19 &$-$250.4$\pm$8.4 & $-$30$\pm$15\\ 
1413+135  & 1 & 14  & 8 &19.08&  73.34& $ 59.1$ & 21$\pm$38 & 38$\pm$39 & 45$\pm$25 & 0.70$\pm$0.40 & \n &  2005.21 &16405$\pm$98 & 9838$\pm$100\\ 
1413+135  & 2\tablenotemark{a} & 13  & 4 &8.00&  30.76& $ 59.0$ & 75$\pm$50 & 16$\pm$50 & 19$\pm$14 & 0.29$\pm$0.21 & \n &  2005.21 &6879$\pm$50 & 4133$\pm$59\\ 
1413+135  & 3\tablenotemark{a} & 19  & 14 &7.12&  27.37& $ 249.0$ & 253.4$\pm$4.2 & 4.5$\pm$4.2 & 111.7$\pm$9.7 & 1.75$\pm$0.15 & \n &  2002.38 &$-$6708$\pm$38 & $-$2575$\pm$30\\ 
1413+135  & 4 & 18  & 9 &4.32&  16.60& $ 249.7$ & 248.4$\pm$4.9 & 1.3$\pm$4.9 & 82.7$\pm$7.7 & 1.29$\pm$0.12 & 1950.7$\pm$5.3 &  2004.11 &$-$4140$\pm$31 & $-$1532$\pm$27\\ 
1413+135  & 6 & 23  & 22 &2.43&  9.32& $ 246.3$ & 196$\pm$45 & 51$\pm$45 & 9.1$\pm$6.1\tablenotemark{d} & 0.142$\pm$0.096 & \n &  2003.47 &$-$2225$\pm$45 & $-$988$\pm$16\\ 
1413+135  & 7 & 18  & 46 &0.76&  2.91& $ 245.8$ & 259.5$\pm$8.8 & 13.7$\pm$8.8 & 21.5$\pm$3.0 & 0.337$\pm$0.047 & \n &  2005.11 &$-$734$\pm$12 & $-$318$\pm$14\\ 
1413+135  & 8 & 23  & 206 &0.32&  1.23& $ 246.7$ & 227$\pm$14 & 20$\pm$14 & 9.2$\pm$2.2\tablenotemark{d} & 0.144$\pm$0.034 & \n &  2003.47 &$-$306$\pm$13 & $-$137.3$\pm$4.7\\ 
1417+385  & 1 & 5  & 23 &1.12&  9.55& $ 157.5$ & 132$\pm$11 & 26$\pm$11 & 196$\pm$37 & 15.4$\pm$3.0 & \n &  2004.42 &407$\pm$66 & $-$1014$\pm$37\\ 
1417+385  & 3 & 9  & 35 &0.26&  2.18& $ 182.3$ & 141$\pm$10 & 41$\pm$12\tablenotemark{b} & 96$\pm$14 & 7.5$\pm$1.1 & \n &  2011.11 &$-$14$\pm$28 & $-$250.6$\pm$8.8\\ 
1418+546  & 7 & 18  & 81 &5.34&  13.98& $ 128.9$ & 108$\pm$55 & 21$\pm$55 & 27$\pm$23 & 0.27$\pm$0.22 & \n &  2009.65 &4176$\pm$47 & $-$3360$\pm$51\\ 
1418+546  & 9 & 7  & 80 &1.65&  4.33& $ 125.7$ & 164$\pm$22 & 38$\pm$22 & 94$\pm$27 & 0.93$\pm$0.27 & \n &  2002.49 &1342$\pm$28 & $-$956$\pm$20\\ 
1418+546  & 12\tablenotemark{a} & 27  & 253 &0.25&  0.66& $ 129.0$ & 70$\pm$12 & 59$\pm$12\tablenotemark{b} & 8.7$\pm$1.6 & 0.086$\pm$0.016 & \n &  2007.38 &200.8$\pm$5.2 & $-$158.7$\pm$5.8\\ 
1418$-$110  & 1 & 6  & 2 &2.30&  \n& $ 136.1$ & 236$\pm$17 & 100$\pm$17\tablenotemark{b} & 114$\pm$26 & \n & \n &  2018.14 &1552$\pm$20 & $-$1686$\pm$42\\ 
1418$-$110  & 2 & 5  & 5 &0.48&  \n& $ 134.7$ & 219$\pm$55 & 84$\pm$55 & 57$\pm$48 & \n & \n &  2017.52 &334$\pm$25 & $-$345$\pm$29\\ 
1420+326  & 1 & 7  & 9 &4.85&  34.23& $ 149.7$ & 145$\pm$28 & 5$\pm$28 & 397$\pm$182 & 15.4$\pm$7.1 & \n &  2014.78 &2456$\pm$56 & $-$4200$\pm$92\\ 
1420+326  & 2 & 7  & 13 &1.95&  13.75& $ 137.9$ & 155.8$\pm$4.7 & 17.9$\pm$4.7\tablenotemark{b} & 509$\pm$54 & 19.7$\pm$2.1 & \n &  2014.78 &1314$\pm$16 & $-$1466$\pm$25\\ 
1420+326  & 3 & 7  & 29 &1.32&  9.36& $ 129.8$ & 142.4$\pm$5.7 & 12.6$\pm$5.8 & 361$\pm$34 & 14.0$\pm$1.3 & \n &  2014.78 &1028$\pm$17 & $-$862$\pm$14\\ 
1420+326  & 4 & 7  & 48 &0.81&  5.73& $ 126.8$ & 121$\pm$13 & 6$\pm$13 & 310$\pm$57 & 12.0$\pm$2.2 & \n &  2014.78 &662$\pm$22 & $-$493$\pm$32\\ 
1420+326  & 5 & 6  & 51 &0.37&  2.63& $ 135.0$ & 138.4$\pm$8.7 & 3.3$\pm$9.0 & 248$\pm$34 & 9.6$\pm$1.3 & \n &  2014.78 &265$\pm$20 & $-$265$\pm$11\\ 
1424+240  & 1 & 11  & 49 &1.45&  9.72& $ 147.0$ & 161$\pm$12 & 14$\pm$12 & 81$\pm$25 & 2.83$\pm$0.89 & \n &  2012.88 &821$\pm$25 & $-$1304$\pm$62\\ 
1424+240  & 2 & 11  & 47 &0.51&  3.38& $ 141.0$ & 128.7$\pm$5.2 & 12.4$\pm$5.4 & 54.6$\pm$5.3 & 1.91$\pm$0.18 & \n &  2012.88 &366$\pm$14 & $-$432$\pm$10\\ 
1435+638  & 1 & 5  & 24 &11.31&  95.57& $ 220.5$ & 245$\pm$17 & 25$\pm$17 & 50$\pm$12 & 4.2$\pm$1.0 & \n &  2011.88 &$-$7359$\pm$11 & $-$8608$\pm$15\\ 
1435+638  & 3 & 5  & 125 &2.87&  24.23& $ 238.6$ & 236.6$\pm$2.6 & 2.0$\pm$2.6 & 108.4$\pm$3.5 & 9.16$\pm$0.30 & 1984.71$\pm$0.51 &  2011.88 &$-$2468.0$\pm$1.7 & $-$1506.2$\pm$5.7\\ 
1435+638  & 5 & 5  & 290 &1.47&  12.43& $ 234.6$ & 219$\pm$27 & 15$\pm$27 & 31$\pm$12 & 2.7$\pm$1.1 & \n &  2011.88 &$-$1204$\pm$16 & $-$857.3$\pm$9.0\\ 
1435+638  & 6 & 5  & 626 &1.21&  10.22& $ 232.7$ & 222.2$\pm$8.5 & 10.5$\pm$8.5 & 42.5$\pm$5.7 & 3.60$\pm$0.49 & \n &  2011.88 &$-$968.5$\pm$7.5 & $-$740.2$\pm$3.6\\ 
1435+638  & 7 & 5  & 90 &0.89&  7.49& $ 232.7$ & 221$\pm$38 & 12$\pm$38 & 21$\pm$12 & 1.7$\pm$1.0 & \n &  2011.88 &$-$707.8$\pm$7.7 & $-$541$\pm$15\\ 
1441+252  & 1 & 7  & 60 &1.41&  11.17& $ 293.5$ & 297.8$\pm$2.8 & 4.3$\pm$2.8 & 174.1$\pm$6.8 & 8.72$\pm$0.34 & 2007.35$\pm$0.31 &  2015.48 &$-$1284.5$\pm$5.0 & 558.6$\pm$7.2\\ 
1441+252  & 2 & 7  & 43 &0.51&  4.05& $ 279.2$ & 247$\pm$14 & 32$\pm$14 & 102$\pm$29 & 5.1$\pm$1.4 & \n &  2015.48 &$-$499$\pm$25 & 84$\pm$17\\ 
1458+718  & 1 & 11  & 29 &41.08&  321.38& $ 164.2$ & 137$\pm$32 & 27$\pm$32 & 64$\pm$31 & 3.1$\pm$1.5 & \n &  2005.07 &11208$\pm$115 & $-$39519$\pm$92\\ 
1458+718  & 2 & 12  & 75 &27.35&  213.99& $ 166.4$ & 4$\pm$32 & 162$\pm$32 & 28$\pm$27 & 1.4$\pm$1.3 & \n &  2005.07 &6429$\pm$18 & $-$26596$\pm$61\\ 
1458+718  & 3 & 13  & 119 &25.08&  196.22& $ 164.3$ & 259$\pm$22 & 95$\pm$22\tablenotemark{b} & 26.3$\pm$5.2 & 1.28$\pm$0.25 & \n &  2004.40 &6800$\pm$15 & $-$24142$\pm$44\\ 
1458+718  & 4\tablenotemark{a} & 12  & 82 &24.16&  188.99& $ 162.9$ & 75$\pm$77 & 88$\pm$77 & 4.6$\pm$7.0 & 0.22$\pm$0.34 & \n &  2005.07 &7094$\pm$21 & $-$23092$\pm$28\\ 
1458+718  & 5\tablenotemark{a} & 12  & 50 &22.57&  176.62& $ 167.6$ & 111$\pm$18 & 57$\pm$18\tablenotemark{b} & 36$\pm$10 & 1.75$\pm$0.51 & \n &  2005.07 &4821$\pm$35 & $-$22047$\pm$38\\ 
1458+718  & 6 & 14  & 50 &1.63&  12.78& $ 163.6$ & 167.1$\pm$1.8 & 3.5$\pm$2.0 & 141.8$\pm$6.3 & 6.89$\pm$0.31 & 1993.97$\pm$0.55 &  2005.60 &465$\pm$19 & $-$1584$\pm$27\\ 
1458+718  & 7\tablenotemark{a} & 13  & 123 &1.29&  10.08& $ 159.7$ & 161.4$\pm$1.6 & 1.7$\pm$1.6 & 121.6$\pm$5.2 & 5.91$\pm$0.25 & \n &  2006.28 &454$\pm$12 & $-$1231$\pm$21\\ 
1502+036  & 4 & 11  & 8 &0.94&  5.09& $ 296.4$ & 14$\pm$92 & 78$\pm$92 & 3.8$\pm$9.1 & 0.09$\pm$0.23 & \n &  2014.82 &$-$841$\pm$13 & 422$\pm$26\\ 
1502+106  & 2 & 22  & 104 &2.54&  21.71& $ 122.1$ & 114.8$\pm$2.4 & 7.3$\pm$2.4\tablenotemark{b} & 132.6$\pm$6.6 & 10.47$\pm$0.52 & \n &  2004.62 &1861$\pm$30 & $-$1216$\pm$23\\ 
1502+106  & 3 & 8  & 164 &0.89&  7.60& $ 118.8$ & 131.2$\pm$9.4 & 12.4$\pm$9.7 & 78$\pm$13 & 6.2$\pm$1.0 & \n &  2001.73 &697$\pm$43 & $-$356$\pm$37\\ 
1502+106  & 4\tablenotemark{a} & 12  & 131 &0.87&  7.42& $ 101.0$ & 104.0$\pm$2.9 & 3.0$\pm$3.2 & 231$\pm$14 & 18.2$\pm$1.1 & \n &  2006.23 &754$\pm$27 & $-$141$\pm$22\\ 
1502+106  & 5\tablenotemark{a} & 12  & 139 &0.73&  6.23& $ 101.1$ & 173$\pm$13 & 72$\pm$13\tablenotemark{b} & 62.2$\pm$7.2 & 4.91$\pm$0.57 & \n &  2009.62 &715$\pm$18 & $-$127.6$\pm$8.0\\ 
1504+377  & 5 & 5  & 93 &0.81&  5.70& $ 222.0$ & 224.2$\pm$3.0 & 2.1$\pm$3.3 & 108.6$\pm$5.8 & 4.17$\pm$0.22 & 1992.62$\pm$0.37 &  2000.15 &$-$561$\pm$14 & $-$621$\pm$26\\ 
1504$-$166  & 1\tablenotemark{a} & 10  & 186 &3.88&  30.07& $ 162.2$ & 148.5$\pm$8.6 & 13.7$\pm$8.6 & 79$\pm$12 & 3.74$\pm$0.56 & \n &  2003.57 &1169$\pm$53 & $-$3672$\pm$53\\ 
1504$-$166  & 2 & 10  & 143 &2.21&  17.11& $ 189.7$ & 162.4$\pm$9.8 & 27.3$\pm$9.8 & 37.2$\pm$7.4 & 1.76$\pm$0.35 & \n &  2003.57 &$-$377$\pm$27 & $-$2164$\pm$33\\ 
1504$-$166  & 3\tablenotemark{a} & 10  & 191 &1.16&  8.99& $ 189.3$ & 177.0$\pm$3.0 & 12.3$\pm$3.2\tablenotemark{b} & 84.1$\pm$2.1 & 3.987$\pm$0.100 & \n &  2003.57 &$-$190$\pm$20 & $-$1115.5$\pm$9.5\\ 
1504$-$166  & 5 & 5  & 72 &4.30&  33.31& $ 155.7$ & 74.7$\pm$6.2 & 81.0$\pm$6.2\tablenotemark{b} & 97.3$\pm$4.3 & 4.61$\pm$0.20 & \n &  2008.19 &1830.1$\pm$6.8 & $-$3902$\pm$22\\ 
1508$-$055  & 2 & 12  & 11 &14.78&  123.18& $ 83.5$ & 266$\pm$111 & 177$\pm$111 & 3$\pm$15 & 0.20$\pm$0.88 & \n &  2003.23 &14674$\pm$77 & 1673$\pm$71\\ 
1508$-$055  & 4 & 12  & 18 &1.62&  13.47& $ 82.3$ & 167$\pm$33 & 84$\pm$33 & 19.9$\pm$8.2 & 1.18$\pm$0.49 & \n &  2003.23 &1610$\pm$65 & 180$\pm$34\\ 
1509+054  & 1 & 9  & 56 &3.41&  5.31& $ 266.8$ & 200.6$\pm$9.5 & 66.2$\pm$9.5\tablenotemark{b} & 22.5$\pm$2.7 & 0.124$\pm$0.015 & \n &  2012.14 &$-$3422$\pm$19 & $-$238$\pm$12\\ 
1509+054  & 2 & 9  & 348 &2.62&  4.09& $ 273.8$ & 60.3$\pm$6.9\tablenotemark{c} & 146.5$\pm$6.9\tablenotemark{b} & 14.1$\pm$2.0 & 0.078$\pm$0.011 & \n &  2012.14 &$-$2589$\pm$10 & 190.9$\pm$7.6\\ 
1509+054  & 3 & 9  & 38 &2.55&  3.97& $ 90.8$ & 144.1$\pm$6.0 & 53.3$\pm$6.0\tablenotemark{b} & 51.7$\pm$4.4 & 0.285$\pm$0.024 & \n &  2012.14 &2620$\pm$31 & $-$135$\pm$14\\ 
1509+054  & 4 & 9  & 86 &2.14&  3.33& $ 89.3$ & 129$\pm$56 & 40$\pm$56 & 3.4$\pm$2.8 & 0.018$\pm$0.015 & \n &  2012.14 &2142$\pm$13 & 20$\pm$15\\ 
1510$-$089  & 1\tablenotemark{a} & 20  & 209 &3.02&  15.11& $ 334.4$ & 334.7$\pm$1.1 & 0.3$\pm$1.2 & 725$\pm$23 & 16.08$\pm$0.50 & \n &  1998.79 &$-$1457$\pm$21 & 3051$\pm$53\\ 
1510$-$089  & 2 & 6  & 154 &1.34&  6.68& $ 323.0$ & 353.6$\pm$4.5 & 30.6$\pm$4.6\tablenotemark{b} & 831$\pm$107 & 18.4$\pm$2.4 & \n &  1996.58 &$-$801$\pm$16 & 1036$\pm$27\\ 
1510$-$089  & 3 & 7  & 327 &0.26&  1.30& $ 325.8$ & 335$\pm$10 & 9$\pm$10 & 211$\pm$50 & 4.7$\pm$1.1 & \n &  1996.49 &$-$141.9$\pm$8.2 & 206$\pm$16\\ 
1510$-$089  & 4 & 10  & 97 &2.02&  10.10& $ 325.2$ & 326.2$\pm$3.3 & 1.0$\pm$3.6 & 909$\pm$48 & 20.2$\pm$1.1 & 1997.88$\pm$0.13 &  2000.01 &$-$1111$\pm$61 & 1596$\pm$47\\ 
1510$-$089  & 5 & 7  & 72 &2.18&  10.88& $ 320.7$ & 322.2$\pm$5.7 & 1.5$\pm$5.9 & 824$\pm$81 & 18.3$\pm$1.8 & 1999.01$\pm$0.29 &  2001.73 &$-$1419$\pm$61 & 1740$\pm$61\\ 
1510$-$089  & 6 & 7  & 177 &1.48&  7.40& $ 320.1$ & 318.4$\pm$3.3 & 1.6$\pm$4.0 & 666$\pm$42 & 14.77$\pm$0.93 & 2000.22$\pm$0.14 &  2002.75 &$-$1104$\pm$41 & 1308$\pm$74\\ 
1510$-$089  & 8\tablenotemark{a} & 24  & 169 &3.40&  17.00& $ 331.8$ & 335.5$\pm$1.1 & 3.8$\pm$1.2\tablenotemark{b} & 986$\pm$20 & 21.86$\pm$0.45 & \n &  2007.40 &$-$1297$\pm$33 & 2308$\pm$36\\ 
1510$-$089  & 9 & 5  & 87 &0.98&  4.92& $ 325.3$ & 323.6$\pm$7.8 & 1.6$\pm$8.2 & 765$\pm$118 & 17.0$\pm$2.6 & \n &  2006.97 &$-$483$\pm$36 & 704$\pm$65\\ 
1510$-$089  & 15 & 45  & 279 &2.44&  12.22& $ 328.4$ & 329.5$\pm$1.2 & 1.1$\pm$1.4 & 975$\pm$23 & 21.62$\pm$0.52 & 2008.654$\pm$0.069 &  2011.08 &$-$1233$\pm$28 & 1996$\pm$40\\ 
1510$-$089  & 16\tablenotemark{a} & 18  & 86 &1.59&  7.97& $ 323.9$ & 327.0$\pm$2.3 & 3.1$\pm$2.8 & 1269$\pm$62 & 28.1$\pm$1.4 & \n &  2009.65 &$-$992$\pm$34 & 1370$\pm$57\\ 
1510$-$089  & 17\tablenotemark{a} & 20  & 231 &1.65&  8.22& $ 319.8$ & 320.4$\pm$2.6 & 0.6$\pm$3.0 & 1030$\pm$51 & 22.8$\pm$1.1 & \n &  2011.02 &$-$911$\pm$35 & 1074$\pm$49\\ 
1510$-$089  & 19\tablenotemark{a} & 20  & 1086 &0.80&  3.99& $ 325.1$ & 324.2$\pm$1.5 & 1.0$\pm$1.8 & 966$\pm$29 & 21.43$\pm$0.64 & \n &  2012.79 &$-$450$\pm$11 & 646$\pm$19\\ 
1510$-$089  & 20 & 8  & 848 &0.34&  1.70& $ 322.7$ & 324$\pm$13 & 1$\pm$13 & 247$\pm$56 & 5.5$\pm$1.2 & \n &  2012.82 &$-$209$\pm$13 & 275$\pm$14\\ 
1510$-$089  & 22 & 5  & 945 &0.34&  1.71& $ 337.8$ & 348.4$\pm$5.8 & 10.6$\pm$5.9 & 1080$\pm$229 & 24.0$\pm$5.1 & \n &  2013.52 &$-$123.4$\pm$7.2 & 289$\pm$19\\ 
1514+004  & 1 & 7  & 22 &12.02&  12.03& $ 326.6$ & 23$\pm$39 & 57$\pm$39 & 127$\pm$69 & 0.44$\pm$0.24 & \n &  2008.88 &$-$6595$\pm$107 & 10080$\pm$84\\ 
1514+004  & 2 & 7  & 20 &8.59&  8.60& $ 328.7$ & 191$\pm$66 & 138$\pm$66 & 78$\pm$93 & 0.27$\pm$0.32 & \n &  2008.88 &$-$4472$\pm$106 & 7307$\pm$112\\ 
1514+004  & 3 & 5  & 17 &6.74&  6.75& $ 332.5$ & 308$\pm$12 & 25$\pm$12 & 131$\pm$30 & 0.45$\pm$0.10 & \n &  2007.95 &$-$3126$\pm$24 & 5986$\pm$15\\ 
1514+004  & 4 & 8  & 10 &4.74&  4.74& $ 333.8$ & 315$\pm$40 & 19$\pm$40 & 72$\pm$42 & 0.25$\pm$0.14 & \n &  2010.31 &$-$2157$\pm$70 & 4311$\pm$122\\ 
1514+004  & 5 & 9  & 17 &3.05&  3.06& $ 333.0$ & 343$\pm$91 & 10$\pm$91 & 8$\pm$18 & 0.027$\pm$0.061 & \n &  2009.93 &$-$1388$\pm$27 & 2730$\pm$43\\ 
1514+004  & 6 & 8  & 18 &2.15&  2.15& $ 333.1$ & 350$\pm$13 & 17$\pm$13 & 28.3$\pm$6.9 & 0.097$\pm$0.024 & \n &  2010.31 &$-$977$\pm$14 & 1952$\pm$16\\ 
1514+004  & 7 & 9  & 37 &1.42&  1.42& $ 333.7$ & 130$\pm$41 & 157$\pm$41 & 16$\pm$10 & 0.056$\pm$0.034 & \n &  2009.93 &$-$616$\pm$16 & 1264$\pm$32\\ 
1514+004  & 8 & 9  & 196 &0.55&  0.55& $ 331.9$ & 332$\pm$16 & 1$\pm$16 & 10.6$\pm$3.1 & 0.036$\pm$0.011 & \n &  2009.93 &$-$264.0$\pm$5.7 & 494.0$\pm$8.0\\ 
1514+197  & 1 & 6  & 16 &3.98&  \n& $ 339.6$ & 1$\pm$31 & 21$\pm$31 & 54$\pm$45 & \n & \n &  2012.17 &$-$1388$\pm$10 & 3740$\pm$34\\ 
1514+197  & 2 & 6  & 33 &1.91&  \n& $ 331.8$ & 238$\pm$12 & 94$\pm$12\tablenotemark{b} & 178$\pm$23 & \n & \n &  2012.17 &$-$927.3$\pm$8.8 & 1668$\pm$42\\ 
1514+197  & 3 & 6  & 60 &0.56&  \n& $ 330.3$ & 333.8$\pm$4.7 & 3.5$\pm$5.7 & 375$\pm$36 & \n & 2010.51$\pm$0.18 &  2012.17 &$-$305$\pm$29 & 542$\pm$38\\ 
1514$-$241  & 8\tablenotemark{a} & 11  & 181 &7.12&  6.74& $ 163.4$ & 156.6$\pm$2.5 & 6.8$\pm$2.5 & 1711$\pm$104 & 5.54$\pm$0.34 & \n &  2008.39 &1933$\pm$79 & $-$6587$\pm$133\\ 
1514$-$241  & 9\tablenotemark{a} & 17  & 153 &7.96&  7.54& $ 162.5$ & 150.5$\pm$2.0 & 12.0$\pm$2.1\tablenotemark{b} & 1923$\pm$79 & 6.23$\pm$0.26 & \n &  2009.78 &2259$\pm$95 & $-$7353$\pm$138\\ 
1514$-$241  & 10 & 13  & 115 &7.43&  7.03& $ 167.1$ & 159.1$\pm$1.4 & 8.0$\pm$1.5\tablenotemark{b} & 1919$\pm$81 & 6.21$\pm$0.26 & \n &  2010.71 &1614$\pm$39 & $-$7137$\pm$84\\ 
1515$-$273  & 1 & 6  & 14 &1.43&  3.25& $ 89.2$ & 352.7$\pm$7.4 & 96.5$\pm$7.5\tablenotemark{b} & 88$\pm$21 & 0.73$\pm$0.18 & \n &  2018.31 &1431$\pm$10 & 28$\pm$21\\ 
1519$-$273  & 3 & 8  & 148 &0.25&  2.14& $ 278.2$ & 63$\pm$45 & 145$\pm$45 & 5.1$\pm$4.1 & 0.32$\pm$0.26 & \n &  2005.63 &$-$265$\pm$25 & 30$\pm$14\\ 
1520+319  & 2 & 14  & 37 &0.33&  2.78& $ 104.2$ & 342$\pm$18 & 122$\pm$18\tablenotemark{b} & 18.7$\pm$5.9 & 1.30$\pm$0.41 & \n &  2010.83 &314.8$\pm$4.9 & $-$77.8$\pm$5.8\\ 
1520+319  & 3 & 14  & 62 &0.24&  2.05& $ 348.2$ & 23$\pm$44 & 35$\pm$44 & 26$\pm$18 & 1.8$\pm$1.3 & \n &  2010.83 &$-$48$\pm$14 & 238$\pm$18\\ 
1532+016  & 1 & 13  & 91 &6.62&  56.33& $ 141.6$ & 96$\pm$20 & 46$\pm$20 & 13.0$\pm$4.3 & 0.88$\pm$0.29 & \n &  2003.11 &4078$\pm$25 & $-$5183$\pm$23\\ 
1532+016  & 2 & 15  & 65 &2.12&  18.02& $ 140.8$ & 154.3$\pm$4.5 & 13.5$\pm$4.7 & 96.9$\pm$9.7 & 6.52$\pm$0.65 & \n &  2003.11 &1283$\pm$38 & $-$1528$\pm$56\\ 
1532+016  & 4 & 8  & 156 &0.42&  3.58& $ 124.5$ & 133.9$\pm$4.0 & 9.4$\pm$4.1 & 99.8$\pm$6.8 & 6.72$\pm$0.46 & \n &  2008.91 &347.1$\pm$8.1 & $-$238.1$\pm$6.9\\ 
1537+279  & 2 & 6  & 4 &2.74&  22.94& $ 162.2$ & 222$\pm$30 & 59$\pm$30 & 75$\pm$34 & 6.6$\pm$3.0 & \n &  2015.52 &835$\pm$33 & $-$2607$\pm$33\\ 
1537+279  & 4 & 6  & 18 &0.34&  2.89& $ 142.8$ & 151$\pm$13 & 8$\pm$13 & 70$\pm$15 & 6.1$\pm$1.3 & \n &  2015.52 &209$\pm$15 & $-$276$\pm$15\\ 
1538+149  & 1 & 15  & 12 &3.27&  21.94& $ 325.3$ & 287$\pm$41 & 38$\pm$41 & 25$\pm$16 & 0.86$\pm$0.56 & \n &  2004.69 &$-$1849$\pm$63 & 2686$\pm$51\\ 
1538+149  & 2 & 6  & 28 &1.82&  12.18& $ 326.9$ & 319.0$\pm$6.4 & 7.9$\pm$6.5 & 249$\pm$27 & 8.73$\pm$0.96 & \n &  2005.28 &$-$989$\pm$21 & 1518$\pm$21\\ 
1538+149  & 3 & 9  & 25 &1.74&  11.66& $ 325.8$ & 323.3$\pm$7.0 & 2.5$\pm$7.1 & 150$\pm$17 & 5.28$\pm$0.61 & \n &  2008.46 &$-$1031$\pm$45 & 1510$\pm$38\\ 
1538+149  & 4 & 18  & 268 &0.52&  3.47& $ 324.6$ & 330.2$\pm$6.0 & 5.7$\pm$6.0 & 13.8$\pm$1.7\tablenotemark{d} & 0.486$\pm$0.059 & \n &  2004.43 &$-$299.6$\pm$5.4 & 421.0$\pm$7.8\\ 
1538+149  & 6 & 5  & 42 &1.44&  9.64& $ 329.4$ & 336$\pm$14 & 7$\pm$14 & 154$\pm$51 & 5.4$\pm$1.8 & \n &  2009.49 &$-$727$\pm$32 & 1228$\pm$86\\ 
1541+050  & 2 & 6  & 16 &8.17&  6.38& $ 199.2$ & 188.9$\pm$5.8 & 10.3$\pm$5.8 & 582$\pm$25 & 1.541$\pm$0.066 & \n &  2018.30 &$-$2682$\pm$60 & $-$7680$\pm$22\\ 
1541+050  & 4 & 7  & 16 &3.67&  2.87& $ 196.2$ & 175$\pm$15 & 21$\pm$15 & 93$\pm$41 & 0.25$\pm$0.11 & \n &  2018.30 &$-$1022$\pm$12 & $-$3532$\pm$37\\ 
1541+050  & 5 & 7  & 6 &2.07&  1.62& $ 193.8$ & 53$\pm$16\tablenotemark{c} & 141$\pm$16 & 87$\pm$18 & 0.230$\pm$0.047 & \n &  2018.30 &$-$486.2$\pm$9.5 & $-$2007$\pm$27\\ 
1541+050  & 6 & 7  & 12 &1.36&  1.06& $ 186.5$ & 34$\pm$14\tablenotemark{c} & 153$\pm$14 & 79$\pm$22 & 0.210$\pm$0.057 & \n &  2018.30 &$-$149.5$\pm$9.3 & $-$1341$\pm$25\\ 
1541+050  & 7 & 7  & 28 &0.61&  0.47& $ 181.2$ & 9$\pm$24 & 172$\pm$24 & 37$\pm$24 & 0.097$\pm$0.064 & \n &  2018.30 &$-$12.2$\pm$3.0 & $-$603$\pm$20\\ 
1542+616  & 1 & 8  & 7 &4.31&  26.43& $ 106.3$ & 156.3$\pm$8.3 & 50.0$\pm$8.3\tablenotemark{b} & 39.7$\pm$4.0 & 1.20$\pm$0.12 & \n &  2014.98 &4154$\pm$18 & $-$1247.2$\pm$10.0\\ 
1542+616  & 2 & 5  & 2 &2.50&  15.34& $ 108.4$ & 266$\pm$35 & 158$\pm$35 & 58$\pm$27 & 1.75$\pm$0.82 & \n &  2012.21 &2373$\pm$24 & $-$790$\pm$32\\ 
1542+616  & 3 & 9  & 4 &1.16&  7.12& $ 117.1$ & 249$\pm$93 & 132$\pm$93 & 4$\pm$10 & 0.12$\pm$0.31 & \n &  2014.98 &1031$\pm$33 & $-$530$\pm$16\\ 
1542+616  & 4 & 9  & 7 &0.63&  3.87& $ 127.3$ & 163$\pm$56 & 36$\pm$56 & 6.2$\pm$5.3 & 0.19$\pm$0.16 & \n &  2014.98 &504$\pm$15 & $-$387$\pm$15\\ 
1542+616  & 5 & 9  & 19 &0.22&  1.37& $ 134.5$ & 131$\pm$28 & 3$\pm$29 & 8.9$\pm$3.9 & 0.27$\pm$0.12 & \n &  2014.98 &165$\pm$11 & $-$161$\pm$11\\ 
1546+027  & 2 & 8  & 47 &2.47&  13.50& $ 165.6$ & 164.1$\pm$3.4 & 1.5$\pm$3.7 & 487$\pm$48 & 12.3$\pm$1.2 & 1994.16$\pm$0.54 &  1998.78 &563$\pm$57 & $-$2212$\pm$105\\ 
1546+027  & 3 & 10  & 201 &2.30&  12.56& $ 172.1$ & 168.4$\pm$2.5 & 3.7$\pm$2.8 & 438$\pm$25 & 11.03$\pm$0.63 & 1996.83$\pm$0.34 &  2002.30 &341$\pm$49 & $-$2405$\pm$65\\ 
1546+027  & 4 & 10  & 317 &1.06&  5.76& $ 173.0$ & 166.0$\pm$3.6 & 7.0$\pm$3.8 & 166$\pm$22 & 4.19$\pm$0.56 & \n &  2002.30 &141$\pm$23 & $-$1095$\pm$58\\ 
1546+027  & 6\tablenotemark{a} & 27  & 351 &2.74&  14.98& $ 166.9$ & 167.3$\pm$1.1 & 0.4$\pm$1.2 & 392.3$\pm$7.4 & 9.88$\pm$0.19 & \n &  2011.63 &580$\pm$27 & $-$2480$\pm$27\\ 
1546+027  & 7 & 14  & 293 &1.28&  6.99& $ 189.4$ & 185.2$\pm$1.1 & 4.2$\pm$1.3\tablenotemark{b} & 449$\pm$19 & 11.30$\pm$0.49 & 2007.62$\pm$0.14 &  2010.49 &$-$210$\pm$13 & $-$1273$\pm$30\\ 
1546+027  & 8\tablenotemark{a} & 23  & 155 &2.47&  13.48& $ 181.2$ & 176.0$\pm$1.1 & 5.2$\pm$1.3\tablenotemark{b} & 502$\pm$14 & 12.63$\pm$0.35 & \n &  2014.77 &$-$54$\pm$29 & $-$2430$\pm$43\\ 
1546+027  & 10 & 14  & 58 &1.59&  8.68& $ 193.7$ & 198.2$\pm$4.2 & 4.4$\pm$4.2 & 164$\pm$24 & 4.13$\pm$0.59 & \n &  2016.77 &$-$363$\pm$14 & $-$1502$\pm$39\\ 
1548+056  & 1 & 7  & 156 &4.82&  41.06& $ 9.9$ & 27.3$\pm$6.2 & 17.4$\pm$6.2 & 172$\pm$25 & 11.6$\pm$1.7 & \n &  1998.52 &809$\pm$33 & 4713$\pm$64\\ 
1548+056  & 3 & 5  & 267 &1.72&  14.63& $ 6.8$ & 17.6$\pm$3.7 & 10.8$\pm$3.8 & 164$\pm$12 & 11.01$\pm$0.81 & \n &  2009.62 &209$\pm$23 & 1723$\pm$27\\ 
1548+056  & 7 & 6  & 1514 &0.70&  5.99& $ 347.0$ & 345.9$\pm$6.8 & 1.1$\pm$6.9 & 77$\pm$16 & 5.2$\pm$1.1 & 1991.3$\pm$2.8 &  2000.17 &$-$152$\pm$14 & 660$\pm$31\\ 
1548+056  & 8 & 7  & 1237 &1.22&  10.40& $ 349.5$ & 359.9$\pm$1.5 & 10.3$\pm$1.5\tablenotemark{b} & 114.8$\pm$2.7 & 7.70$\pm$0.18 & \n &  2008.59 &$-$222.2$\pm$8.3 & 1243.0$\pm$7.4\\ 
1549+089  & 2 & 7  & 7 &0.70&  \n& $ 227.1$ & 235.1$\pm$7.2 & 8.0$\pm$7.2 & 158$\pm$15 & \n & \n &  2015.59 &$-$509.5$\pm$8.4 & $-$474$\pm$20\\ 
1550+582  & 1 & 6  & 16 &1.85&  15.63& $ 161.2$ & 183$\pm$22 & 22$\pm$22 & 30$\pm$17 & 1.9$\pm$1.1 & \n &  2017.63 &597.0$\pm$3.2 & $-$1760$\pm$11\\ 
1550+582  & 2 & 6  & 69 &0.73&  6.15& $ 170.6$ & 263$\pm$80 & 92$\pm$80 & 3.7$\pm$8.7 & 0.23$\pm$0.56 & \n &  2017.63 &117.8$\pm$3.1 & $-$717.3$\pm$6.8\\ 
1550+582  & 3 & 6  & 121 &0.37&  3.14& $ 176.9$ & 343$\pm$11\tablenotemark{c} & 166$\pm$11 & 20.3$\pm$6.4 & 1.30$\pm$0.41 & \n &  2017.63 &17.9$\pm$1.6 & $-$364.6$\pm$4.6\\ 
1551+130  & 1\tablenotemark{a} & 21  & 50 &9.60&  81.06& $ 19.5$ & 18.7$\pm$8.2 & 0.7$\pm$8.2 & 15.3$\pm$3.6 & 0.97$\pm$0.23 & \n &  2014.50 &3193.9$\pm$5.6 & 9038$\pm$12\\ 
1551+130  & 2 & 21  & 25 &4.69&  39.66& $ 1.2$ & 18.3$\pm$2.3 & 17.1$\pm$2.4\tablenotemark{b} & 157.8$\pm$9.9 & 10.04$\pm$0.63 & \n &  2014.50 &68$\pm$20 & 4589$\pm$35\\ 
1551+130  & 3\tablenotemark{a} & 22  & 31 &3.76&  31.74& $ 351.7$ & 357.8$\pm$1.6 & 6.1$\pm$1.6\tablenotemark{b} & 194.8$\pm$7.9 & 12.39$\pm$0.50 & \n &  2014.50 &$-$538$\pm$18 & 3584$\pm$26\\ 
1551+130  & 4\tablenotemark{a} & 22  & 52 &2.83&  23.90& $ 354.2$ & 332.1$\pm$3.2 & 22.0$\pm$3.3\tablenotemark{b} & 220$\pm$14 & 14.03$\pm$0.91 & \n &  2014.50 &$-$216$\pm$38 & 2681$\pm$50\\ 
1551+130  & 5 & 22  & 65 &1.76&  14.90& $ 15.7$ & 358.4$\pm$1.8 & 17.2$\pm$1.9\tablenotemark{b} & 95.5$\pm$5.8 & 6.08$\pm$0.37 & \n &  2014.50 &479$\pm$10 & 1633$\pm$19\\ 
1551+130  & 6 & 5  & 11 &0.53&  4.44& $ 17.8$ & 195$\pm$32 & 177$\pm$32 & 129$\pm$102 & 8.2$\pm$6.5 & \n &  2010.35 &158$\pm$19 & 488$\pm$57\\ 
1551+130  & 7\tablenotemark{a} & 17  & 91 &0.95&  8.00& $ 359.4$ & 4.9$\pm$2.0 & 5.5$\pm$2.1 & 163.3$\pm$8.7 & 10.39$\pm$0.56 & \n &  2015.96 &$-$20$\pm$12 & 835$\pm$19\\ 
1557+565  & 1 & 5  & 18 &4.49&  \n& $ 97.8$ & 105$\pm$47 & 7$\pm$47 & 95$\pm$134 & \n & \n &  2015.35 &4450$\pm$71 & $-$611$\pm$23\\ 
1557+565  & 2 & 5  & 13 &1.80&  \n& $ 101.8$ & 130$\pm$11 & 28$\pm$11 & 114$\pm$24 & \n & \n &  2015.35 &1761$\pm$24 & $-$368.5$\pm$9.6\\ 
1557+565  & 3 & 5  & 16 &0.95&  \n& $ 116.9$ & 162$\pm$23 & 46$\pm$23 & 40$\pm$11 & \n & \n &  2015.35 &843$\pm$14 & $-$427.6$\pm$8.3\\ 
1557+565  & 4 & 5  & 32 &0.32&  \n& $ 129.0$ & 299$\pm$14\tablenotemark{c} & 170$\pm$14 & 18.1$\pm$3.6 & \n & \n &  2015.35 &245.9$\pm$2.6 & $-$199.0$\pm$3.8\\ 
1602+576  & 1 & 6  & 17 &5.36&  42.58& $ 135.0$ & 114$\pm$10 & 21$\pm$10 & 26.3$\pm$4.0 & 2.62$\pm$0.40 & \n &  2017.89 &3802.1$\pm$3.8 & $-$3794.8$\pm$4.8\\ 
1602+576  & 2 & 6  & 8 &3.59&  28.49& $ 133.3$ & 98.2$\pm$4.4 & 35.0$\pm$4.4\tablenotemark{b} & 40.8$\pm$4.5 & 4.07$\pm$0.45 & \n &  2017.89 &2626.1$\pm$4.5 & $-$2461.3$\pm$3.1\\ 
1602+576  & 3 & 6  & 8 &2.28&  18.13& $ 141.8$ & 113$\pm$12 & 29$\pm$12 & 59$\pm$12 & 5.9$\pm$1.2 & \n &  2017.89 &1430$\pm$11 & $-$1803$\pm$12\\ 
1602+576  & 4 & 6  & 8 &1.60&  12.74& $ 145.2$ & 19$\pm$56 & 127$\pm$56 & 42$\pm$61 & 4.2$\pm$6.1 & \n &  2017.89 &922$\pm$21 & $-$1303$\pm$43\\ 
1602+576  & 5 & 6  & 67 &1.17&  9.31& $ 149.8$ & 135$\pm$20 & 15$\pm$20 & 25.5$\pm$8.2 & 2.55$\pm$0.82 & \n &  2017.89 &595.8$\pm$8.3 & $-$1020.4$\pm$7.8\\ 
1602+576  & 6 & 6  & 56 &0.91&  7.25& $ 154.1$ & 50$\pm$32 & 104$\pm$32 & 14.8$\pm$6.8 & 1.48$\pm$0.68 & \n &  2017.89 &402.9$\pm$4.9 & $-$817.9$\pm$8.8\\ 
1603+573  & 1 & 7  & 7 &4.90&  35.41& $ 290.0$ & 299.6$\pm$7.2 & 9.6$\pm$7.2 & 542$\pm$68 & 22.0$\pm$2.8 & \n &  2018.03 &$-$4704$\pm$50 & 1737$\pm$47\\ 
1603+573  & 2 & 7  & 15 &3.35&  24.21& $ 280.9$ & 306$\pm$13 & 25$\pm$13 & 223$\pm$52 & 9.0$\pm$2.1 & \n &  2018.03 &$-$3329$\pm$39 & 662$\pm$33\\ 
1603+573  & 3 & 7  & 8 &2.96&  21.41& $ 267.6$ & 279$\pm$16 & 11$\pm$16 & 172$\pm$19 & 6.96$\pm$0.78 & \n &  2018.03 &$-$2996$\pm$10 & $-$116$\pm$37\\ 
1604+159  & 4 & 6  & 9 &2.07&  12.54& $ 65.8$ & 335$\pm$79 & 91$\pm$79 & 13$\pm$27 & 0.38$\pm$0.81 & \n &  2011.63 &1887$\pm$40 & 851$\pm$22\\ 
1604+159  & 5 & 5  & 40 &0.88&  5.32& $ 62.2$ & 64.4$\pm$8.1 & 2.1$\pm$8.2 & 71$\pm$14 & 2.09$\pm$0.41 & \n &  2011.08 &785$\pm$16 & 412.6$\pm$7.8\\ 
1604+159  & 6 & 5  & 65 &0.30&  1.84& $ 60.6$ & 70$\pm$10 & 10$\pm$10 & 32.6$\pm$6.1 & 0.96$\pm$0.18 & \n &  2011.08 &269.1$\pm$6.7 & 150.5$\pm$6.2\\ 
1606+106  & 5 & 8  & 185 &1.08&  9.05& $ 309.0$ & 321.8$\pm$1.9 & 12.8$\pm$2.8\tablenotemark{b} & 293$\pm$12 & 17.87$\pm$0.73 & \n &  1999.61 &$-$1018$\pm$14 & 909$\pm$48\\ 
1606+106  & 6 & 7  & 78 &1.33&  11.18& $ 309.1$ & 319.5$\pm$6.4 & 10.4$\pm$7.3 & 259$\pm$32 & 15.8$\pm$1.9 & \n &  2001.05 &$-$879$\pm$23 & 659$\pm$115\\ 
1606+106  & 7 & 13  & 51 &1.90&  15.91& $ 314.4$ & 326.4$\pm$2.8 & 12.0$\pm$3.0\tablenotemark{b} & 294$\pm$15 & 17.97$\pm$0.91 & \n &  2005.79 &$-$1256$\pm$39 & 1176$\pm$45\\ 
1606+106  & 8\tablenotemark{a} & 10  & 127 &1.32&  11.03& $ 304.8$ & 332.8$\pm$6.9 & 28.0$\pm$7.0\tablenotemark{b} & 106$\pm$12 & 6.47$\pm$0.73 & \n &  2007.57 &$-$1080$\pm$26 & 750$\pm$23\\ 
1606+106  & 9 & 12  & 212 &0.37&  3.12& $ 311.4$ & 248$\pm$40 & 63$\pm$40 & 15.9$\pm$9.5\tablenotemark{d} & 0.97$\pm$0.58 & \n &  2006.71 &$-$277$\pm$24 & 247$\pm$23\\ 
1607+268  & 1 & 8  & 8 &53.36&  314.78& $ 200.9$ & 133$\pm$56 & 68$\pm$56 & 16$\pm$16 & 0.46$\pm$0.47 & \n &  2007.52 &$-$19056$\pm$77 & $-$49849$\pm$141\\ 
1607+268  & 2 & 8  & 31 &52.15&  307.64& $ 205.5$ & 84$\pm$53 & 121$\pm$53 & 10.1$\pm$8.0 & 0.29$\pm$0.23 & \n &  2007.52 &$-$22455$\pm$58 & $-$47056$\pm$73\\ 
1607+268  & 3 & 8  & 23 &50.80&  299.69& $ 206.6$ & 136$\pm$97 & 71$\pm$97 & 2.7$\pm$8.4 & 0.08$\pm$0.24 & \n &  2007.52 &$-$22756$\pm$30 & $-$45419$\pm$80\\ 
1607+268  & 4 & 8  & 30 &48.65&  287.02& $ 206.9$ & 49$\pm$48 & 158$\pm$48 & 10.2$\pm$9.6 & 0.29$\pm$0.27 & \n &  2007.52 &$-$22014$\pm$27 & $-$43372$\pm$89\\ 
1607+268  & 5 & 8  & 22 &42.82&  252.63& $ 206.1$ & 203$\pm$52 & 3$\pm$52 & 8.1$\pm$8.5 & 0.23$\pm$0.24 & \n &  2007.52 &$-$18859$\pm$34 & $-$38458$\pm$57\\ 
1607+268  & 6 & 8  & 17 &3.78&  22.27& $ 214.8$ & 179$\pm$113 & 36$\pm$113 & 5$\pm$20 & 0.13$\pm$0.57 & \n &  2007.52 &$-$2156$\pm$99 & $-$3106$\pm$181\\ 
1607+268  & 7 & 8  & 122 &0.78&  4.60& $ 193.7$ & 45$\pm$42 & 149$\pm$42 & 8.1$\pm$5.2 & 0.23$\pm$0.15 & \n &  2007.52 &$-$177$\pm$34 & $-$750$\pm$44\\ 
1611+343  & 4\tablenotemark{a} & 37  & 266 &3.01&  25.57& $ 169.8$ & 112.8$\pm$1.9 & 57.0$\pm$2.0\tablenotemark{b} & 74.3$\pm$2.7 & 4.95$\pm$0.18 & \n &  2003.82 &585$\pm$15 & $-$2982$\pm$14\\ 
1611+343  & 5 & 9  & 76 &1.68&  14.25& $ 174.7$ & 178.1$\pm$1.6 & 3.4$\pm$1.6 & 467$\pm$29 & 31.1$\pm$1.9 & 1994.17$\pm$0.23 &  1997.58 &151.9$\pm$9.6 & $-$1588$\pm$21\\ 
1611+343  & 9 & 9  & 436 &0.44&  3.73& $ 144.7$ & 150.7$\pm$3.2 & 6.0$\pm$3.5 & 207$\pm$12 & 13.76$\pm$0.81 & 1997.59$\pm$0.14 &  1999.65 &251$\pm$10 & $-$353$\pm$11\\ 
1611+343  & 10 & 9  & 183 &4.61&  39.21& $ 158.6$ & 125.5$\pm$2.9 & 33.1$\pm$2.9\tablenotemark{b} & 230$\pm$12 & 15.28$\pm$0.83 & \n &  2010.74 &1692$\pm$17 & $-$4297$\pm$12\\ 
1611+343  & 13 & 11  & 194 &1.19&  10.10& $ 155.3$ & 134.2$\pm$6.5 & 21.1$\pm$6.6\tablenotemark{b} & 48.9$\pm$5.7 & 3.26$\pm$0.38 & \n &  2009.52 &477$\pm$13 & $-$1061.6$\pm$7.6\\ 
1611+343  & 15 & 7  & 707 &0.29&  2.42& $ 192.2$ & 175.4$\pm$4.5 & 16.8$\pm$4.8\tablenotemark{b} & 81.8$\pm$9.1 & 5.44$\pm$0.60 & \n &  2009.41 &$-$61.9$\pm$7.3 & $-$258$\pm$10\\ 
1611+343  & 19 & 5  & 77 &4.61&  39.21& $ 187.8$ & 248$\pm$47 & 60$\pm$47 & 48$\pm$67 & 3.2$\pm$4.5 & \n &  2011.69 &$-$631$\pm$28 & $-$4569.3$\pm$9.2\\ 
1617+229  & 1 & 5  & 8 &1.95&  16.57& $ 135.5$ & 138$\pm$62 & 2$\pm$62 & 49$\pm$54 & 4.1$\pm$4.4 & \n &  2010.35 &1365$\pm$26 & $-$1387$\pm$35\\ 
1617+229  & 2 & 5  & 145 &0.85&  7.17& $ 138.1$ & 89$\pm$30 & 49$\pm$30 & 23.1$\pm$9.9 & 1.91$\pm$0.81 & \n &  2010.35 &561.5$\pm$6.0 & $-$629.6$\pm$6.5\\ 
1617+229  & 3 & 5  & 66 &0.69&  5.85& $ 128.1$ & 110$\pm$14 & 18$\pm$14 & 50.4$\pm$5.4 & 4.16$\pm$0.45 & \n &  2010.35 &536.2$\pm$1.7 & $-$423.1$\pm$8.0\\ 
1617+229  & 4 & 5  & 103 &0.39&  3.27& $ 152.1$ & 248$\pm$70 & 95$\pm$70 & 11$\pm$22 & 0.9$\pm$1.8 & \n &  2010.35 &181.7$\pm$5.3 & $-$341$\pm$14\\ 
1622$-$253  & 8 & 6  & 442 &0.37&  2.78& $ 307.0$ & 59$\pm$101 & 112$\pm$101 & 27$\pm$80 & 1.2$\pm$3.5 & \n &  2011.70 &$-$297$\pm$29 & 225$\pm$28\\ 
1622$-$297  & 1 & 8  & 49 &14.93&  113.00& $ 291.0$ & 237$\pm$21 & 54$\pm$21 & 108$\pm$29 & 4.8$\pm$1.3 & \n &  2011.00 &$-$14009$\pm$31 & 5299$\pm$76\\ 
1622$-$297  & 2 & 8  & 125 &3.99&  30.23& $ 289.1$ & 275.5$\pm$2.6 & 13.6$\pm$2.7\tablenotemark{b} & 268$\pm$30 & 12.0$\pm$1.4 & \n &  2011.00 &$-$3970$\pm$50 & 1325$\pm$20\\ 
1622$-$297  & 3 & 8  & 121 &0.88&  6.66& $ 301.4$ & 157$\pm$31 & 144$\pm$31 & 94$\pm$41 & 4.2$\pm$1.8 & \n &  2011.00 &$-$725$\pm$80 & 396$\pm$65\\ 
1622$-$297  & 4 & 6  & 305 &0.29&  2.19& $ 284.9$ & 62$\pm$31 & 137$\pm$31 & 62$\pm$30 & 2.8$\pm$1.4 & \n &  2010.42 &$-$259$\pm$31 & 86$\pm$26\\ 
1623+569  & 1 & 5  & 16 &4.20&  \n& $ 355.8$ & 272$\pm$33 & 84$\pm$33 & 69$\pm$35 & \n & \n &  2017.93 &$-$318$\pm$25 & 4193$\pm$26\\ 
1623+569  & 2 & 5  & 22 &3.11&  \n& $ 10.3$ & 43$\pm$44 & 32$\pm$44 & 31$\pm$21 & \n & \n &  2017.93 &556$\pm$10 & 3058$\pm$18\\ 
1623+569  & 3 & 5  & 41 &2.30&  \n& $ 21.3$ & 326.9$\pm$6.1 & 54.4$\pm$6.1\tablenotemark{b} & 97$\pm$13 & \n & \n &  2017.93 &829.6$\pm$5.5 & 2146$\pm$11\\ 
1623+569  & 6 & 5  & 64 &0.27&  \n& $ 347.4$ & 18$\pm$12 & 30$\pm$12 & 18.9$\pm$6.6 & \n & \n &  2017.93 &$-$57.10$\pm$0.72 & 261.2$\pm$4.9\\ 
1633+382  & 2\tablenotemark{a} & 23  & 185 &2.19&  18.69& $ 269.7$ & 266.5$\pm$1.2 & 3.2$\pm$1.2 & 265$\pm$13 & 20.7$\pm$1.0 & \n &  1999.16 &$-$2286$\pm$31 & $-$17$\pm$13\\ 
1633+382  & 3\tablenotemark{a} & 19  & 241 &1.57&  13.38& $ 284.0$ & 291.0$\pm$3.5 & 7.0$\pm$3.7 & 288$\pm$15 & 22.5$\pm$1.1 & \n &  1998.03 &$-$1526$\pm$26 & 381$\pm$33\\ 
1633+382  & 4 & 18  & 178 &1.19&  10.13& $ 270.5$ & 270.7$\pm$1.0 & 0.2$\pm$1.2 & 393$\pm$26 & 30.8$\pm$2.0 & 1995.47$\pm$0.23 &  1998.48 &$-$1182$\pm$45 & 11$\pm$12\\ 
1633+382  & 5\tablenotemark{a} & 14  & 210 &0.89&  7.64& $ 280.2$ & 276.4$\pm$1.8 & 3.9$\pm$1.9 & 282$\pm$20 & 22.1$\pm$1.6 & \n &  1998.91 &$-$817$\pm$29 & 152$\pm$12\\ 
1633+382  & 8 & 16  & 136 &1.75&  14.95& $ 282.5$ & 266.0$\pm$2.5 & 16.5$\pm$2.6\tablenotemark{b} & 137$\pm$14 & 10.8$\pm$1.1 & \n &  2007.79 &$-$1719$\pm$28 & 379$\pm$11\\ 
1633+382  & 10 & 7  & 1042 &0.16&  1.40& $ 334.4$ & 289.3$\pm$5.2 & 45.1$\pm$5.3\tablenotemark{b} & 63.8$\pm$4.5 & 5.00$\pm$0.36 & \n &  2006.54 &$-$69.6$\pm$3.7 & 147.3$\pm$4.9\\ 
1633+382  & 16 & 32  & 66 &4.68&  39.95& $ 291.8$ & 295.4$\pm$2.9 & 3.6$\pm$3.0 & 142.3$\pm$6.5 & 11.15$\pm$0.51 & \n &  2013.13 &$-$4372$\pm$23 & 1753$\pm$28\\ 
1633+382  & 17 & 26  & 547 &0.75&  6.39& $ 306.9$ & 299.5$\pm$1.5 & 7.4$\pm$1.7\tablenotemark{b} & 127.8$\pm$3.0 & 10.01$\pm$0.23 & 2007.26$\pm$0.14 &  2013.48 &$-$669.8$\pm$8.2 & 490$\pm$10\\ 
1633+382  & 18\tablenotemark{a} & 35  & 96 &3.73&  31.81& $ 277.6$ & 273.4$\pm$5.1 & 4.2$\pm$5.1 & 60.3$\pm$5.8 & 4.73$\pm$0.45 & \n &  2011.73 &$-$3730$\pm$23 & 492$\pm$21\\ 
1633+382  & 19 & 35  & 61 &3.26&  27.81& $ 266.7$ & 300$\pm$13 & 33$\pm$13 & 20.0$\pm$3.6 & 1.57$\pm$0.28 & \n &  2011.73 &$-$3263$\pm$11 & $-$181$\pm$20\\ 
1633+382  & 23 & 17  & 89 &2.05&  17.49& $ 283.1$ & 275.1$\pm$2.8 & 8.0$\pm$2.8 & 83.1$\pm$8.9 & 6.51$\pm$0.70 & \n &  2014.72 &$-$2072$\pm$24 & 471$\pm$11\\ 
1633+382  & 24\tablenotemark{a} & 25  & 384 &0.42&  3.57& $ 295.9$ & 282.4$\pm$3.6 & 13.4$\pm$4.0\tablenotemark{b} & 77.8$\pm$5.2 & 6.10$\pm$0.40 & \n &  2013.98 &$-$450$\pm$15 & 199$\pm$14\\ 
1636+473  & 1 & 6  & 20 &3.46&  25.18& $ 331.3$ & 24$\pm$81 & 52$\pm$81 & 15$\pm$25 & 0.6$\pm$1.0 & \n &  2012.13 &$-$1660$\pm$26 & 3032$\pm$26\\ 
1636+473  & 2 & 6  & 29 &2.21&  16.09& $ 340.7$ & 337.5$\pm$1.6 & 3.2$\pm$1.6 & 229.0$\pm$7.4 & 9.44$\pm$0.30 & 2002.54$\pm$0.30 &  2012.13 &$-$742.8$\pm$6.4 & 2115.0$\pm$8.0\\ 
1636+473  & 3 & 6  & 52 &1.12&  8.13& $ 346.5$ & 342.38$\pm$0.99 & 4.2$\pm$1.0\tablenotemark{b} & 235.2$\pm$8.8 & 9.70$\pm$0.36 & \n &  2012.13 &$-$270.6$\pm$3.2 & 1118.4$\pm$9.7\\ 
1636+473  & 4 & 6  & 98 &0.44&  3.22& $ 349.2$ & 344.4$\pm$1.6 & 4.8$\pm$1.7 & 113.1$\pm$7.2 & 4.66$\pm$0.30 & \n &  2012.13 &$-$87.2$\pm$2.7 & 450.2$\pm$7.7\\ 
1637+574  & 1\tablenotemark{a} & 35  & 21 &4.85&  35.61& $ 202.5$ & 213.3$\pm$2.4 & 10.8$\pm$2.5\tablenotemark{b} & 94.5$\pm$4.9 & 3.97$\pm$0.21 & \n &  2009.77 &$-$1822$\pm$18 & $-$4428$\pm$32\\ 
1637+574  & 2 & 14  & 22 &3.28&  24.08& $ 200.6$ & 200.3$\pm$4.6 & 0.3$\pm$4.6 & 191$\pm$19 & 8.01$\pm$0.82 & 1988.6$\pm$1.9 &  2006.14 &$-$1178$\pm$28 & $-$3135$\pm$38\\ 
1637+574  & 5 & 11  & 23 &1.18&  8.63& $ 204.8$ & 199.2$\pm$2.0 & 5.6$\pm$2.1 & 169$\pm$11 & 7.09$\pm$0.48 & 1997.85$\pm$0.45 &  2004.49 &$-$451$\pm$12 & $-$946$\pm$30\\ 
1637+574  & 6\tablenotemark{a} & 10  & 240 &0.68&  5.03& $ 210.4$ & 208.9$\pm$3.0 & 1.5$\pm$3.2 & 167$\pm$15 & 7.01$\pm$0.62 & \n &  2005.07 &$-$370.7$\pm$4.7 & $-$634$\pm$21\\ 
1637+574  & 7 & 10  & 210 &0.80&  5.87& $ 207.3$ & 206.0$\pm$1.6 & 1.3$\pm$1.9 & 266$\pm$12 & 11.15$\pm$0.50 & 2004.11$\pm$0.12 &  2007.44 &$-$397.6$\pm$8.9 & $-$773$\pm$22\\ 
1637+574  & 8 & 16  & 609 &0.21&  1.55& $ 195.2$ & 96$\pm$18 & 99$\pm$18\tablenotemark{b} & 4.58$\pm$0.84\tablenotemark{d} & 0.192$\pm$0.035 & \n &  2010.25 &$-$57.7$\pm$4.3 & $-$203.0$\pm$8.2\\ 
1637+574  & 9 & 10  & 75 &1.11&  8.12& $ 207.7$ & 202.4$\pm$2.5 & 5.3$\pm$2.8 & 256$\pm$13 & 10.72$\pm$0.53 & 2005.41$\pm$0.24 &  2009.92 &$-$535$\pm$21 & $-$1030$\pm$25\\ 
1637+574  & 11 & 22  & 112 &1.60&  11.76& $ 206.1$ & 204.19$\pm$0.65 & 1.87$\pm$0.70 & 200.4$\pm$3.9 & 8.41$\pm$0.16 & 2006.40$\pm$0.13 &  2013.99 &$-$648.8$\pm$5.3 & $-$1317$\pm$14\\ 
1637+574  & 12\tablenotemark{a} & 10  & 205 &0.62&  4.57& $ 186.8$ & 193.8$\pm$2.0 & 7.0$\pm$2.2\tablenotemark{b} & 196.0$\pm$8.4 & 8.22$\pm$0.35 & \n &  2014.91 &$-$67$\pm$10 & $-$589$\pm$13\\ 
1637+574  & 14\tablenotemark{a} & 19  & 100 &1.11&  8.13& $ 207.5$ & 194.3$\pm$3.1 & 13.2$\pm$3.2\tablenotemark{b} & 100.5$\pm$7.1 & 4.22$\pm$0.30 & \n &  2015.14 &$-$502$\pm$14 & $-$946$\pm$19\\ 
1637+574  & 16 & 6  & 151 &0.71&  5.19& $ 187.2$ & 195.7$\pm$4.0 & 8.5$\pm$4.1 & 262$\pm$19 & 10.98$\pm$0.78 & \n &  2018.38 &$-$93$\pm$14 & $-$717$\pm$14\\ 
1637+826  & 2 & 13  & 11 &5.86&  2.81& $ 298.3$ & 327$\pm$32 & 29$\pm$32 & 37$\pm$16 & 0.059$\pm$0.025 & \n &  2006.01 &$-$5137$\pm$107 & 2745$\pm$47\\ 
1637+826  & 3 & 10  & 18 &3.50&  1.68& $ 297.3$ & 304.4$\pm$2.3 & 7.1$\pm$2.3\tablenotemark{b} & 91.8$\pm$4.1 & 0.1469$\pm$0.0065 & \n &  2009.90 &$-$3163$\pm$11 & 1644.1$\pm$8.1\\ 
1637+826  & 4 & 11  & 36 &2.98&  1.43& $ 296.8$ & 303.2$\pm$5.1 & 6.4$\pm$5.1 & 52.8$\pm$4.3 & 0.0846$\pm$0.0069 & \n &  2009.37 &$-$2684$\pm$11 & 1358$\pm$13\\ 
1637+826  & 5 & 10  & 18 &2.24&  1.07& $ 299.5$ & 313$\pm$10 & 13$\pm$10 & 44.9$\pm$7.7 & 0.072$\pm$0.012 & \n &  2009.90 &$-$1971$\pm$18 & 1122$\pm$19\\ 
1637+826  & 6\tablenotemark{a} & 11  & 43 &1.57&  0.75& $ 298.9$ & 300.4$\pm$9.9 & 1.5$\pm$9.9 & 36.9$\pm$5.5 & 0.0591$\pm$0.0089 & \n &  2009.37 &$-$1394$\pm$13 & 772$\pm$17\\ 
1637+826  & 7 & 10  & 54 &1.03&  0.49& $ 301.2$ & 292.1$\pm$6.8 & 9.1$\pm$6.8 & 59$\pm$10 & 0.095$\pm$0.016 & \n &  2009.90 &$-$921$\pm$26 & 551$\pm$14\\ 
1637+826  & 8 & 11  & 69 &0.47&  0.23& $ 303.0$ & 177$\pm$21 & 126$\pm$21 & 18.4$\pm$6.9 & 0.030$\pm$0.011 & \n &  2009.37 &$-$397$\pm$14 & 249$\pm$18\\ 
1638+118  & 2 & 7  & 6 &2.99&  4.46& $ 263.6$ & 286$\pm$30 & 22$\pm$30 & 49$\pm$33 & 0.26$\pm$0.17 & \n &  2015.25 &$-$2985$\pm$29 & $-$329$\pm$11\\ 
1638+118  & 3 & 7  & 12 &1.06&  1.58& $ 265.2$ & 241$\pm$22 & 24$\pm$22 & 56$\pm$23 & 0.29$\pm$0.12 & \n &  2015.25 &$-$1069$\pm$26 & $-$95.1$\pm$7.2\\ 
1638+118  & 4 & 7  & 19 &0.36&  0.53& $ 270.3$ & 284.1$\pm$7.7 & 13.8$\pm$7.8 & 44$\pm$10 & 0.230$\pm$0.053 & \n &  2015.25 &$-$366$\pm$10 & 4.4$\pm$4.7\\ 
1638+398  & 1 & 10  & 86 &0.48&  4.08& $ 188.1$ & 154.3$\pm$6.8 & 33.8$\pm$8.1\tablenotemark{b} & 222$\pm$22 & 16.6$\pm$1.6 & \n &  1997.03 &$-$69$\pm$37 & $-$469$\pm$28\\ 
1638+398  & 9 & 5  & 454 &0.18&  1.58& $ 305.6$ & 3$\pm$25 & 57$\pm$25 & 17$\pm$10 & 1.24$\pm$0.75 & \n &  2011.09 &$-$149.7$\pm$1.4 & 107.4$\pm$3.5\\ 
1638+398  & 12 & 7  & 490 &0.29&  2.48& $ 290.0$ & 206$\pm$64 & 84$\pm$64 & 22$\pm$23 & 1.6$\pm$1.7 & \n &  2014.78 &$-$273$\pm$11 & 98.2$\pm$9.1\\ 
1641+399  & 1 & 28  & 217 &7.42&  49.23& $ 290.8$ & 300.5$\pm$2.8 & 9.8$\pm$2.8\tablenotemark{b} & 295$\pm$17 & 10.17$\pm$0.58 & \n &  2000.03 &$-$7083$\pm$56 & 2716$\pm$40\\ 
1641+399  & 2\tablenotemark{a} & 37  & 98 &5.26&  34.92& $ 282.4$ & 302.2$\pm$2.9 & 19.7$\pm$3.0\tablenotemark{b} & 257$\pm$15 & 8.87$\pm$0.50 & \n &  2001.34 &$-$5121$\pm$58 & 1122$\pm$46\\ 
1641+399  & 3\tablenotemark{a} & 38  & 304 &2.97&  19.70& $ 266.8$ & 278.3$\pm$1.2 & 11.5$\pm$1.2\tablenotemark{b} & 310.4$\pm$9.9 & 10.70$\pm$0.34 & \n &  2000.11 &$-$2842$\pm$33 & $-$183$\pm$20\\ 
1641+399  & 4 & 9  & 692 &1.31&  8.68& $ 267.5$ & 274.7$\pm$1.4 & 7.2$\pm$1.4\tablenotemark{b} & 332$\pm$13 & 11.44$\pm$0.44 & 1992.32$\pm$0.16 &  1996.22 &$-$1292.1$\pm$9.9 & $-$57.4$\pm$6.1\\ 
1641+399  & 5 & 13  & 400 &1.17&  7.75& $ 270.6$ & 282.9$\pm$1.9 & 12.3$\pm$2.0\tablenotemark{b} & 388$\pm$39 & 13.4$\pm$1.3 & \n &  1996.63 &$-$1069$\pm$42 & $-$10$\pm$10\\ 
1641+399  & 6\tablenotemark{a} & 44  & 878 &2.26&  14.98& $ 268.4$ & 275.51$\pm$0.62 & 7.09$\pm$0.71\tablenotemark{b} & 342.0$\pm$5.4 & 11.79$\pm$0.19 & \n &  2001.34 &$-$2192$\pm$20 & $-$69$\pm$14\\ 
1641+399  & 7\tablenotemark{a} & 57  & 475 &2.81&  18.66& $ 264.6$ & 269.11$\pm$0.52 & 4.54$\pm$0.59\tablenotemark{b} & 364.8$\pm$2.4 & 12.578$\pm$0.083 & \n &  2003.66 &$-$2493.1$\pm$10.0 & $-$261$\pm$14\\ 
1641+399  & 8\tablenotemark{a} & 58  & 786 &2.83&  18.78& $ 270.7$ & 271.04$\pm$0.51 & 0.31$\pm$0.57 & 352.1$\pm$3.6 & 12.14$\pm$0.12 & \n &  2006.63 &$-$2807$\pm$15 & 35$\pm$13\\ 
1641+399  & 9 & 42  & 640 &2.05&  13.64& $ 265.2$ & 261.66$\pm$0.42 & 3.52$\pm$0.47\tablenotemark{b} & 345.7$\pm$3.9 & 11.92$\pm$0.13 & 2000.090$\pm$0.071 &  2005.13 &$-$1811$\pm$11 & $-$137.9$\pm$7.2\\ 
1641+399  & 11 & 20  & 605 &0.98&  6.49& $ 273.3$ & 272.08$\pm$0.72 & 1.22$\pm$0.78 & 562$\pm$15 & 19.37$\pm$0.52 & 2002.374$\pm$0.051 &  2003.91 &$-$864$\pm$12 & 52.2$\pm$5.3\\ 
1641+399  & 12\tablenotemark{a} & 57  & 210 &3.08&  20.44& $ 269.9$ & 272.81$\pm$0.95 & 3.0$\pm$1.1 & 387.7$\pm$7.7 & 13.37$\pm$0.27 & \n &  2011.69 &$-$3572$\pm$37 & 17$\pm$31\\ 
1641+399  & 13\tablenotemark{a} & 36  & 220 &1.75&  11.64& $ 272.3$ & 275.9$\pm$1.3 & 3.6$\pm$1.5 & 367$\pm$17 & 12.66$\pm$0.57 & \n &  2009.56 &$-$1901$\pm$44 & 86$\pm$22\\ 
1641+399  & 15 & 21  & 206 &0.98&  6.53& $ 270.1$ & 268.6$\pm$1.1 & 1.5$\pm$1.2 & 319$\pm$19 & 10.99$\pm$0.64 & 2005.81$\pm$0.19 &  2008.29 &$-$791$\pm$23 & 5.8$\pm$7.7\\ 
1641+399  & 18\tablenotemark{a} & 38  & 314 &5.99&  39.73& $ 282.3$ & 286.1$\pm$1.3 & 3.9$\pm$1.3 & 288.4$\pm$8.4 & 9.94$\pm$0.29 & \n &  2013.98 &$-$6141$\pm$32 & 1355$\pm$23\\ 
1641+399  & 19 & 9  & 132 &0.46&  3.05& $ 270.4$ & 283.0$\pm$5.7 & 12.6$\pm$5.8 & 233$\pm$33 & 8.0$\pm$1.2 & \n &  2008.96 &$-$424$\pm$13 & $-$5.1$\pm$8.5\\ 
1641+399  & 20\tablenotemark{a} & 23  & 594 &2.12&  14.04& $ 271.1$ & 279.93$\pm$0.99 & 8.8$\pm$1.1\tablenotemark{b} & 381.5$\pm$5.0 & 13.16$\pm$0.17 & \n &  2015.19 &$-$2102$\pm$13 & 38$\pm$17\\ 
1641+399  & 21 & 16  & 95 &5.05&  33.52& $ 272.4$ & 274.4$\pm$5.6 & 2.0$\pm$5.6 & 384$\pm$34 & 13.2$\pm$1.2 & 1996.3$\pm$1.2 &  2009.63 &$-$5102$\pm$20 & 216$\pm$21\\ 
1641+399  & 22 & 7  & 366 &1.34&  8.87& $ 273.5$ & 277.1$\pm$2.5 & 3.6$\pm$2.5 & 244$\pm$34 & 8.4$\pm$1.2 & 2006.69$\pm$0.84 &  2012.00 &$-$1321$\pm$26 & 79.5$\pm$7.0\\ 
1641+399  & 23\tablenotemark{a} & 21  & 359 &1.59&  10.56& $ 257.5$ & 265.6$\pm$2.0 & 8.2$\pm$2.2\tablenotemark{b} & 338$\pm$16 & 11.64$\pm$0.56 & \n &  2015.77 &$-$1512$\pm$36 & $-$341$\pm$26\\ 
1641+399  & 25\tablenotemark{a} & 10  & 565 &1.00&  6.64& $ 253.8$ & 258.6$\pm$2.5 & 4.8$\pm$2.6 & 448.5$\pm$9.8 & 15.47$\pm$0.34 & \n &  2016.35 &$-$884.3$\pm$7.6 & $-$264$\pm$16\\ 
1641+399  & 26 & 7  & 611 &0.47&  3.10& $ 266.0$ & 260.4$\pm$2.6 & 5.6$\pm$2.8 & 334$\pm$31 & 11.5$\pm$1.1 & 2015.67$\pm$0.14 &  2016.91 &$-$450$\pm$16 & $-$30.1$\pm$7.5\\ 
1642+690  & 1 & 16  & 51 &10.07&  73.98& $ 193.9$ & 176.7$\pm$8.0 & 17.3$\pm$8.0 & 26.8$\pm$7.2 & 1.13$\pm$0.30 & \n &  2003.67 &$-$2427$\pm$20 & $-$9760$\pm$43\\ 
1642+690  & 3\tablenotemark{a} & 13  & 68 &3.43&  25.17& $ 197.6$ & 197.42$\pm$0.82 & 0.19$\pm$0.90 & 347.1$\pm$9.5 & 14.56$\pm$0.40 & \n &  2001.17 &$-$1110$\pm$18 & $-$3501$\pm$45\\ 
1642+690  & 5 & 8  & 42 &1.58&  11.61& $ 184.9$ & 182.1$\pm$3.9 & 2.7$\pm$3.9 & 78$\pm$11 & 3.26$\pm$0.46 & 1979.1$\pm$3.2 &  1999.60 &$-$134$\pm$14 & $-$1591$\pm$30\\ 
1642+690  & 9 & 5  & 78 &1.17&  8.60& $ 189.3$ & 256$\pm$31 & 67$\pm$31 & 25$\pm$11 & 1.06$\pm$0.47 & \n &  2010.80 &$-$186$\pm$15 & $-$1154$\pm$18\\ 
1642+690  & 10 & 5  & 52 &1.73&  12.69& $ 193.3$ & 206.0$\pm$3.5 & 12.7$\pm$3.5\tablenotemark{b} & 235$\pm$18 & 9.86$\pm$0.77 & \n &  2008.11 &$-$407$\pm$17 & $-$1699$\pm$26\\ 
1652+398  & 3\tablenotemark{a} & 17  & 98 &7.56&  5.02& $ 111.7$ & 107$\pm$56 & 5$\pm$56 & 72$\pm$66 & 0.16$\pm$0.15 & \n &  1997.30 &7027$\pm$79 & $-$2798$\pm$68\\ 
1652+398  & 4 & 20  & 61 &8.27&  5.50& $ 130.9$ & 206.2$\pm$6.6 & 75.3$\pm$6.6\tablenotemark{b} & 161$\pm$15 & 0.361$\pm$0.034 & \n &  2010.20 &6072$\pm$89 & $-$5779$\pm$64\\ 
1652+398  & 5\tablenotemark{a} & 20  & 41 &5.03&  3.34& $ 147.2$ & 261$\pm$15 & 114$\pm$15\tablenotemark{b} & 65$\pm$15 & 0.145$\pm$0.034 & \n &  2010.20 &2561$\pm$67 & $-$4250$\pm$77\\ 
1652+398  & 6 & 14  & 73 &4.35&  2.89& $ 126.8$ & 122$\pm$11 & 5$\pm$11 & 397$\pm$78 & 0.89$\pm$0.17 & \n &  1996.81 &3391$\pm$78 & $-$2546$\pm$67\\ 
1652+398  & 7\tablenotemark{a} & 37  & 76 &2.82&  1.87& $ 148.2$ & 150$\pm$78 & 1$\pm$78 & 3.6$\pm$6.8 & 0.008$\pm$0.015 & \n &  2006.73 &1492$\pm$29 & $-$2408$\pm$44\\ 
1652+398  & 8 & 17  & 100 &0.74&  0.49& $ 164.2$ & 71$\pm$15 & 93$\pm$15\tablenotemark{b} & 33.0$\pm$8.1 & 0.074$\pm$0.018 & \n &  1997.30 &205$\pm$10 & $-$714$\pm$10\\ 
1652+398  & 9 & 20  & 77 &1.17&  0.78& $ 153.8$ & 41$\pm$18 & 113$\pm$18\tablenotemark{b} & 16.0$\pm$4.8\tablenotemark{d} & 0.036$\pm$0.011 & \n &  2010.20 &544$\pm$23 & $-$1020$\pm$21\\ 
1652+398  & 10 & 20  & 70 &0.50&  0.33& $ 163.3$ & 57$\pm$14 & 106$\pm$14\tablenotemark{b} & 18.5$\pm$3.8\tablenotemark{d} & 0.0416$\pm$0.0085 & \n &  2010.20 &183$\pm$15 & $-$450$\pm$23\\ 
1655+077  & 1 & 13  & 43 &8.75&  59.31& $ 311.5$ & 299.7$\pm$7.5 & 11.8$\pm$7.5 & 156$\pm$29 & 5.6$\pm$1.0 & \n &  2001.21 &$-$6554$\pm$122 & 5794$\pm$40\\ 
1655+077  & 2 & 19  & 59 &8.31&  56.39& $ 317.5$ & 307$\pm$20 & 10$\pm$20 & 24.5$\pm$7.7 & 0.88$\pm$0.28 & \n &  2005.38 &$-$5609$\pm$36 & 6123$\pm$44\\ 
1655+077  & 5 & 7  & 51 &1.67&  11.29& $ 323.8$ & 320.2$\pm$4.2 & 3.6$\pm$4.9 & 412$\pm$31 & 14.8$\pm$1.1 & 1994.57$\pm$0.36 &  1999.17 &$-$1149$\pm$70 & 1542$\pm$82\\ 
1655+077  & 6 & 18  & 144 &2.91&  19.75& $ 321.4$ & 314.8$\pm$1.4 & 6.6$\pm$1.6\tablenotemark{b} & 327.1$\pm$8.2 & 11.73$\pm$0.29 & \n &  2004.97 &$-$1719$\pm$37 & 2182$\pm$42\\ 
1655+077  & 7 & 13  & 38 &2.06&  13.94& $ 323.9$ & 324.4$\pm$2.8 & 0.5$\pm$3.1 & 274$\pm$15 & 9.82$\pm$0.53 & 1999.34$\pm$0.43 &  2006.49 &$-$1152$\pm$40 & 1576$\pm$56\\ 
1655+077  & 9\tablenotemark{a} & 12  & 135 &1.32&  8.94& $ 323.1$ & 324.4$\pm$2.5 & 1.3$\pm$2.9 & 298$\pm$13 & 10.70$\pm$0.47 & \n &  2009.63 &$-$756$\pm$35 & 1006$\pm$37\\ 
1655+077  & 10 & 10  & 182 &0.58&  3.90& $ 317.1$ & 320.3$\pm$5.3 & 3.2$\pm$5.7 & 95.1$\pm$9.4 & 3.41$\pm$0.34 & 2004.49$\pm$0.65 &  2010.22 &$-$366$\pm$17 & 390$\pm$25\\ 
1656+482  & 1 & 5  & 20 &5.09&  43.53& $ 253.2$ & 262$\pm$12 & 8$\pm$12 & 145$\pm$52 & 10.8$\pm$3.9 & \n &  2011.77 &$-$4886$\pm$45 & $-$1476$\pm$16\\ 
1656+482  & 2 & 5  & 8 &1.97&  16.82& $ 247.3$ & 243.3$\pm$9.3 & 4.0$\pm$9.3 & 259$\pm$29 & 19.3$\pm$2.2 & \n &  2011.77 &$-$1840$\pm$21 & $-$773$\pm$40\\ 
1656+482  & 3 & 5  & 31 &0.94&  8.03& $ 254.4$ & 313$\pm$54 & 59$\pm$54 & 21$\pm$32 & 1.5$\pm$2.4 & \n &  2011.77 &$-$905$\pm$23 & $-$250.2$\pm$6.6\\ 
1656+482  & 4 & 5  & 34 &0.25&  2.11& $ 272.9$ & 78.7$\pm$9.1\tablenotemark{c} & 165.8$\pm$9.5 & 89$\pm$13 & 6.67$\pm$0.95 & \n &  2011.77 &$-$236$\pm$11 & 15$\pm$12\\ 
1700+685  & 3 & 9  & 9 &1.48&  6.54& $ 134.0$ & 123.7$\pm$2.8 & 10.3$\pm$2.9\tablenotemark{b} & 445$\pm$23 & 8.38$\pm$0.42 & \n &  2010.71 &1072$\pm$20 & $-$1032$\pm$18\\ 
1700+685  & 4 & 6  & 12 &0.91&  4.04& $ 143.2$ & 133.4$\pm$3.9 & 9.8$\pm$4.0 & 398$\pm$27 & 7.49$\pm$0.50 & \n &  2010.15 &530$\pm$16 & $-$716$\pm$18\\ 
1700+685  & 6 & 8  & 45 &0.84&  3.73& $ 138.9$ & 134.9$\pm$2.7 & 4.0$\pm$3.1 & 613$\pm$29 & 11.53$\pm$0.55 & 2010.272$\pm$0.062 &  2011.64 &579$\pm$15 & $-$660$\pm$28\\ 
1700+685  & 8 & 7  & 62 &0.28&  1.23& $ 138.9$ & 138.0$\pm$8.3 & 0.9$\pm$8.9 & 148$\pm$22 & 2.79$\pm$0.41 & \n &  2012.41 &184$\pm$12 & $-$212$\pm$19\\ 
1708+433  & 2 & 6  & 5 &2.04&  16.51& $ 105.8$ & 150$\pm$42 & 45$\pm$42 & 47$\pm$30 & 2.5$\pm$1.6 & \n &  2012.24 &1970$\pm$26 & $-$569$\pm$29\\ 
1708+433  & 3 & 5  & 4 &1.02&  8.26& $ 110.8$ & 127$\pm$19 & 16$\pm$19 & 100$\pm$32 & 5.4$\pm$1.7 & \n &  2011.42 &967$\pm$16 & $-$372$\pm$12\\ 
1708+433  & 4 & 7  & 51 &0.23&  1.83& $ 100.7$ & 110.8$\pm$5.2 & 10.1$\pm$5.5 & 96$\pm$13 & 5.13$\pm$0.68 & \n &  2012.21 &264$\pm$14 & $-$57.8$\pm$7.6\\ 
1716+686  & 1 & 6  & 5 &6.44&  47.88& $ 325.3$ & 339$\pm$11 & 13$\pm$11 & 405$\pm$121 & 17.5$\pm$5.2 & \n &  2013.11 &$-$3681$\pm$31 & 5331$\pm$88\\ 
1716+686  & 2 & 11  & 4 &5.89&  43.83& $ 325.0$ & 339.7$\pm$2.2 & 14.7$\pm$2.2\tablenotemark{b} & 343$\pm$21 & 14.80$\pm$0.91 & \n &  2014.49 &$-$3399$\pm$18 & 4871$\pm$36\\ 
1716+686  & 3 & 5  & 0 &4.30&  31.99& $ 317.1$ & 9$\pm$19 & 52$\pm$19 & 123$\pm$59 & 5.3$\pm$2.5 & \n &  2012.76 &$-$2930$\pm$11 & 3145$\pm$27\\ 
1716+686  & 4 & 6  & 7 &3.61&  26.84& $ 312.7$ & 299.2$\pm$9.9 & 13.4$\pm$10.0 & 229$\pm$37 & 9.9$\pm$1.6 & \n &  2013.11 &$-$2674$\pm$24 & 2457$\pm$28\\ 
1716+686  & 5\tablenotemark{a} & 17  & 11 &2.79&  20.78& $ 319.1$ & 332.3$\pm$4.0 & 13.2$\pm$4.0\tablenotemark{b} & 157$\pm$16 & 6.77$\pm$0.68 & \n &  2015.77 &$-$1839$\pm$18 & 2134$\pm$39\\ 
1716+686  & 6 & 15  & 10 &2.08&  15.49& $ 324.9$ & 255$\pm$62 & 70$\pm$62 & 8$\pm$13\tablenotemark{d} & 0.36$\pm$0.56 & \n &  2014.99 &$-$1195$\pm$18 & 1703$\pm$13\\ 
1716+686  & 8 & 12  & 62 &0.66&  4.92& $ 336.5$ & 272$\pm$58 & 65$\pm$58 & 6.2$\pm$5.5\tablenotemark{d} & 0.27$\pm$0.24 & \n &  2014.49 &$-$264.0$\pm$9.2 & 606.7$\pm$9.9\\ 
1716+686  & 9 & 12  & 118 &0.37&  2.74& $ 345.8$ & 242$\pm$25 & 103$\pm$25\tablenotemark{b} & 14.9$\pm$4.7\tablenotemark{d} & 0.64$\pm$0.20 & \n &  2014.49 &$-$89.8$\pm$6.4 & 358$\pm$12\\ 
1716+686  & 10 & 12  & 6 &5.83&  43.36& $ 324.0$ & 339.3$\pm$1.9 & 15.3$\pm$1.9\tablenotemark{b} & 416$\pm$20 & 17.95$\pm$0.86 & \n &  2016.78 &$-$3428$\pm$17 & 4721$\pm$31\\ 
1716+686  & 11\tablenotemark{a} & 13  & 10 &5.07&  37.71& $ 320.9$ & 341.3$\pm$3.5 & 20.4$\pm$3.6\tablenotemark{b} & 269$\pm$21 & 11.60$\pm$0.89 & \n &  2016.78 &$-$3183$\pm$24 & 3896$\pm$32\\ 
1716+686  & 12 & 12  & 8 &4.66&  34.65& $ 317.4$ & 349.5$\pm$1.6 & 32.0$\pm$1.6\tablenotemark{b} & 289$\pm$25 & 12.5$\pm$1.1 & \n &  2017.20 &$-$3151.5$\pm$8.2 & 3440$\pm$33\\ 
1716+686  & 13 & 12  & 5 &4.22&  31.41& $ 313.1$ & 334.8$\pm$2.9 & 21.8$\pm$2.9\tablenotemark{b} & 278$\pm$21 & 11.98$\pm$0.89 & \n &  2017.20 &$-$3089$\pm$15 & 2891$\pm$29\\ 
1716+686  & 14\tablenotemark{a} & 10  & 30 &1.43&  10.67& $ 331.0$ & 322.1$\pm$2.3 & 8.9$\pm$2.4\tablenotemark{b} & 394$\pm$15 & 16.99$\pm$0.66 & \n &  2017.70 &$-$734$\pm$18 & 1304$\pm$16\\ 
1716+686  & 15 & 6  & 50 &1.21&  9.01& $ 333.8$ & 329.5$\pm$1.9 & 4.3$\pm$1.9 & 382$\pm$17 & 16.47$\pm$0.73 & 2015.30$\pm$0.11 &  2018.32 &$-$548.4$\pm$7.2 & 1111$\pm$15\\ 
1716+686  & 16 & 6  & 90 &0.73&  5.45& $ 335.6$ & 331.7$\pm$2.2 & 3.9$\pm$2.3 & 264$\pm$13 & 11.37$\pm$0.56 & 2015.60$\pm$0.13 &  2018.32 &$-$312.1$\pm$6.7 & 684$\pm$11\\ 
1716+686  & 18 & 5  & 136 &0.21&  1.54& $ 338.1$ & 188$\pm$20 & 150$\pm$20 & 17.9$\pm$9.1 & 0.77$\pm$0.39 & \n &  2018.51 &$-$77.2$\pm$2.1 & 190.7$\pm$5.6\\ 
1717+178  & 5 & 9  & 6 &3.93&  9.41& $ 185.3$ & 176.4$\pm$1.8 & 8.9$\pm$1.8\tablenotemark{b} & 414$\pm$36 & 3.68$\pm$0.32 & \n &  2012.05 &$-$355$\pm$25 & $-$4007$\pm$71\\ 
1717+178  & 6 & 20  & 8 &3.25&  7.78& $ 187.3$ & 176.97$\pm$0.99 & 10.4$\pm$1.0\tablenotemark{b} & 262$\pm$13 & 2.33$\pm$0.11 & \n &  2014.36 &$-$423$\pm$15 & $-$3072$\pm$42\\ 
1717+178  & 7 & 8  & 19 &1.60&  3.83& $ 194.6$ & 183.41$\pm$0.76 & 11.21$\pm$0.85\tablenotemark{b} & 297$\pm$20 & 2.64$\pm$0.18 & \n &  2011.63 &$-$406.4$\pm$6.6 & $-$1601$\pm$35\\ 
1717+178  & 8 & 9  & 54 &0.85&  2.05& $ 200.2$ & 175.2$\pm$1.5 & 25.0$\pm$1.6\tablenotemark{b} & 132.8$\pm$8.7 & 1.180$\pm$0.078 & \n &  2012.05 &$-$292.4$\pm$6.7 & $-$833$\pm$17\\ 
1717+178  & 9\tablenotemark{a} & 14  & 243 &0.31&  0.74& $ 216.5$ & 188$\pm$13 & 29$\pm$13 & 15.0$\pm$2.7 & 0.133$\pm$0.024 & \n &  2013.11 &$-$183.7$\pm$9.0 & $-$244.3$\pm$7.2\\ 
1717+178  & 12 & 11  & 53 &1.32&  3.15& $ 196.8$ & 182.2$\pm$2.2 & 14.5$\pm$2.3\tablenotemark{b} & 275$\pm$31 & 2.45$\pm$0.28 & \n &  2017.55 &$-$381$\pm$12 & $-$1283$\pm$38\\ 
1717+178  & 13 & 11  & 136 &1.00&  2.39& $ 207.4$ & 192.5$\pm$3.2 & 15.0$\pm$3.3\tablenotemark{b} & 205$\pm$28 & 1.82$\pm$0.25 & \n &  2017.55 &$-$463$\pm$11 & $-$901$\pm$33\\ 
1717+178  & 14 & 6  & 160 &0.76&  1.82& $ 208.8$ & 200.1$\pm$9.4 & 8.7$\pm$9.4 & 133$\pm$30 & 1.18$\pm$0.27 & \n &  2018.40 &$-$366$\pm$13 & $-$668$\pm$23\\ 
1717+178  & 15 & 6  & 260 &0.30&  0.71& $ 211.7$ & 204$\pm$15 & 8$\pm$15 & 60$\pm$19 & 0.54$\pm$0.17 & \n &  2018.40 &$-$156.3$\pm$8.1 & $-$254$\pm$15\\ 
1722+401  & 1 & 5  & 12 &6.05&  49.20& $ 302.8$ & 302$\pm$13 & 0$\pm$13 & 322$\pm$86 & 17.5$\pm$4.7 & \n &  2010.78 &$-$5092$\pm$89 & 3287$\pm$29\\ 
1722+401  & 2 & 5  & 10 &2.80&  22.81& $ 308.9$ & 304.1$\pm$4.5 & 4.8$\pm$4.5 & 609$\pm$59 & 33.1$\pm$3.2 & \n &  2010.78 &$-$2200$\pm$59 & 1773$\pm$30\\ 
1722+401  & 3 & 5  & 63 &0.51&  4.13& $ 297.5$ & 296.6$\pm$2.5 & 0.8$\pm$2.7 & 220$\pm$17 & 11.96$\pm$0.94 & 2008.38$\pm$0.10 &  2010.78 &$-$457$\pm$17 & 237.5$\pm$3.7\\ 
1725+044  & 1 & 7  & 35 &2.68&  11.65& $ 107.1$ & 100.1$\pm$1.5 & 7.0$\pm$1.7\tablenotemark{b} & 506$\pm$46 & 9.28$\pm$0.84 & \n &  2006.55 &2675$\pm$84 & $-$807$\pm$19\\ 
1725+044  & 2 & 10  & 53 &1.72&  7.48& $ 114.7$ & 106.2$\pm$2.5 & 8.5$\pm$3.0 & 513$\pm$51 & 9.42$\pm$0.94 & \n &  2006.88 &1500$\pm$106 & $-$700$\pm$31\\ 
1725+044  & 3 & 7  & 80 &1.05&  4.59& $ 118.2$ & 114.7$\pm$2.0 & 3.5$\pm$2.2 & 378$\pm$21 & 6.94$\pm$0.39 & 2004.47$\pm$0.15 &  2007.44 &947$\pm$29 & $-$506$\pm$13\\ 
1725+044  & 4\tablenotemark{a} & 10  & 43 &1.98&  8.63& $ 112.2$ & 108.7$\pm$2.0 & 3.5$\pm$2.3 & 588$\pm$11 & 10.78$\pm$0.21 & \n &  2010.32 &1791$\pm$20 & $-$734$\pm$43\\ 
1725+044  & 8 & 5  & 97 &0.82&  3.58& $ 114.3$ & 114.5$\pm$1.6 & 0.2$\pm$1.7 & 235$\pm$12 & 4.31$\pm$0.22 & 2008.67$\pm$0.13 &  2012.02 &721$\pm$13 & $-$325.8$\pm$4.4\\ 
1725+044  & 9 & 5  & 96 &0.41&  1.79& $ 111.2$ & 99.5$\pm$7.3 & 11.7$\pm$7.6 & 103$\pm$25 & 1.90$\pm$0.47 & \n &  2012.02 &370$\pm$25 & $-$147$\pm$11\\ 
1725+123  & 2 & 7  & 3 &1.44&  9.49& $ 329.0$ & 137$\pm$15\tablenotemark{c} & 168$\pm$15 & 59$\pm$15 & 2.01$\pm$0.50 & \n &  2016.46 &$-$720$\pm$15 & 1212$\pm$28\\ 
1725+123  & 3 & 7  & 76 &0.29&  1.93& $ 325.4$ & 165$\pm$40 & 161$\pm$40 & 11.9$\pm$8.1 & 0.40$\pm$0.28 & \n &  2016.46 &$-$164.7$\pm$9.2 & 236$\pm$12\\ 
1726+455  & 2 & 8  & 12 &2.19&  15.80& $ 257.6$ & 238$\pm$17 & 20$\pm$17 & 47$\pm$15 & 1.89$\pm$0.62 & \n &  2006.60 &$-$2140$\pm$52 & $-$468$\pm$23\\ 
1726+455  & 3 & 7  & 49 &0.68&  4.88& $ 239.0$ & 244.0$\pm$6.0 & 5.0$\pm$6.3 & 54.6$\pm$7.7 & 2.20$\pm$0.31 & \n &  2001.85 &$-$485$\pm$37 & $-$302$\pm$21\\ 
1726+455  & 4 & 5  & 124 &0.31&  2.24& $ 229.9$ & 218$\pm$13 & 12$\pm$13 & 43.1$\pm$9.3 & 1.74$\pm$0.38 & \n &  2004.54 &$-$237$\pm$15 & $-$199$\pm$14\\ 
1727+502  & 1 & 9  & 6 &6.11&  6.45& $ 303.6$ & 161$\pm$21\tablenotemark{c?} & 142$\pm$21\tablenotemark{b?} & 86$\pm$27 & 0.311$\pm$0.100 & \n &  2015.62 &$-$5052$\pm$82 & 3263$\pm$72\\ 
1727+502  & 2 & 8  & 10 &2.66&  2.81& $ 293.1$ & 206$\pm$64 & 87$\pm$64 & 20$\pm$20 & 0.074$\pm$0.074 & \n &  2015.62 &$-$2463$\pm$54 & 1020$\pm$59\\ 
1727+502  & 3 & 9  & 0 &1.29&  1.36& $ 274.6$ & 26$\pm$21 & 112$\pm$21\tablenotemark{b} & 20.1$\pm$6.6 & 0.073$\pm$0.024 & \n &  2015.62 &$-$1268$\pm$19 & 129$\pm$17\\ 
1727+502  & 4 & 9  & 0 &0.37&  0.39& $ 276.7$ & 24$\pm$43 & 107$\pm$43 & 7.8$\pm$4.7 & 0.028$\pm$0.017 & \n &  2015.62 &$-$362$\pm$18 & 53.4$\pm$9.9\\ 
1730$-$130  & 1 & 30  & 110 &24.41&  190.82& $ 0.5$ & 358.3$\pm$3.8 & 2.2$\pm$3.8 & 125.4$\pm$8.3 & 6.08$\pm$0.40 & \n &  2009.89 &211$\pm$35 & 24389$\pm$35\\ 
1730$-$130  & 2 & 10  & 227 &4.92&  38.48& $ 13.8$ & 8.2$\pm$5.0 & 5.6$\pm$5.0 & 361$\pm$67 & 17.5$\pm$3.3 & \n &  1997.80 &1168$\pm$49 & 4732$\pm$115\\ 
1730$-$130  & 4\tablenotemark{a} & 17  & 94 &4.98&  38.95& $ 5.0$ & 2.9$\pm$1.6 & 2.1$\pm$1.7 & 575$\pm$31 & 27.9$\pm$1.5 & \n &  2006.71 &424$\pm$41 & 4776$\pm$78\\ 
1730$-$130  & 6\tablenotemark{a} & 24  & 592 &2.36&  18.45& $ 26.5$ & 24.1$\pm$1.1 & 2.4$\pm$1.3 & 282.9$\pm$7.8 & 13.72$\pm$0.38 & \n &  2003.74 &949$\pm$22 & 1875$\pm$37\\ 
1730$-$130  & 7 & 15  & 303 &1.85&  14.44& $ 9.9$ & 342.4$\pm$4.9 & 27.5$\pm$4.9\tablenotemark{b} & 167$\pm$23 & 8.1$\pm$1.1 & \n &  2007.49 &346$\pm$25 & 1727$\pm$49\\ 
1730$-$130  & 8\tablenotemark{a} & 21  & 328 &2.18&  17.03& $ 352.4$ & 351.49$\pm$0.66 & 0.91$\pm$0.76 & 474$\pm$19 & 22.98$\pm$0.92 & \n &  2008.64 &$-$245$\pm$12 & 1870$\pm$50\\ 
1730$-$130  & 10\tablenotemark{a} & 21  & 620 &0.66&  5.12& $ 2.7$ & 0.85$\pm$0.72 & 1.81$\pm$0.89 & 171$\pm$14 & 8.31$\pm$0.66 & \n &  2012.38 &31.4$\pm$5.7 & 721$\pm$35\\ 
1730$-$130  & 13\tablenotemark{a} & 16  & 927 &0.53&  4.18& $ 14.9$ & 28.0$\pm$4.5 & 13.2$\pm$5.0 & 180$\pm$22 & 8.7$\pm$1.1 & \n &  2016.04 &154$\pm$15 & 547$\pm$52\\ 
1730$-$130  & 14 & 10  & 80 &4.38&  34.27& $ 14.8$ & 355.9$\pm$9.6 & 19.0$\pm$9.8 & 540$\pm$57 & 26.2$\pm$2.7 & \n &  2013.38 &1109$\pm$154 & 4448$\pm$96\\ 
1730$-$130  & 15\tablenotemark{a} & 34  & 141 &9.36&  73.20& $ 9.9$ & 331.0$\pm$2.5 & 38.8$\pm$2.5\tablenotemark{b} & 253$\pm$13 & 12.28$\pm$0.65 & \n &  2011.18 &1585$\pm$45 & 9260$\pm$69\\ 
1730$-$130  & 17 & 6  & 1023 &1.23&  9.60& $ 2.3$ & 12.4$\pm$5.2 & 10.2$\pm$5.3 & 132$\pm$18 & 6.38$\pm$0.85 & \n &  2018.22 &55$\pm$12 & 1256$\pm$18\\ 
1732+389  & 4 & 6  & 8 &1.87&  14.94& $ 106.0$ & 121.6$\pm$7.5 & 15.6$\pm$7.5 & 245$\pm$35 & 12.6$\pm$1.8 & \n &  2011.04 &1784$\pm$27 & $-$507$\pm$20\\ 
1732+389  & 6 & 6  & 97 &1.02&  8.12& $ 118.2$ & 115.6$\pm$6.9 & 2.7$\pm$6.9 & 197$\pm$29 & 10.1$\pm$1.5 & \n &  2011.04 &884$\pm$22 & $-$475$\pm$14\\ 
1732+389  & 7 & 6  & 90 &0.79&  6.28& $ 117.4$ & 144.5$\pm$8.1 & 27.1$\pm$8.2\tablenotemark{b} & 166$\pm$27 & 8.5$\pm$1.4 & \n &  2011.04 &691$\pm$12 & $-$353$\pm$21\\ 
1732+389  & 8 & 6  & 196 &0.22&  1.76& $ 121.9$ & 317$\pm$36 & 164$\pm$36 & 24$\pm$13 & 1.22$\pm$0.66 & \n &  2011.04 &187.8$\pm$9.9 & $-$117.5$\pm$7.9\\ 
1738+476  & 5 & 6  & 176 &0.50&  \n& $ 220.3$ & 219$\pm$14 & 2$\pm$14 & 87$\pm$22 & \n & \n &  2016.09 &$-$328.2$\pm$4.2 & $-$387$\pm$15\\ 
1738+476  & 6 & 8  & 220 &0.18&  \n& $ 223.5$ & 252$\pm$46 & 28$\pm$46 & 18$\pm$14 & \n & \n &  2015.53 &$-$123$\pm$11 & $-$130.6$\pm$8.6\\ 
1738+499  & 1 & 5  & 24 &1.20&  10.25& $ 43.6$ & 352$\pm$14 & 51$\pm$14 & 166$\pm$58 & 11.8$\pm$4.1 & \n &  2010.64 &827$\pm$21 & 867$\pm$40\\ 
1738+499  & 2 & 5  & 106 &0.35&  2.96& $ 28.6$ & 19$\pm$31 & 10$\pm$31 & 42$\pm$16 & 3.0$\pm$1.1 & \n &  2010.64 &165$\pm$19 & 303.5$\pm$8.7\\ 
1741+196  & 1 & 6  & 5 &5.75&  8.96& $ 78.6$ & 76$\pm$71 & 2$\pm$71 & 50$\pm$86 & 0.28$\pm$0.47 & \n &  2016.71 &5656$\pm$120 & 1140$\pm$27\\ 
1741+196  & 2 & 6  & 8 &2.96&  4.62& $ 74.2$ & 89$\pm$27 & 14$\pm$27 & 83$\pm$60 & 0.46$\pm$0.33 & \n &  2016.71 &2882$\pm$70 & 808$\pm$21\\ 
1741+196  & 3 & 6  & 6 &1.97&  3.07& $ 67.6$ & 83.5$\pm$9.3 & 15.9$\pm$9.3 & 90$\pm$30 & 0.50$\pm$0.16 & \n &  2016.71 &1853$\pm$42 & 755$\pm$15\\ 
1741+196  & 4 & 6  & 8 &1.27&  1.98& $ 70.9$ & 69.3$\pm$8.7 & 1.6$\pm$8.7 & 52$\pm$11 & 0.288$\pm$0.060 & \n &  2016.71 &1220$\pm$17 & 424.1$\pm$9.4\\ 
1741+196  & 5 & 6  & 10 &0.70&  1.09& $ 64.9$ & 95$\pm$24 & 30$\pm$24 & 47$\pm$29 & 0.26$\pm$0.16 & \n &  2016.71 &652$\pm$36 & 297$\pm$11\\ 
1741+196  & 6 & 6  & 18 &0.32&  0.51& $ 64.1$ & 76$\pm$24 & 11$\pm$24 & 25$\pm$12 & 0.137$\pm$0.066 & \n &  2016.71 &301$\pm$17 & 144.0$\pm$9.2\\ 
1742$-$078  & 2 & 6  & 41 &3.50&  \n& $ 193.4$ & 183.4$\pm$2.1 & 10.0$\pm$2.1\tablenotemark{b} & 571$\pm$33 & \n & \n &  2015.79 &$-$811$\pm$12 & $-$3378$\pm$20\\ 
1742$-$078  & 3 & 6  & 94 &1.78&  \n& $ 178.9$ & 228.9$\pm$6.6 & 50.0$\pm$6.6\tablenotemark{b} & 165$\pm$19 & \n & \n &  2015.79 &39$\pm$11 & $-$1777$\pm$11\\ 
1742$-$078  & 4 & 8  & 386 &0.39&  \n& $ 198.6$ & 17$\pm$12 & 178$\pm$12 & 21.8$\pm$7.7 & \n & \n &  2016.97 &$-$120.8$\pm$4.3 & $-$356$\pm$13\\ 
1749+096  & 4 & 11  & 103 &0.76&  3.55& $ 2.6$ & 5.7$\pm$6.5 & 3.1$\pm$6.5 & 139$\pm$23 & 2.77$\pm$0.47 & \n &  2001.38 &35.9$\pm$9.2 & 775$\pm$15\\ 
1749+096  & 5\tablenotemark{a} & 22  & 441 &0.41&  1.89& $ 357.8$ & 22.6$\pm$6.3 & 24.8$\pm$6.4\tablenotemark{b} & 126$\pm$22 & 2.53$\pm$0.44 & \n &  2001.33 &$-$22.0$\pm$9.7 & 392$\pm$23\\ 
1749+096  & 8 & 8  & 475 &0.32&  1.50& $ 30.9$ & 24.9$\pm$3.9 & 6.1$\pm$4.2 & 342$\pm$36 & 6.85$\pm$0.72 & 1995.342$\pm$0.099 &  1996.20 &144.9$\pm$7.1 & 232$\pm$15\\ 
1749+701  & 2\tablenotemark{a} & 20  & 50 &2.34&  17.37& $ 293.6$ & 180$\pm$94 & 113$\pm$94 & 3.6$\pm$8.9 & 0.15$\pm$0.38 & \n &  2002.00 &$-$2147$\pm$21 & 936$\pm$31\\ 
1749+701  & 3\tablenotemark{a} & 30  & 25 &1.28&  9.46& $ 292.4$ & 33$\pm$17 & 101$\pm$17\tablenotemark{b} & 12.6$\pm$3.3 & 0.54$\pm$0.14 & \n &  2007.93 &$-$1163$\pm$27 & 512$\pm$21\\ 
1749+701  & 4 & 30  & 36 &0.73&  5.42& $ 293.4$ & 309$\pm$115 & 16$\pm$115 & 0.8$\pm$3.7\tablenotemark{d} & 0.03$\pm$0.16 & \n &  2007.93 &$-$672$\pm$29 & 291$\pm$19\\ 
1749+701  & 5 & 31  & 91 &0.32&  2.39& $ 296.5$ & 217$\pm$17 & 79$\pm$17\tablenotemark{b} & 4.5$\pm$1.2\tablenotemark{d} & 0.195$\pm$0.052 & \n &  2007.93 &$-$294.8$\pm$9.7 & 135.2$\pm$7.4\\ 
1749+701  & 6 & 8  & 42 &2.17&  16.12& $ 301.0$ & 316.9$\pm$6.6 & 16.0$\pm$6.6 & 86.5$\pm$9.6 & 3.71$\pm$0.41 & \n &  2010.54 &$-$1861$\pm$11 & 1114.7$\pm$9.3\\ 
1751+288  & 1 & 8  & 224 &0.40&  3.30& $ 5.5$ & 16.1$\pm$3.1 & 10.5$\pm$3.4\tablenotemark{b} & 70.8$\pm$6.5 & 4.03$\pm$0.37 & \n &  2007.05 &51$\pm$10 & 441$\pm$19\\ 
1758+388  & 3 & 14  & 45 &0.63&  5.33& $ 267.4$ & 249.1$\pm$4.4 & 18.3$\pm$4.5\tablenotemark{b} & 24.9$\pm$2.1 & 2.11$\pm$0.18 & \n &  2003.29 &$-$639$\pm$12 & $-$31.7$\pm$9.7\\ 
1758+388  & 4 & 14  & 573 &0.18&  1.49& $ 333.4$ & 248.7$\pm$4.4 & 84.7$\pm$4.8\tablenotemark{b} & 16.5$\pm$1.3 & 1.40$\pm$0.11 & \n &  2003.29 &$-$72.7$\pm$6.3 & 160.0$\pm$6.1\\ 
1800+440  & 3 & 11  & 6 &4.47&  31.20& $ 197.9$ & 198.2$\pm$2.7 & 0.3$\pm$2.8 & 396$\pm$13 & 15.01$\pm$0.48 & 1990.27$\pm$0.37 &  2001.25 &$-$1336$\pm$77 & $-$4136$\pm$46\\ 
1800+440  & 4 & 5  & 8 &2.00&  13.93& $ 191.1$ & 194.4$\pm$4.0 & 3.4$\pm$4.3 & 395$\pm$28 & 14.9$\pm$1.0 & 1992.68$\pm$0.40 &  1998.13 &$-$418$\pm$56 & $-$2096$\pm$57\\ 
1800+440  & 10 & 11  & 20 &2.06&  14.41& $ 206.5$ & 203.8$\pm$2.0 & 2.7$\pm$2.4 & 386$\pm$18 & 14.62$\pm$0.67 & 2003.39$\pm$0.28 &  2008.97 &$-$947$\pm$39 & $-$1905$\pm$60\\ 
1800+440  & 11 & 8  & 144 &1.24&  8.69& $ 212.2$ & 213.8$\pm$3.4 & 1.6$\pm$4.0 & 336$\pm$24 & 12.71$\pm$0.92 & 2006.63$\pm$0.28 &  2009.83 &$-$582$\pm$37 & $-$930$\pm$70\\ 
1800+440  & 12 & 6  & 80 &1.20&  8.36& $ 214.7$ & 214.3$\pm$4.3 & 0.4$\pm$4.8 & 444$\pm$38 & 16.8$\pm$1.4 & 2009.56$\pm$0.25 &  2011.80 &$-$564$\pm$40 & $-$813$\pm$56\\ 
1803+784  & 1 & 28  & 55 &6.86&  48.55& $ 265.3$ & 272.7$\pm$1.9 & 7.4$\pm$1.9\tablenotemark{b} & 235$\pm$22 & 9.13$\pm$0.87 & \n &  2007.35 &$-$6786$\pm$80 & $-$568$\pm$28\\ 
1803+784  & 2 & 39  & 35 &3.40&  24.05& $ 271.6$ & 315$\pm$16 & 43$\pm$16 & 31.3$\pm$7.9 & 1.21$\pm$0.31 & \n &  2003.79 &$-$3376$\pm$54 & 72$\pm$29\\ 
1803+784  & 3\tablenotemark{a} & 38  & 103 &1.73&  12.20& $ 268.3$ & 355$\pm$14 & 86$\pm$14\tablenotemark{b} & 14.5$\pm$2.6 & 0.56$\pm$0.10 & \n &  2004.53 &$-$1724$\pm$19 & $-$59$\pm$13\\ 
1803+784  & 4\tablenotemark{a} & 51  & 184 &1.42&  10.07& $ 270.4$ & 344$\pm$10 & 73$\pm$10\tablenotemark{b} & 9.4$\pm$1.7 & 0.364$\pm$0.066 & \n &  2003.79 &$-$1424.4$\pm$8.9 & 11.4$\pm$8.9\\ 
1803+784  & 5\tablenotemark{a} & 37  & 108 &0.88&  6.25& $ 279.8$ & 292$\pm$66 & 12$\pm$66 & 3.0$\pm$4.9 & 0.12$\pm$0.19 & \n &  2004.17 &$-$870$\pm$20 & 150$\pm$16\\ 
1803+784  & 6\tablenotemark{a} & 50  & 271 &0.34&  2.43& $ 275.3$ & 71$\pm$75 & 156$\pm$75 & 1.4$\pm$2.5 & 0.054$\pm$0.098 & \n &  2003.79 &$-$343$\pm$13 & 31.6$\pm$5.2\\ 
1807+698  & 4\tablenotemark{a} & 28  & 31 &3.18&  3.12& $ 260.9$ & 195$\pm$10 & 66$\pm$10\tablenotemark{b} & 25.4$\pm$3.2 & 0.086$\pm$0.011 & \n &  2003.30 &$-$3143$\pm$23 & $-$519$\pm$16\\ 
1807+698  & 5 & 30  & 51 &2.40&  2.36& $ 261.1$ & 224.2$\pm$8.1 & 36.9$\pm$8.1\tablenotemark{b} & 14.2$\pm$2.0 & 0.0480$\pm$0.0067 & \n &  2003.30 &$-$2380$\pm$11 & $-$376.1$\pm$9.2\\ 
1807+698  & 6\tablenotemark{a} & 28  & 31 &1.55&  1.53& $ 257.4$ & 197$\pm$38 & 60$\pm$38 & 6.5$\pm$3.5 & 0.022$\pm$0.012 & \n &  2003.30 &$-$1518$\pm$22 & $-$341$\pm$18\\ 
1807+698  & 7\tablenotemark{a} & 29  & 116 &1.06&  1.04& $ 258.3$ & 232$\pm$14 & 26$\pm$14 & 4.9$\pm$1.1 & 0.0166$\pm$0.0038 & \n &  2003.30 &$-$1040.8$\pm$5.6 & $-$217.5$\pm$6.0\\ 
1807+698  & 8 & 29  & 117 &0.69&  0.67& $ 254.8$ & 291$\pm$37 & 36$\pm$37 & 3.9$\pm$2.9 & 0.0130$\pm$0.0098 & \n &  2003.30 &$-$664$\pm$14 & $-$178.9$\pm$6.6\\ 
1807+698  & 9 & 29  & 271 &0.32&  0.31& $ 252.5$ & 289$\pm$20 & 37$\pm$20 & 3.7$\pm$1.5 & 0.0125$\pm$0.0052 & \n &  2003.30 &$-$305.3$\pm$8.3 & $-$94.7$\pm$3.9\\ 
1823+568  & 1 & 20  & 14 &7.54&  52.68& $ 199.2$ & 189.4$\pm$4.6 & 9.7$\pm$4.6 & 245$\pm$43 & 9.3$\pm$1.6 & \n &  1998.35 &$-$2463$\pm$27 & $-$7059$\pm$67\\ 
1823+568  & 2 & 36  & 14 &6.58&  45.99& $ 199.4$ & 209.1$\pm$4.7 & 9.7$\pm$4.7 & 138$\pm$15 & 5.25$\pm$0.57 & \n &  2000.39 &$-$2129$\pm$25 & $-$6111$\pm$47\\ 
1823+568  & 4\tablenotemark{a} & 36  & 19 &4.63&  32.39& $ 200.8$ & 197.80$\pm$0.79 & 2.96$\pm$0.85\tablenotemark{b} & 498.5$\pm$9.9 & 18.91$\pm$0.37 & \n &  2005.81 &$-$1846$\pm$26 & $-$4967$\pm$40\\ 
1823+568  & 6\tablenotemark{a} & 17  & 89 &1.72&  12.02& $ 198.7$ & 192.4$\pm$1.7 & 6.3$\pm$1.7\tablenotemark{b} & 209$\pm$15 & 7.94$\pm$0.56 & \n &  1999.90 &$-$555.5$\pm$6.3 & $-$1649$\pm$17\\ 
1823+568  & 8 & 25  & 30 &1.57&  10.95& $ 199.8$ & 197.8$\pm$2.2 & 2.0$\pm$2.3 & 122.2$\pm$8.9 & 4.63$\pm$0.34 & 1992.96$\pm$0.91 &  2003.45 &$-$432$\pm$18 & $-$1167$\pm$42\\ 
1823+568  & 9 & 55  & 238 &0.43&  3.02& $ 198.9$ & 241$\pm$29 & 43$\pm$29 & 2.41$\pm$0.88\tablenotemark{d} & 0.091$\pm$0.033 & \n &  2003.64 &$-$142.2$\pm$2.7 & $-$410.1$\pm$6.1\\ 
1823+568  & 10 & 12  & 21 &1.42&  9.91& $ 200.6$ & 199.2$\pm$5.5 & 1.4$\pm$5.6 & 142$\pm$26 & 5.4$\pm$1.0 & 1998.8$\pm$1.8 &  2009.37 &$-$515$\pm$16 & $-$1371$\pm$48\\ 
1823+568  & 12 & 22  & 40 &1.97&  13.78& $ 198.6$ & 206.2$\pm$4.7 & 7.6$\pm$4.7 & 87.9$\pm$7.0 & 3.33$\pm$0.26 & \n &  2005.13 &$-$654$\pm$12 & $-$1918$\pm$12\\ 
1823+568  & 14 & 7  & 10 &6.30&  44.01& $ 198.9$ & 198.0$\pm$2.5 & 0.9$\pm$2.5 & 576$\pm$48 & 21.9$\pm$1.8 & 1999.12$\pm$0.82 &  2010.41 &$-$2076$\pm$25 & $-$6065$\pm$63\\ 
1823+568  & 15 & 5  & 24 &1.09&  7.62& $ 202.2$ & 176$\pm$20 & 26$\pm$20 & 81$\pm$36 & 3.1$\pm$1.4 & \n &  2010.82 &$-$411$\pm$19 & $-$1012$\pm$34\\ 
1823+568  & 16 & 7  & 495 &0.17&  1.15& $ 198.9$ & 186$\pm$121 & 13$\pm$121 & 0.5$\pm$2.9 & 0.02$\pm$0.11 & \n &  2010.28 &$-$53.5$\pm$2.6 & $-$156.3$\pm$5.2\\ 
1827+062  & 2 & 7  & 13 &2.45&  17.96& $ 323.7$ & 337.4$\pm$5.9 & 13.6$\pm$6.0 & 388$\pm$24 & 16.2$\pm$1.0 & \n &  2011.67 &$-$1444$\pm$57 & 1959$\pm$26\\ 
1827+062  & 3 & 7  & 24 &1.44&  10.56& $ 323.2$ & 234$\pm$11 & 89$\pm$11\tablenotemark{b} & 108$\pm$17 & 4.50$\pm$0.72 & \n &  2011.67 &$-$859$\pm$19 & 1158$\pm$30\\ 
1827+062  & 4 & 5  & 31 &0.84&  6.18& $ 308.2$ & 282.0$\pm$9.8 & 26.1$\pm$9.8 & 89.4$\pm$8.7 & 3.73$\pm$0.36 & \n &  2011.03 &$-$664.8$\pm$7.0 & 522$\pm$13\\ 
1827+062  & 5 & 7  & 185 &0.20&  1.49& $ 314.8$ & 245$\pm$58 & 70$\pm$58 & 9.7$\pm$8.8 & 0.41$\pm$0.36 & \n &  2011.67 &$-$144$\pm$12 & 144$\pm$12\\ 
1827+133  & 2 & 7  & 3 &0.58&  \n& $ 127.2$ & 126$\pm$18 & 1$\pm$19 & 198$\pm$50 & \n & \n &  2015.45 &435$\pm$39 & $-$332$\pm$70\\ 
1828+487  & 1\tablenotemark{a} & 26  & 98 &14.59&  103.76& $ 310.8$ & 318.9$\pm$2.5 & 8.1$\pm$2.5\tablenotemark{b} & 196.4$\pm$8.0 & 7.71$\pm$0.32 & \n &  2008.30 &$-$10803$\pm$59 & 9271$\pm$38\\ 
1828+487  & 2\tablenotemark{a} & 22  & 28 &12.70&  90.30& $ 325.1$ & 323.0$\pm$1.8 & 2.1$\pm$1.8 & 252.4$\pm$7.9 & 9.90$\pm$0.31 & \n &  2005.91 &$-$7086$\pm$38 & 10178$\pm$41\\ 
1828+487  & 3\tablenotemark{a} & 22  & 58 &11.65&  82.86& $ 327.4$ & 318.96$\pm$0.84 & 8.47$\pm$0.84\tablenotemark{b} & 243.8$\pm$3.6 & 9.57$\pm$0.14 & \n &  2005.91 &$-$6084$\pm$17 & 9603$\pm$19\\ 
1828+487  & 5\tablenotemark{a} & 20  & 49 &5.92&  42.09& $ 332.5$ & 334.6$\pm$1.3 & 2.1$\pm$1.3 & 281.2$\pm$8.6 & 11.04$\pm$0.34 & \n &  2005.35 &$-$2604$\pm$27 & 4984$\pm$43\\ 
1828+487  & 6 & 10  & 41 &2.40&  17.06& $ 330.8$ & 328.7$\pm$1.8 & 2.1$\pm$1.9 & 332$\pm$12 & 13.02$\pm$0.47 & 1995.43$\pm$0.27 &  2001.77 &$-$1037$\pm$27 & 1874$\pm$37\\ 
1828+487  & 8 & 13  & 61 &2.78&  19.74& $ 322.4$ & 324.17$\pm$0.97 & 1.8$\pm$1.0 & 354.7$\pm$7.3 & 13.92$\pm$0.29 & 1998.37$\pm$0.14 &  2006.28 &$-$1680$\pm$12 & 2178$\pm$23\\ 
1828+487  & 10 & 23  & 21 &2.80&  19.89& $ 315.7$ & 317.03$\pm$0.72 & 1.30$\pm$0.82 & 346.9$\pm$4.4 & 13.62$\pm$0.17 & 2003.72$\pm$0.12 &  2011.66 &$-$1923$\pm$19 & 1972$\pm$20\\ 
1828+487  & 11\tablenotemark{a} & 18  & 69 &2.00&  14.21& $ 313.2$ & 314.50$\pm$0.78 & 1.28$\pm$0.90 & 343.0$\pm$4.6 & 13.46$\pm$0.18 & \n &  2011.35 &$-$1423$\pm$18 & 1336$\pm$15\\ 
1828+487  & 12 & 18  & 41 &2.60&  18.47& $ 316.9$ & 317.31$\pm$0.72 & 0.40$\pm$0.80 & 364.5$\pm$4.7 & 14.30$\pm$0.18 & 2001.64$\pm$0.10 &  2008.37 &$-$1675$\pm$16 & 1789$\pm$17\\ 
1828+487  & 13 & 21  & 69 &2.20&  15.67& $ 315.1$ & 315.87$\pm$0.69 & 0.74$\pm$0.78 & 312.6$\pm$3.8 & 12.27$\pm$0.15 & 2007.249$\pm$0.096 &  2013.57 &$-$1394$\pm$13 & 1396$\pm$16\\ 
1828+487  & 14\tablenotemark{a} & 30  & 13 &7.45&  52.99& $ 317.8$ & 310.4$\pm$1.1 & 7.4$\pm$1.1\tablenotemark{b} & 315.9$\pm$5.9 & 12.40$\pm$0.23 & \n &  2009.19 &$-$4578$\pm$37 & 5163$\pm$39\\ 
1828+487  & 15\tablenotemark{a} & 21  & 54 &8.86&  63.00& $ 328.7$ & 322.32$\pm$0.61 & 6.40$\pm$0.61\tablenotemark{b} & 326.3$\pm$3.5 & 12.81$\pm$0.14 & \n &  2013.57 &$-$4452$\pm$12 & 7380$\pm$14\\ 
1828+487  & 16 & 19  & 104 &1.90&  13.52& $ 311.4$ & 312.8$\pm$1.2 & 1.3$\pm$1.4 & 307.9$\pm$6.5 & 12.08$\pm$0.26 & 2008.82$\pm$0.15 &  2014.39 &$-$1294$\pm$23 & 1136$\pm$20\\ 
1828+487  & 17 & 19  & 22 &6.93&  49.28& $ 330.9$ & 328.8$\pm$1.9 & 2.0$\pm$1.9 & 358$\pm$13 & 14.04$\pm$0.52 & \n &  2014.39 &$-$3264$\pm$36 & 5875$\pm$45\\ 
1828+487  & 18 & 16  & 77 &1.61&  11.48& $ 311.4$ & 311.39$\pm$0.96 & 0.1$\pm$1.1 & 334.4$\pm$5.7 & 13.12$\pm$0.22 & 2011.057$\pm$0.093 &  2015.62 &$-$1146$\pm$16 & 1008$\pm$14\\ 
1828+487  & 19 & 12  & 162 &1.44&  10.26& $ 318.0$ & 315.78$\pm$0.74 & 2.19$\pm$0.81 & 337.3$\pm$4.4 & 13.24$\pm$0.17 & 2012.864$\pm$0.052 &  2016.55 &$-$848.9$\pm$6.1 & 951$\pm$11\\ 
1828+487  & 20 & 8  & 14 &15.02&  106.78& $ 324.6$ & 326.3$\pm$5.9 & 1.7$\pm$5.9 & 396$\pm$30 & 15.5$\pm$1.2 & \n &  2017.15 &$-$8678$\pm$55 & 12214$\pm$22\\ 
1828+487  & 21 & 7  & 57 &0.84&  5.97& $ 313.1$ & 314.8$\pm$4.3 & 1.7$\pm$4.6 & 319$\pm$23 & 12.52$\pm$0.92 & 2014.89$\pm$0.21 &  2017.50 &$-$612$\pm$26 & 573$\pm$21\\ 
1828+487  & 22 & 5  & 98 &0.48&  3.38& $ 322.0$ & 333.1$\pm$9.7 & 11$\pm$10 & 163$\pm$27 & 6.4$\pm$1.1 & \n &  2017.92 &$-$287$\pm$21 & 362$\pm$21\\ 
1833+326  & 1 & 7  & 2 &14.71&  16.29& $ 55.0$ & 60.8$\pm$5.5 & 5.8$\pm$5.5 & 553$\pm$49 & 2.11$\pm$0.19 & \n &  2017.75 &12214$\pm$36 & 8538$\pm$42\\ 
1833+326  & 3 & 8  & 4 &8.26&  9.14& $ 55.2$ & 55.5$\pm$2.9 & 0.3$\pm$2.9 & 499$\pm$24 & 1.907$\pm$0.093 & 2001.02$\pm$0.81 &  2017.75 &6870$\pm$18 & 4767$\pm$20\\ 
1833+326  & 4 & 8  & 3 &6.03&  6.68& $ 54.6$ & 62.1$\pm$5.9 & 7.5$\pm$5.9 & 542$\pm$81 & 2.07$\pm$0.31 & \n &  2017.75 &5018$\pm$70 & 3542$\pm$29\\ 
1833+326  & 7 & 5  & 8 &2.65&  2.93& $ 59.8$ & 57.4$\pm$2.9 & 2.4$\pm$2.9 & 460$\pm$27 & 1.76$\pm$0.10 & 2011.62$\pm$0.32 &  2017.41 &2358$\pm$16 & 1375.6$\pm$9.8\\ 
1833+326  & 8 & 7  & 15 &2.19&  2.42& $ 59.1$ & 58.3$\pm$1.2 & 0.8$\pm$1.2 & 426$\pm$11 & 1.629$\pm$0.043 & 2012.56$\pm$0.11 &  2017.75 &1920.5$\pm$9.6 & 1148.7$\pm$4.9\\ 
1842+681  & 7 & 5  & 9 &2.77&  16.35& $ 133.7$ & 118.1$\pm$4.0 & 15.7$\pm$4.1\tablenotemark{b} & 1110$\pm$106 & 31.4$\pm$3.0 & \n &  2016.18 &1999$\pm$35 & $-$1915$\pm$19\\ 
1842+681  & 8 & 5  & 4 &2.09&  12.33& $ 134.9$ & 135.9$\pm$2.5 & 1.0$\pm$2.5 & 974$\pm$41 & 27.6$\pm$1.2 & 2014.050$\pm$0.086 &  2016.18 &1478$\pm$15 & $-$1474$\pm$10\\ 
1842+681  & 9 & 5  & 20 &0.85&  4.98& $ 132.7$ & 131.0$\pm$2.7 & 1.6$\pm$2.7 & 365$\pm$18 & 10.34$\pm$0.52 & 2013.825$\pm$0.092 &  2016.18 &619.8$\pm$7.0 & $-$571.6$\pm$3.2\\ 
1842+681  & 10 & 5  & 78 &0.48&  2.83& $ 138.4$ & 147$\pm$89 & 9$\pm$89 & 17$\pm$40 & 0.5$\pm$1.1 & \n &  2016.18 &318.6$\pm$9.1 & $-$359$\pm$12\\ 
1842+681  & 11 & 5  & 200 &0.25&  1.45& $ 133.7$ & 122.0$\pm$6.5 & 11.7$\pm$6.5 & 121$\pm$14 & 3.41$\pm$0.40 & \n &  2016.18 &176.9$\pm$4.5 & $-$169.2$\pm$4.0\\ 
1845+797  & 1 & 11  & 45 &7.61&  8.10& $ 324.6$ & 330.2$\pm$1.3 & 5.6$\pm$1.3\tablenotemark{b} & 579$\pm$14 & 2.120$\pm$0.052 & \n &  1998.40 &$-$4495$\pm$27 & 6362$\pm$32\\ 
1845+797  & 3\tablenotemark{a} & 11  & 38 &5.92&  6.30& $ 319.8$ & 331.1$\pm$1.7 & 11.3$\pm$1.7\tablenotemark{b} & 534$\pm$20 & 1.957$\pm$0.073 & \n &  1998.40 &$-$3900$\pm$29 & 4666$\pm$47\\ 
1845+797  & 4 & 6  & 14 &5.46&  5.81& $ 321.6$ & 316.2$\pm$9.0 & 5.4$\pm$9.1 & 284$\pm$44 & 1.04$\pm$0.16 & \n &  2000.61 &$-$3405$\pm$75 & 4288$\pm$77\\ 
1845+797  & 5 & 10  & 7 &6.91&  7.35& $ 322.0$ & 325.6$\pm$2.8 & 3.5$\pm$2.8 & 473$\pm$25 & 1.733$\pm$0.093 & \n &  2007.57 &$-$4298$\pm$20 & 5519$\pm$27\\ 
1845+797  & 10 & 8  & 5 &6.19&  6.58& $ 322.1$ & 324.3$\pm$7.7 & 2.1$\pm$7.7 & 265$\pm$36 & 0.97$\pm$0.13 & \n &  2009.47 &$-$3870$\pm$46 & 4985$\pm$48\\ 
1846+322  & 1 & 11  & 13 &1.19&  8.96& $ 332.1$ & 344$\pm$10 & 11$\pm$10 & 96$\pm$27 & 4.3$\pm$1.2 & \n &  2011.01 &$-$565$\pm$15 & 1082$\pm$31\\ 
1846+322  & 2 & 11  & 119 &0.23&  1.73& $ 313.7$ & 350$\pm$21 & 37$\pm$21 & 27.0$\pm$6.3 & 1.19$\pm$0.28 & \n &  2011.01 &$-$168$\pm$12 & 167.1$\pm$6.6\\ 
1846+326  & 1 & 8  & 17 &5.80&  \n& $ 131.2$ & 173$\pm$30 & 42$\pm$30 & 78$\pm$33 & \n & \n &  2017.75 &4369$\pm$29 & $-$3844$\pm$24\\ 
1846+326  & 2 & 8  & 44 &4.72&  \n& $ 129.6$ & 90$\pm$19 & 40$\pm$19 & 24.3$\pm$9.7 & \n & \n &  2017.75 &3642.5$\pm$7.1 & $-$3008.4$\pm$4.4\\ 
1846+326  & 3 & 8  & 12 &4.48&  \n& $ 138.1$ & 42$\pm$15 & 96$\pm$15\tablenotemark{b} & 61$\pm$15 & \n & \n &  2017.75 &3003.4$\pm$9.7 & $-$3319$\pm$12\\ 
1846+326  & 4 & 8  & 7 &3.50&  \n& $ 122.5$ & 84$\pm$23 & 38$\pm$23 & 105$\pm$28 & \n & \n &  2017.75 &2985$\pm$20 & $-$1882$\pm$33\\ 
1846+326  & 5 & 8  & 13 &1.14&  \n& $ 120.1$ & 130.0$\pm$5.2 & 9.8$\pm$5.3 & 230$\pm$22 & \n & \n &  2017.75 &1036$\pm$19 & $-$615$\pm$12\\ 
1846+326  & 6 & 8  & 54 &0.35&  \n& $ 114.8$ & 122.1$\pm$4.4 & 7.3$\pm$4.6 & 208$\pm$21 & \n & \n &  2017.75 &370$\pm$18 & $-$179.5$\pm$8.1\\ 
1849+670  & 1 & 12  & 18 &6.90&  47.97& $ 309.2$ & 318.6$\pm$4.8 & 9.4$\pm$4.8 & 311$\pm$25 & 11.69$\pm$0.95 & \n &  2007.46 &$-$5358$\pm$70 & 4373$\pm$51\\ 
1849+670  & 3 & 5  & 8 &1.85&  12.84& $ 319.0$ & 318.1$\pm$3.4 & 0.9$\pm$3.6 & 589$\pm$33 & 22.1$\pm$1.2 & 2001.95$\pm$0.15 &  2004.71 &$-$1051$\pm$42 & 1215$\pm$22\\ 
1849+670  & 4\tablenotemark{a} & 13  & 10 &2.58&  17.97& $ 315.0$ & 309.1$\pm$3.0 & 5.9$\pm$3.2 & 583$\pm$30 & 21.9$\pm$1.1 & \n &  2008.29 &$-$2046$\pm$62 & 2003$\pm$63\\ 
1849+670  & 6 & 7  & 62 &1.12&  7.76& $ 319.2$ & 313.0$\pm$5.9 & 6.2$\pm$6.2 & 331$\pm$33 & 12.4$\pm$1.3 & \n &  2010.03 &$-$746$\pm$33 & 861$\pm$40\\ 
1849+670  & 7 & 10  & 361 &0.28&  1.95& $ 312.7$ & 281$\pm$13 & 31$\pm$14 & 53$\pm$11 & 1.99$\pm$0.40 & \n &  2008.93 &$-$199$\pm$17 & 188$\pm$21\\ 
1851+488  & 1 & 7  & 19 &0.56&  4.74& $ 39.1$ & 2$\pm$24 & 38$\pm$24 & 83$\pm$21 & 5.1$\pm$1.3 & \n &  2012.63 &356$\pm$27 & 420$\pm$14\\ 
1856+737  & 1 & 6  & 6 &9.08&  52.74& $ 31.0$ & 332$\pm$48 & 59$\pm$48 & 125$\pm$88 & 3.4$\pm$2.4 & \n &  2017.65 &4675$\pm$43 & 7788$\pm$41\\ 
1856+737  & 2 & 7  & 7 &5.58&  32.42& $ 30.9$ & 358$\pm$10 & 33$\pm$10\tablenotemark{b} & 192$\pm$35 & 5.32$\pm$0.96 & \n &  2018.25 &2868$\pm$27 & 4852$\pm$29\\ 
1856+737  & 3 & 6  & 3 &3.65&  21.19& $ 22.5$ & 16$\pm$12 & 6$\pm$12 & 285$\pm$57 & 7.9$\pm$1.6 & \n &  2017.65 &1396$\pm$27 & 3372$\pm$27\\ 
1856+737  & 4 & 6  & 3 &2.05&  11.89& $ 18.8$ & 31$\pm$35 & 12$\pm$36 & 244$\pm$148 & 6.7$\pm$4.1 & \n &  2017.65 &661$\pm$39 & 1937$\pm$76\\ 
1856+737  & 5 & 6  & 21 &1.22&  7.09& $ 19.9$ & 17.0$\pm$3.0 & 2.9$\pm$3.0 & 265$\pm$30 & 7.34$\pm$0.82 & 2012.84$\pm$0.47 &  2017.65 &415.3$\pm$5.0 & 1148$\pm$14\\ 
1856+737  & 6 & 6  & 32 &0.86&  4.98& $ 20.3$ & 16.6$\pm$7.1 & 3.8$\pm$7.1 & 168$\pm$37 & 4.6$\pm$1.0 & \n &  2017.65 &298.1$\pm$7.0 & 805$\pm$18\\ 
1856+737  & 7 & 6  & 55 &0.41&  2.37& $ 13.5$ & 13.1$\pm$5.5 & 0.4$\pm$5.6 & 174$\pm$36 & 4.81$\pm$0.98 & 2015.31$\pm$0.66 &  2017.65 &95.6$\pm$6.3 & 397$\pm$17\\ 
1901+319  & 1 & 25  & 95 &15.89&  108.90& $ 119.6$ & 157$\pm$12 & 37$\pm$12\tablenotemark{b} & 14.6$\pm$1.8\tablenotemark{d} & 0.533$\pm$0.064 & \n &  2003.10 &13829$\pm$18 & $-$7846.4$\pm$7.7\\ 
1901+319  & 2 & 14  & 59 &1.86&  12.72& $ 132.0$ & 128.0$\pm$1.1 & 4.0$\pm$1.2\tablenotemark{b} & 241.2$\pm$5.0 & 8.81$\pm$0.18 & 1991.06$\pm$0.17 &  1999.47 &1514$\pm$14 & $-$1348$\pm$12\\ 
1901+319  & 4 & 9  & 120 &1.10&  7.52& $ 120.3$ & 137.0$\pm$1.8 & 16.7$\pm$1.9\tablenotemark{b} & 217.8$\pm$6.6 & 7.96$\pm$0.24 & \n &  2000.67 &1014$\pm$15 & $-$626$\pm$12\\ 
1901+319  & 5 & 11  & 70 &0.64&  4.39& $ 111.3$ & 124.9$\pm$4.1 & 13.6$\pm$4.5\tablenotemark{b} & 89.5$\pm$5.9 & 3.27$\pm$0.22 & \n &  2001.01 &656$\pm$18 & $-$274$\pm$21\\ 
1901+319  & 7\tablenotemark{a} & 10  & 245 &1.19&  8.15& $ 112.6$ & 111.2$\pm$2.5 & 1.4$\pm$2.6 & 181$\pm$10 & 6.60$\pm$0.37 & \n &  2008.18 &982$\pm$21 & $-$413$\pm$15\\ 
1901+319  & 9 & 9  & 215 &0.88&  6.05& $ 117.1$ & 126.1$\pm$4.0 & 9.0$\pm$4.3 & 191$\pm$12 & 6.97$\pm$0.45 & \n &  2008.02 &694$\pm$22 & $-$335$\pm$28\\ 
1901+319  & 11 & 6  & 131 &0.67&  4.59& $ 108.7$ & 113.4$\pm$7.2 & 4.7$\pm$7.3 & 188$\pm$20 & 6.85$\pm$0.72 & \n &  2010.24 &636$\pm$13 & $-$215$\pm$16\\ 
1901+319  & 12 & 6  & 149 &0.60&  4.08& $ 112.7$ & 144$\pm$29 & 32$\pm$29 & 101$\pm$46 & 3.7$\pm$1.7 & \n &  1996.12 &559$\pm$28 & $-$243$\pm$36\\ 
1902+556  & 1 & 7  & 15 &4.63&  \n& $ 42.2$ & 220$\pm$53 & 178$\pm$53 & 47$\pm$38 & \n & \n &  2013.47 &3114$\pm$74 & 3429$\pm$65\\ 
1902+556  & 2 & 7  & 13 &1.86&  \n& $ 43.2$ & 60.4$\pm$9.7 & 17.2$\pm$9.7 & 86$\pm$16 & \n & \n &  2013.47 &1263$\pm$30 & 1347$\pm$24\\ 
1902+556  & 4 & 7  & 20 &0.26&  \n& $ 27.1$ & 28$\pm$32 & 1$\pm$32 & 10.1$\pm$5.5 & \n & \n &  2013.47 &118.3$\pm$6.4 & 231$\pm$11\\ 
1908$-$201  & 1 & 8  & 118 &3.83&  31.55& $ 37.3$ & 38$\pm$18 & 0$\pm$18 & 77$\pm$21 & 4.4$\pm$1.2 & \n &  2008.68 &2336$\pm$41 & 3067$\pm$23\\ 
1908$-$201  & 2 & 8  & 863 &0.40&  3.28& $ 11.2$ & 59.1$\pm$8.1 & 47.9$\pm$8.2\tablenotemark{b} & 45.8$\pm$7.4 & 2.61$\pm$0.42 & \n &  2008.15 &76.1$\pm$9.7 & 389.9$\pm$7.0\\ 
1914$-$194  & 1 & 8  & 9 &12.26&  29.38& $ 324.9$ & 181$\pm$31 & 144$\pm$31 & 137$\pm$86 & 1.22$\pm$0.77 & \n &  2012.97 &$-$7044$\pm$81 & 10021$\pm$153\\ 
1914$-$194  & 2 & 8  & 10 &8.55&  20.48& $ 326.5$ & 180$\pm$33 & 147$\pm$33 & 119$\pm$57 & 1.06$\pm$0.51 & \n &  2012.97 &$-$4722$\pm$116 & 7112$\pm$114\\ 
1914$-$194  & 4 & 8  & 16 &3.17&  7.59& $ 333.4$ & 17$\pm$13 & 44$\pm$13\tablenotemark{b} & 80$\pm$22 & 0.71$\pm$0.20 & \n &  2012.97 &$-$1414$\pm$31 & 2840$\pm$43\\ 
1914$-$194  & 5 & 8  & 21 &1.48&  3.56& $ 338.4$ & 53$\pm$73 & 75$\pm$73 & 6$\pm$12 & 0.06$\pm$0.11 & \n &  2012.97 &$-$545$\pm$11 & 1382$\pm$24\\ 
1914$-$194  & 6 & 8  & 25 &0.67&  1.62& $ 340.9$ & 196$\pm$54 & 145$\pm$54 & 28$\pm$40 & 0.25$\pm$0.36 & \n &  2012.97 &$-$221$\pm$16 & 635$\pm$58\\ 
1920$-$211  & 2 & 7  & 119 &1.83&  15.09& $ 335.0$ & 352$\pm$28 & 17$\pm$28 & 41$\pm$16 & 2.35$\pm$0.90 & \n &  2011.48 &$-$770$\pm$30 & 1651$\pm$23\\ 
1920$-$211  & 3 & 7  & 241 &0.80&  6.60& $ 354.1$ & 20.8$\pm$3.3 & 26.7$\pm$3.5\tablenotemark{b} & 202$\pm$21 & 11.6$\pm$1.2 & \n &  2011.48 &$-$88$\pm$14 & 777$\pm$33\\ 
1921$-$293  & 1 & 5  & 1158 &5.51&  27.18& $ 24.1$ & 16.4$\pm$5.2 & 7.7$\pm$5.2 & 320$\pm$42 & 6.96$\pm$0.92 & \n &  1998.38 &2247$\pm$53 & 5035$\pm$87\\ 
1921$-$293  & 3 & 5  & 2728 &0.51&  2.50& $ 333.2$ & 47$\pm$82 & 73$\pm$82 & 11$\pm$23 & 0.24$\pm$0.49 & \n &  1998.38 &$-$228$\pm$42 & 452$\pm$31\\ 
1921$-$293  & 7 & 7  & 5291 &0.43&  2.10& $ 320.6$ & 348$\pm$16 & 27$\pm$17 & 121$\pm$24 & 2.63$\pm$0.52 & \n &  2011.65 &$-$265$\pm$36 & 305$\pm$23\\ 
1923+123  & 1 & 7  & 4 &2.25&  \n& $ 9.2$ & 197.2$\pm$6.4\tablenotemark{c} & 172.0$\pm$6.4 & 147$\pm$27 & \n & \n &  2018.01 &342$\pm$13 & 2167$\pm$28\\ 
1923+210  & 2 & 12  & 58 &4.87&  \n& $ 251.5$ & 258.56$\pm$0.56 & 7.08$\pm$0.61\tablenotemark{b} & 320$\pm$11 & \n & \n &  2006.52 &$-$4557$\pm$52 & $-$1535$\pm$10\\ 
1923+210  & 3 & 5  & 217 &0.27&  \n& $ 240.7$ & 42$\pm$14\tablenotemark{c} & 161$\pm$14 & 18.8$\pm$4.4 & \n & \n &  2011.51 &$-$229.7$\pm$7.9 & $-$125.8$\pm$5.7\\ 
1923+210  & 5 & 13  & 162 &1.38&  \n& $ 246.8$ & 241.3$\pm$1.2 & 5.6$\pm$1.4\tablenotemark{b} & 162.2$\pm$3.8 & \n & 1998.20$\pm$0.22 &  2006.52 &$-$1279$\pm$17 & $-$549$\pm$16\\ 
1923+210  & 6 & 8  & 618 &1.18&  \n& $ 250.7$ & 252.9$\pm$1.3 & 2.1$\pm$1.4 & 186.0$\pm$4.4 & \n & 2001.93$\pm$0.17 &  2007.43 &$-$966$\pm$14 & $-$344$\pm$13\\ 
1923+210  & 7 & 7  & 225 &0.93&  \n& $ 242.8$ & 255.0$\pm$2.6 & 12.2$\pm$2.8\tablenotemark{b} & 241.8$\pm$9.2 & \n & \n &  2011.10 &$-$978$\pm$15 & $-$465$\pm$19\\ 
1926+611  & 1 & 7  & 29 &2.60&  \n& $ 136.2$ & 155.4$\pm$3.9 & 19.2$\pm$4.0\tablenotemark{b} & 302$\pm$29 & \n & \n &  2015.61 &1794$\pm$16 & $-$1866$\pm$27\\ 
1926+611  & 2 & 7  & 85 &1.44&  \n& $ 130.0$ & 143.6$\pm$8.9 & 13.7$\pm$8.9 & 82$\pm$14 & \n & \n &  2015.61 &1103.2$\pm$8.9 & $-$924$\pm$14\\ 
1926+611  & 3 & 7  & 98 &0.96&  \n& $ 125.6$ & 261$\pm$41 & 135$\pm$41 & 57$\pm$43 & \n & \n &  2015.61 &780$\pm$34 & $-$557$\pm$23\\ 
1926+611  & 4 & 7  & 77 &0.35&  \n& $ 119.5$ & 150$\pm$49 & 31$\pm$49 & 37$\pm$26 & \n & \n &  2015.61 &303$\pm$31 & $-$171$\pm$19\\ 
1928+738  & 1\tablenotemark{a} & 43  & 65 &12.77&  56.71& $ 168.4$ & 183.30$\pm$0.66 & 14.90$\pm$0.67\tablenotemark{b} & 406.2$\pm$7.6 & 7.66$\pm$0.14 & \n &  2004.14 &2545$\pm$27 & $-$12903$\pm$43\\ 
1928+738  & 2 & 14  & 23 &6.36&  28.26& $ 165.2$ & 173.3$\pm$2.6 & 8.1$\pm$2.6\tablenotemark{b} & 384$\pm$41 & 7.24$\pm$0.78 & \n &  2000.65 &1654$\pm$28 & $-$6404$\pm$70\\ 
1928+738  & 3\tablenotemark{a} & 45  & 54 &5.57&  24.75& $ 164.2$ & 169.44$\pm$0.86 & 5.20$\pm$0.90\tablenotemark{b} & 305.6$\pm$8.6 & 5.77$\pm$0.16 & \n &  2004.14 &1564$\pm$26 & $-$5632$\pm$51\\ 
1928+738  & 4 & 15  & 89 &3.28&  14.57& $ 170.4$ & 175.12$\pm$0.75 & 4.74$\pm$0.76\tablenotemark{b} & 339$\pm$11 & 6.39$\pm$0.21 & \n &  1998.29 &540.5$\pm$6.3 & $-$3147$\pm$16\\ 
1928+738  & 5 & 47  & 143 &3.94&  17.51& $ 169.6$ & 165.80$\pm$0.52 & 3.75$\pm$0.54\tablenotemark{b} & 249.4$\pm$6.4 & 4.71$\pm$0.12 & \n &  2004.14 &768.1$\pm$9.3 & $-$4086$\pm$39\\ 
1928+738  & 6\tablenotemark{a} & 31  & 189 &2.69&  11.93& $ 159.9$ & 171.4$\pm$1.9 & 11.5$\pm$2.0\tablenotemark{b} & 242.4$\pm$6.1 & 4.57$\pm$0.11 & \n &  1999.94 &936$\pm$22 & $-$2613$\pm$16\\ 
1928+738  & 8\tablenotemark{a} & 56  & 272 &3.03&  13.47& $ 160.7$ & 165.44$\pm$0.42 & 4.78$\pm$0.50\tablenotemark{b} & 232.8$\pm$3.3 & 4.391$\pm$0.062 & \n &  2007.62 &1104$\pm$12 & $-$3247$\pm$25\\ 
1928+738  & 9 & 29  & 256 &1.37&  6.07& $ 151.4$ & 151.4$\pm$1.5 & 0.0$\pm$1.7 & 244.7$\pm$8.4 & 4.62$\pm$0.16 & 1995.16$\pm$0.19 &  2001.94 &794$\pm$17 & $-$1457$\pm$30\\ 
1928+738  & 10\tablenotemark{a} & 28  & 414 &1.23&  5.47& $ 156.0$ & 153.2$\pm$1.7 & 2.8$\pm$2.0 & 246.9$\pm$9.4 & 4.66$\pm$0.18 & \n &  2003.53 &629$\pm$22 & $-$1378$\pm$35\\ 
1928+738  & 11\tablenotemark{a} & 38  & 459 &1.41&  6.27& $ 154.8$ & 152.6$\pm$1.2 & 2.2$\pm$1.5 & 206.1$\pm$5.3 & 3.89$\pm$0.10 & \n &  2006.63 &680$\pm$21 & $-$1430$\pm$31\\ 
1928+738  & 12 & 10  & 633 &1.04&  4.61& $ 161.8$ & 165.6$\pm$1.8 & 3.8$\pm$1.9 & 179$\pm$12 & 3.38$\pm$0.23 & 2000.96$\pm$0.40 &  2006.85 &319$\pm$10 & $-$961$\pm$27\\ 
1928+738  & 13\tablenotemark{a} & 22  & 303 &1.44&  6.41& $ 155.2$ & 151.5$\pm$2.6 & 3.8$\pm$2.9 & 243$\pm$12 & 4.59$\pm$0.23 & \n &  2009.55 &529$\pm$35 & $-$1171$\pm$45\\ 
1928+738  & 15 & 26  & 139 &1.71&  7.60& $ 155.4$ & 148.9$\pm$2.0 & 6.5$\pm$2.1\tablenotemark{b} & 231.4$\pm$9.6 & 4.37$\pm$0.18 & \n &  2013.44 &656$\pm$21 & $-$1464$\pm$31\\ 
1928+738  & 16\tablenotemark{a} & 15  & 368 &0.67&  2.99& $ 156.1$ & 152.8$\pm$4.1 & 3.3$\pm$4.1 & 68.2$\pm$6.1 & 1.29$\pm$0.11 & \n &  2014.55 &268.6$\pm$7.0 & $-$608$\pm$11\\ 
1928+738  & 17\tablenotemark{a} & 22  & 1235 &0.37&  1.65& $ 344.4$ & 334$\pm$10 & 11$\pm$10 & 23.6$\pm$5.5 & 0.44$\pm$0.10 & \n &  2016.04 &$-$98.2$\pm$6.4 & 354$\pm$13\\ 
1928+738  & 18 & 21  & 206 &4.24&  18.81& $ 159.9$ & 165.0$\pm$1.4 & 5.0$\pm$1.4\tablenotemark{b} & 189$\pm$11 & 3.56$\pm$0.22 & \n &  2016.16 &1445.9$\pm$7.0 & $-$3946$\pm$25\\ 
1928+738  & 20 & 15  & 193 &1.03&  4.59& $ 160.2$ & 153.5$\pm$2.7 & 6.7$\pm$2.8 & 112.6$\pm$7.5 & 2.12$\pm$0.14 & \n &  2014.55 &342.8$\pm$7.4 & $-$959$\pm$13\\ 
1928+738  & 21 & 8  & 513 &0.70&  3.09& $ 344.1$ & 83$\pm$60 & 99$\pm$60 & 20$\pm$20 & 0.37$\pm$0.37 & \n &  2018.40 &$-$192$\pm$11 & 669$\pm$20\\ 
1928+738  & 23 & 8  & 124 &1.35&  6.01& $ 157.5$ & 155.0$\pm$6.6 & 2.5$\pm$6.8 & 447$\pm$71 & 8.4$\pm$1.3 & \n &  2018.40 &513$\pm$31 & $-$1238$\pm$56\\ 
1936$-$155  & 1 & 9  & 7 &2.17&  18.55& $ 180.6$ & 214$\pm$43 & 33$\pm$43 & 20$\pm$14 & 1.5$\pm$1.1 & \n &  2004.74 &$-$25$\pm$36 & $-$2172$\pm$60\\ 
1936$-$155  & 2 & 9  & 28 &1.18&  10.14& $ 129.0$ & 144.8$\pm$6.7 & 15.8$\pm$6.9 & 72.5$\pm$7.9 & 5.37$\pm$0.59 & \n &  2004.74 &931$\pm$34 & $-$760$\pm$28\\ 
1936$-$155  & 5 & 7  & 45 &0.63&  5.43& $ 127.3$ & 225$\pm$13 & 97$\pm$13\tablenotemark{b} & 28.0$\pm$5.9 & 2.08$\pm$0.44 & \n &  2006.57 &495$\pm$18 & $-$394$\pm$13\\ 
1944+838  & 1 & 6  & 18 &7.30&  \n& $ 270.2$ & 81.4$\pm$9.4\tablenotemark{c} & 171.2$\pm$9.4 & 71$\pm$20 & \n & \n &  2015.47 &$-$7266$\pm$23 & 32$\pm$11\\ 
1944+838  & 2 & 6  & 9 &2.00&  \n& $ 267.2$ & 270.0$\pm$2.4 & 2.8$\pm$2.4 & 154.0$\pm$9.5 & \n & 2002.08$\pm$0.82 &  2015.47 &$-$2062$\pm$11 & $-$96.9$\pm$7.2\\ 
1944+838  & 3 & 6  & 52 &0.25&  \n& $ 259.5$ & 256.3$\pm$3.1 & 3.2$\pm$3.3 & 82.6$\pm$8.7 & \n & 2012.18$\pm$0.33 &  2015.47 &$-$280$\pm$10 & $-$53.8$\pm$4.5\\ 
1951$-$115  & 2 & 10  & 17 &1.60&  11.34& $ 7.6$ & 29.9$\pm$6.0 & 22.3$\pm$6.0\tablenotemark{b} & 182$\pm$17 & 7.08$\pm$0.67 & \n &  2011.46 &173$\pm$22 & 1521$\pm$18\\ 
1954+513  & 13 & 8  & 25 &5.98&  50.09& $ 308.0$ & 306.0$\pm$3.7 & 2.0$\pm$3.7 & 260$\pm$16 & 15.78$\pm$0.95 & \n &  2016.12 &$-$4672.4$\pm$7.4 & 3651.7$\pm$9.1\\ 
1954+513  & 14 & 8  & 84 &1.93&  16.14& $ 295.2$ & 316.9$\pm$4.8 & 21.7$\pm$4.8\tablenotemark{b} & 255$\pm$20 & 15.5$\pm$1.2 & \n &  2016.12 &$-$1708$\pm$14 & 782.5$\pm$6.4\\ 
1954+513  & 15 & 8  & 46 &1.34&  11.18& $ 305.4$ & 148$\pm$39 & 158$\pm$39 & 116$\pm$65 & 7.0$\pm$3.9 & \n &  2016.12 &$-$1101$\pm$42 & 795$\pm$29\\ 
1954+513  & 16 & 8  & 209 &0.88&  7.36& $ 298.4$ & 274$\pm$32 & 25$\pm$32 & 49$\pm$32 & 3.0$\pm$1.9 & \n &  2016.12 &$-$763$\pm$15 & 417.8$\pm$7.8\\ 
1954+513  & 17 & 8  & 164 &0.60&  5.06& $ 296.7$ & 238$\pm$101 & 59$\pm$101 & 6$\pm$17 & 0.4$\pm$1.0 & \n &  2016.12 &$-$539.2$\pm$9.0 & 272.2$\pm$8.2\\ 
1954+513  & 18 & 8  & 202 &0.20&  1.71& $ 303.1$ & 334$\pm$17 & 31$\pm$17 & 37.2$\pm$9.2 & 2.26$\pm$0.56 & \n &  2016.12 &$-$168.1$\pm$5.8 & 105.0$\pm$4.4\\ 
1957+405  & 1 & 25  & 26 &5.74&  6.17& $ 281.2$ & 250$\pm$70 & 32$\pm$70 & 8$\pm$13 & 0.029$\pm$0.050 & \n &  2003.85 &$-$5639$\pm$55 & 1111$\pm$15\\ 
1957+405  & 2 & 8  & 58 &2.65&  2.84& $ 282.3$ & 283$\pm$12 & 1$\pm$12 & 68$\pm$23 & 0.251$\pm$0.085 & \n &  1998.22 &$-$2622$\pm$43 & 570$\pm$17\\ 
1957+405  & 3 & 26  & 80 &2.31&  2.48& $ 280.6$ & 274.9$\pm$2.5 & 5.6$\pm$2.5 & 66$\pm$11 & 0.246$\pm$0.039 & \n &  2003.51 &$-$2321$\pm$48 & 427$\pm$12\\ 
1957+405  & 4 & 26  & 113 &1.59&  1.71& $ 278.5$ & 267.4$\pm$2.5 & 11.1$\pm$2.6\tablenotemark{b} & 69.5$\pm$7.6 & 0.257$\pm$0.028 & \n &  2003.51 &$-$1628$\pm$34 & 232$\pm$13\\ 
1957+405  & 6 & 24  & 233 &0.93&  1.00& $ 277.4$ & 264.2$\pm$4.0 & 13.2$\pm$4.1\tablenotemark{b} & 34.6$\pm$4.4 & 0.128$\pm$0.016 & \n &  2003.51 &$-$930$\pm$19 & 118.9$\pm$9.8\\ 
1957+405  & 7 & 24  & 270 &0.48&  0.51& $ 281.4$ & 257$\pm$20 & 24$\pm$20 & 13.6$\pm$5.3 & 0.050$\pm$0.020 & \n &  2003.51 &$-$471$\pm$23 & 93$\pm$15\\ 
1957+405  & 8 & 9  & 305 &0.37&  0.39& $ 107.1$ & 154$\pm$52 & 47$\pm$52 & 8$\pm$12 & 0.031$\pm$0.045 & \n &  2008.55 &354.2$\pm$8.7 & $-$115$\pm$20\\ 
1957+405  & 9 & 23  & 236 &0.46&  0.50& $ 106.3$ & 120.0$\pm$5.8 & 13.7$\pm$6.0 & 35.0$\pm$4.6 & 0.129$\pm$0.017 & \n &  2004.06 &469$\pm$22 & $-$144$\pm$11\\ 
1957+405  & 10 & 26  & 92 &1.04&  1.12& $ 106.0$ & 110.9$\pm$4.6 & 4.9$\pm$4.6 & 41.8$\pm$6.5 & 0.155$\pm$0.024 & \n &  2003.51 &1030$\pm$32 & $-$297.4$\pm$9.3\\ 
1957+405  & 11 & 26  & 17 &3.28&  3.53& $ 108.5$ & 111.5$\pm$5.5 & 3.0$\pm$5.5 & 62$\pm$10 & 0.230$\pm$0.037 & \n &  2003.51 &3159$\pm$48 & $-$1059$\pm$20\\ 
1957+405  & 12 & 9  & 8 &7.06&  7.59& $ 106.1$ & 181$\pm$91 & 75$\pm$91 & 11$\pm$23 & 0.040$\pm$0.084 & \n &  2008.55 &6782$\pm$52 & $-$1966$\pm$55\\ 
1958$-$179  & 4 & 9  & 621 &0.22&  1.52& $ 69.9$ & 94$\pm$28 & 24$\pm$29 & 35$\pm$18 & 1.32$\pm$0.66 & \n &  2009.20 &194$\pm$20 & 76$\pm$15\\ 
2005+403  & 3\tablenotemark{a} & 11  & 196 &2.10&  17.99& $ 90.3$ & 138$\pm$23 & 48$\pm$23 & 30$\pm$11 & 2.27$\pm$0.82 & \n &  2006.60 &2108$\pm$13 & $-$16$\pm$15\\ 
2005+403  & 4 & 11  & 94 &2.10&  17.92& $ 103.2$ & 64.1$\pm$5.1 & 39.1$\pm$5.1\tablenotemark{b} & 128$\pm$13 & 9.76$\pm$0.99 & \n &  2006.60 &2066$\pm$17 & $-$466$\pm$14\\ 
2005+403  & 8 & 6  & 1435 &0.42&  3.60& $ 104.2$ & 122.4$\pm$5.4 & 18.2$\pm$5.5\tablenotemark{b} & 78.6$\pm$6.0 & 6.00$\pm$0.46 & \n &  2010.74 &403.7$\pm$4.2 & $-$100.4$\pm$7.1\\ 
2005+403  & 9 & 7  & 784 &0.41&  3.53& $ 141.6$ & 129$\pm$11 & 13$\pm$11 & 34.2$\pm$6.4 & 2.61$\pm$0.49 & \n &  2010.74 &255.6$\pm$5.3 & $-$322.5$\pm$5.2\\ 
2005+403  & 10 & 7  & 141 &2.39&  20.46& $ 99.6$ & 192$\pm$23 & 92$\pm$23 & 47$\pm$19 & 3.6$\pm$1.4 & \n &  2010.74 &2359$\pm$12 & $-$397$\pm$15\\ 
2007+777  & 2 & 35  & 105 &1.65&  7.95& $ 268.8$ & 349$\pm$17 & 80$\pm$17\tablenotemark{b} & 11.5$\pm$3.1 & 0.243$\pm$0.065 & \n &  2003.95 &$-$1651$\pm$19 & $-$8$\pm$18\\ 
2007+777  & 3 & 37  & 245 &0.56&  2.69& $ 268.8$ & 256$\pm$10 & 13$\pm$10 & 5.7$\pm$1.3 & 0.120$\pm$0.028 & \n &  2007.08 &$-$582$\pm$11 & $-$18.5$\pm$7.3\\ 
2007+777  & 7 & 9  & 277 &0.23&  1.11& $ 266.3$ & 61$\pm$52 & 154$\pm$52 & 2.1$\pm$1.6 & 0.044$\pm$0.034 & \n &  2012.06 &$-$227.8$\pm$7.5 & $-$14.4$\pm$7.0\\ 
2008$-$159  & 1\tablenotemark{a} & 11  & 82 &1.39&  11.61& $ 9.7$ & 12.1$\pm$2.6 & 2.5$\pm$2.6 & 91$\pm$15 & 5.36$\pm$0.87 & \n &  2003.79 &215.2$\pm$8.7 & 1288$\pm$68\\ 
2010+463  & 4 & 10  & 47 &0.96&  \n& $ 315.8$ & 311.8$\pm$5.9 & 4.0$\pm$6.2 & 351$\pm$35 & \n & \n &  2015.47 &$-$621$\pm$30 & 644$\pm$35\\ 
2012$-$017  & 1 & 6  & 14 &5.49&  \n& $ 31.4$ & 43$\pm$21 & 11$\pm$21 & 86$\pm$28 & \n & \n &  2018.42 &2870$\pm$14 & 4697$\pm$32\\ 
2012$-$017  & 3 & 5  & 11 &2.21&  \n& $ 35.9$ & 67$\pm$86 & 31$\pm$86 & 33$\pm$79 & \n & \n &  2018.18 &1305$\pm$37 & 1795$\pm$56\\ 
2012$-$017  & 4 & 5  & 17 &1.43&  \n& $ 40.7$ & 178$\pm$66 & 137$\pm$66 & 65$\pm$105 & \n & \n &  2018.18 &935$\pm$41 & 1075$\pm$54\\ 
2012$-$017  & 5 & 5  & 32 &0.88&  \n& $ 46.2$ & 147$\pm$72 & 101$\pm$72 & 28$\pm$50 & \n & \n &  2018.18 &636$\pm$13 & 603$\pm$33\\ 
2012$-$017  & 6 & 5  & 58 &0.35&  \n& $ 52.0$ & 207$\pm$76 & 155$\pm$76 & 13$\pm$19 & \n & \n &  2018.18 &273$\pm$14 & 212$\pm$13\\ 
2013+163  & 1 & 6  & 11 &2.14&  \n& $ 300.1$ & 166$\pm$30 & 134$\pm$30 & 76$\pm$26 & \n & \n &  2017.63 &$-$1846$\pm$33 & 1046$\pm$14\\ 
2013+163  & 2 & 5  & 23 &0.72&  \n& $ 280.6$ & 292$\pm$22 & 11$\pm$22 & 66$\pm$18 & \n & \n &  2017.68 &$-$734$\pm$11 & 142$\pm$19\\ 
2013+163  & 3 & 6  & 52 &0.30&  \n& $ 258.4$ & 287$\pm$14 & 28$\pm$14 & 68$\pm$11 & \n & \n &  2017.63 &$-$318.7$\pm$6.8 & $-$53$\pm$13\\ 
2013+370  & 1 & 15  & 68 &3.58&  27.60& $ 204.1$ & 189.8$\pm$3.2 & 14.2$\pm$3.3\tablenotemark{b} & 140$\pm$15 & 6.52$\pm$0.72 & \n &  2007.50 &$-$1477$\pm$23 & $-$3348$\pm$46\\ 
2013+370  & 2\tablenotemark{a} & 15  & 133 &1.72&  13.27& $ 212.3$ & 211.9$\pm$1.8 & 0.4$\pm$2.1 & 307$\pm$12 & 14.36$\pm$0.57 & \n &  2007.50 &$-$1011$\pm$24 & $-$1602$\pm$41\\ 
2013+370  & 4 & 11  & 638 &0.24&  1.88& $ 217.1$ & 107$\pm$76 & 110$\pm$76 & 3.1$\pm$4.8\tablenotemark{d} & 0.14$\pm$0.23 & \n &  2007.50 &$-$145$\pm$12 & $-$195$\pm$20\\ 
2021+317  & 2 & 9  & 60 &3.90&  19.37& $ 162.5$ & 118.6$\pm$7.9 & 43.9$\pm$8.0\tablenotemark{b} & 117$\pm$17 & 2.56$\pm$0.38 & \n &  1999.75 &1218$\pm$59 & $-$3745$\pm$50\\ 
2021+317  & 4 & 20  & 98 &1.74&  8.63& $ 179.1$ & 193$\pm$13 & 14$\pm$13 & 44.9$\pm$8.6 & 0.99$\pm$0.19 & \n &  2004.42 &40$\pm$55 & $-$1687$\pm$48\\ 
2021+317  & 6 & 11  & 297 &0.50&  2.46& $ 142.2$ & 172$\pm$10 & 29$\pm$11 & 23.0$\pm$5.1 & 0.50$\pm$0.11 & \n &  2000.38 &303$\pm$15 & $-$390$\pm$19\\ 
2021+317  & 8 & 6  & 337 &0.30&  1.48& $ 126.8$ & 146$\pm$24 & 19$\pm$24 & 18.0$\pm$7.6 & 0.39$\pm$0.17 & \n &  2012.14 &241.5$\pm$4.6 & $-$182.2$\pm$8.5\\ 
2021+317  & 9\tablenotemark{a} & 11  & 247 &1.47&  7.28& $ 178.2$ & 195.5$\pm$6.2 & 17.3$\pm$6.4 & 212$\pm$20 & 4.65$\pm$0.44 & \n &  2010.09 &60$\pm$48 & $-$1414$\pm$41\\ 
2021+317  & 10 & 10  & 203 &1.17&  5.80& $ 159.0$ & 175.6$\pm$2.8 & 16.5$\pm$3.0\tablenotemark{b} & 175$\pm$16 & 3.85$\pm$0.35 & \n &  2010.09 &414$\pm$18 & $-$1029$\pm$35\\ 
2021+317  & 11 & 11  & 209 &0.57&  2.83& $ 148.5$ & 164.5$\pm$2.9 & 16.0$\pm$3.2\tablenotemark{b} & 91.3$\pm$7.7 & 2.00$\pm$0.17 & \n &  2010.09 &292.2$\pm$8.7 & $-$465$\pm$16\\ 
2022+171  & 1 & 5  & 19 &1.03&  8.40& $ 58.1$ & 330$\pm$49 & 89$\pm$49 & 32$\pm$31 & 1.8$\pm$1.7 & \n &  2018.03 &874$\pm$12 & 550$\pm$23\\ 
2022$-$077  & 5 & 7  & 43 &1.72&  14.64& $ 351.6$ & 350.1$\pm$3.2 & 1.5$\pm$3.3 & 291$\pm$15 & 19.26$\pm$0.98 & 2002.15$\pm$0.32 &  2008.04 &$-$250$\pm$21 & 1689$\pm$19\\ 
2023+760  & 1 & 5  & 10 &6.93&  46.00& $ 214.5$ & 243$\pm$55 & 29$\pm$55 & 96$\pm$81 & 3.3$\pm$2.8 & \n &  2018.73 &$-$3922$\pm$45 & $-$5712$\pm$71\\ 
2023+760  & 2 & 5  & 22 &4.54&  30.16& $ 203.2$ & 178.2$\pm$5.8 & 25.0$\pm$5.8\tablenotemark{b} & 272$\pm$58 & 9.4$\pm$2.0 & \n &  2018.73 &$-$1786$\pm$17 & $-$4185$\pm$38\\ 
2023+760  & 3 & 5  & 30 &2.47&  16.42& $ 216.2$ & 26$\pm$15\tablenotemark{c} & 170$\pm$15 & 146$\pm$42 & 5.0$\pm$1.4 & \n &  2018.73 &$-$1456$\pm$20 & $-$1991$\pm$29\\ 
2027$-$065  & 2 & 6  & 7 &0.95&  6.68& $ 239.4$ & 257.1$\pm$5.3 & 17.7$\pm$5.5\tablenotemark{b} & 235$\pm$33 & 9.0$\pm$1.3 & \n &  2018.52 &$-$845$\pm$24 & $-$490$\pm$15\\ 
2029+121  & 8 & 7  & 103 &0.70&  5.82& $ 207.8$ & 183.0$\pm$3.4 & 24.9$\pm$3.7\tablenotemark{b} & 190$\pm$35 & 11.4$\pm$2.1 & \n &  2012.18 &$-$326.8$\pm$9.4 & $-$650$\pm$31\\ 
2032+107  & 1 & 6  & 39 &0.58&  3.89& $ 222.3$ & 125$\pm$11 & 97$\pm$11\tablenotemark{b} & 8.2$\pm$1.8 & 0.285$\pm$0.062 & \n &  2006.77 &$-$417$\pm$12 & $-$412.6$\pm$7.5\\ 
2037+511  & 1 & 11  & 78 &9.88&  84.53& $ 216.1$ & 315$\pm$12 & 99$\pm$12\tablenotemark{b} & 88$\pm$17 & 6.6$\pm$1.3 & \n &  2007.94 &$-$5793$\pm$55 & $-$8010$\pm$74\\ 
2037+511  & 2\tablenotemark{a} & 11  & 295 &7.39&  63.24& $ 219.1$ & 179$\pm$12 & 40$\pm$12\tablenotemark{b} & 23.0$\pm$4.7 & 1.73$\pm$0.35 & \n &  2007.94 &$-$4658$\pm$18 & $-$5726$\pm$18\\ 
2037+511  & 3 & 8  & 13 &5.14&  43.95& $ 226.5$ & 128$\pm$84 & 98$\pm$84 & 10$\pm$24 & 0.8$\pm$1.8 & \n &  2007.83 &$-$3723$\pm$102 & $-$3538$\pm$31\\ 
2037+511  & 6 & 11  & 248 &0.53&  4.52& $ 207.4$ & 204.2$\pm$3.2 & 3.2$\pm$3.6 & 66.4$\pm$5.9 & 4.98$\pm$0.44 & 2000.15$\pm$0.71 &  2007.94 &$-$231$\pm$11 & $-$440$\pm$24\\ 
2037+511  & 8 & 6  & 476 &0.29&  2.50& $ 190.4$ & 266$\pm$39 & 75$\pm$39 & 22$\pm$12 & 1.67$\pm$0.89 & \n &  2010.90 &$-$38$\pm$18 & $-$286$\pm$26\\ 
2043+749  & 1 & 6  & 5 &3.32&  6.26& $ 163.7$ & 138$\pm$66 & 26$\pm$66 & 22$\pm$39 & 0.15$\pm$0.26 & \n &  2018.01 &935$\pm$11 & $-$3194$\pm$37\\ 
2043+749  & 2 & 6  & 8 &2.76&  5.22& $ 162.9$ & 170$\pm$23 & 7$\pm$23 & 64$\pm$37 & 0.43$\pm$0.25 & \n &  2018.01 &816.6$\pm$9.8 & $-$2668$\pm$32\\ 
2043+749  & 3 & 6  & 8 &2.20&  4.16& $ 161.9$ & 141$\pm$16 & 21$\pm$16 & 85$\pm$24 & 0.58$\pm$0.16 & \n &  2018.01 &704.3$\pm$8.1 & $-$2122$\pm$30\\ 
2043+749  & 4 & 6  & 7 &1.54&  2.91& $ 161.4$ & 168$\pm$49 & 7$\pm$49 & 43$\pm$61 & 0.30$\pm$0.41 & \n &  2018.01 &496$\pm$17 & $-$1477$\pm$37\\ 
2043+749  & 6 & 6  & 25 &0.56&  1.07& $ 160.4$ & 12$\pm$63 & 148$\pm$63 & 15$\pm$23 & 0.10$\pm$0.16 & \n &  2018.01 &190.8$\pm$2.8 & $-$526$\pm$19\\ 
2043+749  & 7 & 6  & 111 &0.24&  0.45& $ 158.2$ & 168$\pm$19 & 9$\pm$19 & 16.1$\pm$8.6 & 0.109$\pm$0.058 & \n &  2018.01 &90.1$\pm$1.4 & $-$228.3$\pm$7.6\\ 
2043+749  & 8 & 6  & 1 &1.51&  2.85& $ 347.1$ & 310$\pm$27 & 37$\pm$27 & 72$\pm$29 & 0.49$\pm$0.20 & \n &  2018.01 &$-$358$\pm$25 & 1492$\pm$32\\ 
2047+039  & 1 & 6  & 28 &3.26&  \n& $ 293.5$ & 170$\pm$90 & 124$\pm$90 & 11$\pm$29 & \n & \n &  2015.35 &$-$2990$\pm$27 & 1301$\pm$17\\ 
2047+039  & 2 & 6  & 23 &2.00&  \n& $ 305.9$ & 99.0$\pm$9.7\tablenotemark{c} & 153.1$\pm$9.8 & 141$\pm$20 & \n & \n &  2015.35 &$-$1614$\pm$17 & 1174$\pm$21\\ 
2047+039  & 3 & 6  & 30 &1.27&  \n& $ 319.4$ & 320$\pm$48 & 1$\pm$49 & 43$\pm$32 & \n & \n &  2015.35 &$-$828$\pm$34 & 966$\pm$19\\ 
2047+039  & 4 & 6  & 79 &0.88&  \n& $ 322.8$ & 291$\pm$28 & 31$\pm$28 & 24.5$\pm$9.4 & \n & \n &  2015.35 &$-$534.2$\pm$7.3 & 701$\pm$11\\ 
2047+039  & 5 & 6  & 120 &0.40&  \n& $ 330.9$ & 29$\pm$51 & 58$\pm$51 & 15$\pm$11 & \n & \n &  2015.35 &$-$195.6$\pm$9.6 & 352.7$\pm$9.8\\ 
2047+098  & 1 & 6  & 15 &4.92&  17.70& $ 310.6$ & 155$\pm$105 & 156$\pm$105 & 2.8$\pm$9.5 & 0.04$\pm$0.14 & \n &  2008.38 &$-$3742$\pm$35 & 3202$\pm$38\\ 
2047+098  & 2 & 6  & 29 &2.54&  9.15& $ 305.1$ & 152$\pm$18 & 153$\pm$18 & 17.3$\pm$5.8 & 0.248$\pm$0.083 & \n &  2008.38 &$-$2084$\pm$17 & 1467$\pm$25\\ 
2047+098  & 3 & 6  & 39 &1.26&  4.55& $ 308.1$ & 146$\pm$10\tablenotemark{c} & 162$\pm$10 & 18.0$\pm$3.0 & 0.258$\pm$0.043 & \n &  2008.38 &$-$998$\pm$14 & 783$\pm$11\\ 
2047+098  & 4 & 6  & 41 &0.47&  1.68& $ 326.8$ & 51$\pm$52 & 85$\pm$53 & 7$\pm$10 & 0.10$\pm$0.15 & \n &  2008.38 &$-$257$\pm$30 & 390$\pm$13\\ 
2100+468  & 1 & 6  & 5 &0.63&  \n& $ 239.3$ & 240.9$\pm$9.9 & 2$\pm$10 & 277$\pm$47 & \n & \n &  2015.27 &$-$573$\pm$39 & $-$339$\pm$40\\ 
2100+468  & 2 & 5  & 35 &0.18&  \n& $ 234.7$ & 243$\pm$29 & 9$\pm$29 & 41$\pm$18 & \n & \n &  2015.37 &$-$147$\pm$15 & $-$104$\pm$13\\ 
2113+293  & 6 & 5  & 152 &0.73&  6.22& $ 198.1$ & 198.0$\pm$3.8 & 0.0$\pm$3.9 & 88$\pm$10 & 6.19$\pm$0.73 & 2001.17$\pm$0.97 &  2008.64 &$-$204.3$\pm$9.5 & $-$627$\pm$22\\ 
2121+053  & 2\tablenotemark{a} & 13  & 197 &1.16&  9.83& $ 296.1$ & 315.8$\pm$4.7 & 19.7$\pm$5.0\tablenotemark{b} & 142$\pm$12 & 11.62$\pm$0.95 & \n &  2004.18 &$-$943$\pm$50 & 410$\pm$35\\ 
2121+053  & 3 & 7  & 1124 &0.39&  3.33& $ 240.7$ & 229.6$\pm$4.2 & 11.1$\pm$4.4 & 80.8$\pm$6.1 & 6.58$\pm$0.50 & \n &  2007.05 &$-$366$\pm$11 & $-$212.1$\pm$9.5\\ 
2121+053  & 4 & 8  & 596 &0.72&  6.11& $ 236.2$ & 276.2$\pm$7.7 & 40.0$\pm$7.8\tablenotemark{b} & 104$\pm$11 & 8.50$\pm$0.92 & \n &  2011.90 &$-$552$\pm$10 & $-$404$\pm$13\\ 
2121+053  & 5\tablenotemark{a} & 12  & 109 &1.13&  9.59& $ 296.9$ & 332.4$\pm$4.8 & 35.4$\pm$5.6\tablenotemark{b} & 199$\pm$22 & 16.2$\pm$1.8 & \n &  2009.37 &$-$922$\pm$35 & 350$\pm$66\\ 
2121+053  & 6 & 7  & 330 &0.27&  2.26& $ 229.0$ & 55$\pm$27 & 174$\pm$27 & 58$\pm$25 & 4.7$\pm$2.0 & \n &  2012.27 &$-$215$\pm$16 & $-$185$\pm$13\\ 
2121+053  & 7 & 5  & 119 &1.07&  9.05& $ 244.1$ & 342$\pm$20 & 98$\pm$20\tablenotemark{b} & 295$\pm$72 & 24.1$\pm$5.8 & \n &  2012.82 &$-$954$\pm$19 & $-$480$\pm$11\\ 
2121+053  & 8 & 7  & 90 &1.13&  9.59& $ 269.1$ & 320.4$\pm$9.5 & 51$\pm$10\tablenotemark{b} & 430$\pm$77 & 35.1$\pm$6.2 & \n &  2011.90 &$-$1032$\pm$28 & $-$132$\pm$84\\ 
2126$-$158  & 2 & 6  & 36 &1.17&  8.90& $ 192.0$ & 185.9$\pm$8.7 & 6.1$\pm$8.8 & 37.2$\pm$4.2 & 3.96$\pm$0.45 & \n &  2002.60 &$-$246$\pm$26 & $-$1178$\pm$19\\ 
2128+048  & 1 & 6  & 63 &11.60&  93.08& $ 157.5$ & 12$\pm$21 & 146$\pm$21 & 18.3$\pm$7.0 & 0.95$\pm$0.37 & \n &  2007.93 &4462$\pm$51 & $-$10634$\pm$64\\ 
2128+048  & 2 & 6  & 100 &1.71&  13.69& $ 126.4$ & 70$\pm$64 & 57$\pm$64 & 5.0$\pm$7.9 & 0.26$\pm$0.41 & \n &  2007.93 &1395$\pm$54 & $-$1005$\pm$34\\ 
2128$-$123  & 3\tablenotemark{a} & 13  & 259 &5.92&  36.06& $ 211.7$ & 211.8$\pm$3.0 & 0.0$\pm$3.0 & 212.0$\pm$9.6 & 6.32$\pm$0.29 & \n &  2005.92 &$-$3114$\pm$42 & $-$5037$\pm$31\\ 
2128$-$123  & 4 & 14  & 228 &5.44&  33.13& $ 211.2$ & 200.2$\pm$1.8 & 11.0$\pm$1.8\tablenotemark{b} & 207$\pm$11 & 6.17$\pm$0.33 & \n &  2007.88 &$-$2796$\pm$20 & $-$4594$\pm$43\\ 
2128$-$123  & 6 & 10  & 132 &2.12&  12.90& $ 207.8$ & 267$\pm$22 & 59$\pm$22 & 33.2$\pm$7.7 & 0.99$\pm$0.23 & \n &  2003.64 &$-$968$\pm$17 & $-$1872$\pm$33\\ 
2128$-$123  & 7 & 10  & 740 &1.46&  8.89& $ 206.1$ & 242$\pm$17 & 36$\pm$17 & 19.0$\pm$4.3\tablenotemark{d} & 0.57$\pm$0.13 & \n &  2003.64 &$-$630.0$\pm$8.5 & $-$1306$\pm$15\\ 
2128$-$123  & 8 & 10  & 955 &1.12&  6.80& $ 209.1$ & 288$\pm$15 & 79$\pm$15\tablenotemark{b} & 26.5$\pm$3.4 & 0.79$\pm$0.10 & \n &  2003.64 &$-$527.4$\pm$5.7 & $-$981$\pm$18\\ 
2128$-$123  & 9 & 10  & 274 &0.39&  2.36& $ 209.2$ & 295$\pm$21 & 86$\pm$21\tablenotemark{b} & 12.0$\pm$2.9\tablenotemark{d} & 0.358$\pm$0.086 & \n &  2003.64 &$-$182.0$\pm$4.9 & $-$341$\pm$12\\ 
2128$-$123  & 12 & 6  & 208 &1.82&  11.11& $ 211.6$ & 204.1$\pm$3.0 & 7.6$\pm$3.0 & 239$\pm$10 & 7.12$\pm$0.31 & \n &  2011.97 &$-$939$\pm$13 & $-$1513.5$\pm$9.8\\ 
2128$-$123  & 13 & 6  & 337 &1.07&  6.50& $ 211.9$ & 212.2$\pm$2.6 & 0.4$\pm$2.6 & 190.2$\pm$9.0 & 5.67$\pm$0.27 & 2006.55$\pm$0.27 &  2011.97 &$-$544.7$\pm$8.0 & $-$877.0$\pm$9.5\\ 
2131$-$021  & 1\tablenotemark{a} & 14  & 265 &1.50&  12.62& $ 101.8$ & 99.1$\pm$2.8 & 2.7$\pm$3.1 & 194$\pm$10 & 12.16$\pm$0.66 & \n &  2000.72 &1316$\pm$35 & $-$283$\pm$31\\ 
2131$-$021  & 2 & 5  & 87 &1.28&  10.81& $ 114.2$ & 105.2$\pm$7.2 & 9.1$\pm$7.3 & 318$\pm$42 & 19.9$\pm$2.6 & \n &  2002.43 &1107$\pm$38 & $-$510$\pm$36\\ 
2131$-$021  & 3\tablenotemark{a} & 16  & 293 &1.85&  15.61& $ 108.8$ & 84.0$\pm$2.7 & 24.8$\pm$2.7\tablenotemark{b} & 174$\pm$10 & 10.93$\pm$0.63 & \n &  2007.87 &1839$\pm$28 & $-$589$\pm$22\\ 
2131$-$021  & 4\tablenotemark{a} & 19  & 285 &0.90&  7.59& $ 97.5$ & 78.7$\pm$3.7 & 18.9$\pm$3.8\tablenotemark{b} & 41.3$\pm$6.4 & 2.59$\pm$0.40 & \n &  2006.80 &903$\pm$20 & $-$116.2$\pm$7.4\\ 
2131$-$021  & 5 & 19  & 457 &0.31&  2.63& $ 91.7$ & 265$\pm$33 & 173$\pm$33 & 3.0$\pm$1.9\tablenotemark{d} & 0.19$\pm$0.12 & \n &  2006.80 &311.5$\pm$5.4 & $-$9.6$\pm$3.4\\ 
2134+004  & 1 & 36  & 1091 &2.29&  19.43& $ 267.7$ & 96$\pm$71 & 172$\pm$71 & 2.0$\pm$2.5\tablenotemark{d} & 0.16$\pm$0.21 & \n &  2003.46 &$-$2282$\pm$10 & $-$93$\pm$10\\ 
2134+004  & 2\tablenotemark{a} & 36  & 439 &1.74&  14.77& $ 292.6$ & 210.8$\pm$3.0 & 81.8$\pm$3.1\tablenotemark{b} & 61.3$\pm$3.6 & 5.00$\pm$0.29 & \n &  2003.46 &$-$1641$\pm$12 & 605$\pm$16\\ 
2134+004  & 4 & 34  & 691 &0.94&  7.99& $ 284.6$ & 241.5$\pm$5.4 & 43.1$\pm$5.4\tablenotemark{b} & 22.6$\pm$2.4 & 1.84$\pm$0.20 & \n &  2002.14 &$-$917.9$\pm$8.2 & 232.2$\pm$6.5\\ 
2134+004  & 5\tablenotemark{a} & 36  & 1479 &0.55&  4.66& $ 323.7$ & 273.5$\pm$7.5 & 50.1$\pm$7.6\tablenotemark{b} & 15.3$\pm$2.7 & 1.25$\pm$0.22 & \n &  2003.46 &$-$343$\pm$11 & 442.9$\pm$7.9\\ 
2136+141  & 1 & 13  & 22 &3.45&  28.42& $ 210.4$ & 247$\pm$26 & 37$\pm$26 & 29$\pm$10 & 2.68$\pm$0.96 & \n &  2003.14 &$-$1702$\pm$44 & $-$2955$\pm$60\\ 
2136+141  & 2 & 14  & 56 &1.14&  9.39& $ 243.8$ & 199.5$\pm$9.5 & 44.3$\pm$9.6\tablenotemark{b} & 27.1$\pm$6.7 & 2.50$\pm$0.62 & \n &  2003.14 &$-$1018$\pm$16 & $-$491$\pm$33\\ 
2136+141  & 3\tablenotemark{a} & 15  & 136 &0.84&  6.90& $ 269.7$ & 226.8$\pm$5.6 & 42.9$\pm$5.7\tablenotemark{b} & 45.3$\pm$4.5 & 4.17$\pm$0.41 & \n &  2003.14 &$-$823$\pm$24 & 10$\pm$16\\ 
2136+141  & 4\tablenotemark{a} & 16  & 331 &0.54&  4.45& $ 285.4$ & 231.2$\pm$3.8 & 54.2$\pm$3.8\tablenotemark{b} & 34.3$\pm$2.5 & 3.16$\pm$0.23 & \n &  2003.14 &$-$506$\pm$13 & 154.9$\pm$7.3\\ 
2136+141  & 5\tablenotemark{a} & 12  & 860 &0.36&  2.99& $ 305.6$ & 282.7$\pm$5.9 & 22.9$\pm$6.0\tablenotemark{b} & 23.2$\pm$2.2 & 2.14$\pm$0.20 & \n &  2005.95 &$-$299.1$\pm$6.3 & 212.4$\pm$7.2\\ 
2141+175  & 2 & 14  & 18 &1.43&  4.86& $ 353.5$ & 29$\pm$12 & 35$\pm$12\tablenotemark{b} & 108$\pm$22 & 1.45$\pm$0.30 & \n &  2009.21 &$-$183$\pm$38 & 1380$\pm$43\\ 
2141+175  & 5 & 10  & 78 &0.43&  1.46& $ 300.2$ & 326.6$\pm$7.9 & 26.4$\pm$8.4\tablenotemark{b} & 157$\pm$23 & 2.11$\pm$0.30 & \n &  2010.57 &$-$365$\pm$20 & 206$\pm$23\\ 
2141+175  & 6 & 7  & 200 &0.25&  0.84& $ 273.3$ & 319$\pm$12 & 46$\pm$12\tablenotemark{b} & 102$\pm$21 & 1.37$\pm$0.28 & \n &  2011.21 &$-$249.4$\pm$7.0 & 19$\pm$16\\ 
2144+092  & 5 & 5  & 83 &0.23&  1.89& $ 83.1$ & 347$\pm$59 & 96$\pm$59 & 16$\pm$15 & 0.92$\pm$0.86 & \n &  2011.11 &227$\pm$19 & 35$\pm$19\\ 
2144+092  & 7 & 5  & 21 &0.77&  6.34& $ 80.2$ & 269$\pm$13\tablenotemark{c} & 172$\pm$13 & 43$\pm$14 & 2.42$\pm$0.80 & \n &  2011.11 &738$\pm$18 & 130$\pm$10\\ 
2145+067  & 2\tablenotemark{a} & 27  & 1284 &0.88&  7.04& $ 123.5$ & 123.2$\pm$2.5 & 0.3$\pm$2.6 & 56.8$\pm$2.5 & 2.98$\pm$0.13 & \n &  2004.45 &821$\pm$16 & $-$543$\pm$15\\ 
2145+067  & 3 & 11  & 2472 &0.28&  2.24& $ 97.6$ & 175.8$\pm$7.0 & 78.2$\pm$7.3\tablenotemark{b} & 45.4$\pm$8.6 & 2.38$\pm$0.45 & \n &  1997.48 &277.3$\pm$7.1 & $-$58$\pm$11\\ 
2145+067  & 5 & 12  & 1402 &0.39&  3.14& $ 125.8$ & 123.2$\pm$3.8 & 2.5$\pm$4.2 & 49.2$\pm$3.3 & 2.58$\pm$0.17 & 2000.32$\pm$0.61 &  2008.25 &317$\pm$12 & $-$228$\pm$11\\ 
2145+067  & 7\tablenotemark{a} & 11  & 716 &0.82&  6.56& $ 122.2$ & 117.1$\pm$3.3 & 5.1$\pm$3.4 & 59.3$\pm$3.8 & 3.11$\pm$0.20 & \n &  2008.25 &667$\pm$14 & $-$422$\pm$12\\ 
2145+067  & 8 & 5  & 1459 &0.22&  1.74& $ 82.6$ & 82.7$\pm$5.3 & 0.1$\pm$5.3 & 27.6$\pm$3.8 & 1.45$\pm$0.20 & 2004.4$\pm$1.2 &  2012.04 &210.4$\pm$3.7 & 27.4$\pm$2.4\\ 
2150+173  & 1 & 7  & 58 &3.75&  29.05& $ 279.8$ & 286.3$\pm$2.3 & 6.4$\pm$2.3 & 132$\pm$11 & 6.22$\pm$0.54 & \n &  2018.11 &$-$3766$\pm$13 & 660.9$\pm$4.4\\ 
2150+173  & 3 & 5  & 21 &1.01&  7.78& $ 280.5$ & 136$\pm$18\tablenotemark{c} & 144$\pm$18 & 58$\pm$16 & 2.74$\pm$0.75 & \n &  2017.57 &$-$977$\pm$13 & 172.5$\pm$7.8\\ 
2155$-$152  & 1\tablenotemark{a} & 31  & 293 &3.77&  26.52& $ 208.8$ & 201.8$\pm$3.2 & 7.0$\pm$3.2 & 124.6$\pm$9.9 & 4.77$\pm$0.38 & \n &  2009.84 &$-$1794$\pm$29 & $-$3248$\pm$48\\ 
2155$-$152  & 2 & 5  & 339 &1.27&  8.89& $ 205.6$ & 201.8$\pm$3.2 & 3.8$\pm$3.4 & 473$\pm$46 & 18.1$\pm$1.8 & 2000.68$\pm$0.25 &  2003.59 &$-$565$\pm$18 & $-$1185$\pm$44\\ 
2155$-$152  & 3 & 14  & 278 &1.37&  9.62& $ 219.1$ & 224.2$\pm$2.4 & 5.1$\pm$2.5 & 250$\pm$11 & 9.58$\pm$0.41 & 2002.18$\pm$0.23 &  2007.48 &$-$874$\pm$18 & $-$1072$\pm$24\\ 
2155$-$152  & 4\tablenotemark{a} & 10  & 381 &0.83&  5.85& $ 219.6$ & 208.1$\pm$8.8 & 11.5$\pm$9.0 & 125$\pm$23 & 4.78$\pm$0.89 & \n &  2007.36 &$-$527$\pm$22 & $-$636$\pm$34\\ 
2155$-$152  & 5 & 8  & 193 &0.84&  5.88& $ 214.8$ & 210.4$\pm$3.4 & 4.3$\pm$3.6 & 204$\pm$13 & 7.83$\pm$0.51 & 2006.94$\pm$0.29 &  2011.09 &$-$483$\pm$17 & $-$697$\pm$21\\ 
2155$-$152  & 6 & 5  & 536 &0.60&  4.21& $ 209.8$ & 211.9$\pm$1.8 & 2.1$\pm$2.0 & 329$\pm$16 & 12.61$\pm$0.62 & 2010.272$\pm$0.026 &  2011.99 &$-$299.0$\pm$2.1 & $-$521$\pm$17\\ 
2155$-$152  & 8\tablenotemark{a} & 21  & 164 &3.42&  24.02& $ 218.9$ & 208.6$\pm$2.1 & 10.4$\pm$2.1\tablenotemark{b} & 271.0$\pm$9.8 & 10.38$\pm$0.38 & \n &  2012.46 &$-$2082$\pm$31 & $-$2537$\pm$32\\ 
2155$-$152  & 16 & 14  & 246 &2.19&  15.35& $ 212.5$ & 210.6$\pm$4.1 & 1.9$\pm$4.3 & 474$\pm$49 & 18.2$\pm$1.9 & 2012.62$\pm$0.37 &  2017.27 &$-$1148$\pm$28 & $-$1796$\pm$75\\ 
2155$-$152  & 17 & 9  & 866 &0.87&  6.10& $ 211.9$ & 217.2$\pm$3.3 & 5.4$\pm$3.5 & 349$\pm$23 & 13.35$\pm$0.88 & 2014.22$\pm$0.14 &  2016.30 &$-$409$\pm$12 & $-$672$\pm$22\\ 
2155$-$152  & 18\tablenotemark{a} & 12  & 1433 &0.92&  6.48& $ 215.6$ & 226.3$\pm$3.1 & 10.7$\pm$3.5\tablenotemark{b} & 310$\pm$17 & 11.88$\pm$0.65 & \n &  2015.44 &$-$442$\pm$30 & $-$658$\pm$15\\ 
2155$-$152  & 19 & 8  & 395 &0.80&  5.64& $ 212.3$ & 208.3$\pm$5.7 & 4.1$\pm$5.8 & 261$\pm$26 & 9.98$\pm$1.00 & \n &  2017.94 &$-$426$\pm$21 & $-$673$\pm$22\\ 
2155$-$152  & 20 & 5  & 99 &5.37&  37.71& $ 210.1$ & 196$\pm$17 & 14$\pm$17 & 450$\pm$191 & 17.2$\pm$7.3 & \n &  2018.35 &$-$2668$\pm$37 & $-$4573$\pm$97\\ 
2157+102  & 1 & 6  & 2 &7.50&  21.74& $ 31.2$ & 279$\pm$97 & 112$\pm$97 & 71$\pm$188 & 0.8$\pm$2.1 & \n &  2015.34 &3884$\pm$158 & 6418$\pm$85\\ 
2157+102  & 2 & 6  & 1 &2.93&  8.49& $ 37.0$ & 33$\pm$11 & 4$\pm$11 & 430$\pm$79 & 4.76$\pm$0.88 & \n &  2015.34 &1775$\pm$61 & 2354$\pm$61\\ 
2157+102  & 4 & 6  & 31 &0.24&  0.71& $ 46.8$ & 228$\pm$21\tablenotemark{c} & 179$\pm$21 & 48$\pm$14 & 0.53$\pm$0.15 & \n &  2015.34 &177.2$\pm$6.5 & 166$\pm$15\\ 
2157+213  & 1 & 5  & 24 &4.48&  \n& $ 53.5$ & 344$\pm$88 & 69$\pm$88 & 35$\pm$107 & \n & \n &  2018.23 &3600$\pm$121 & 2676$\pm$46\\ 
2157+213  & 2 & 5  & 22 &2.55&  \n& $ 46.2$ & 63$\pm$21 & 17$\pm$21 & 26.1$\pm$7.2 & \n & \n &  2018.23 &1844.5$\pm$5.9 & 1768$\pm$10\\ 
2157+213  & 3 & 5  & 14 &1.00&  \n& $ 46.8$ & 238$\pm$30 & 168$\pm$30 & 46$\pm$21 & \n & \n &  2018.23 &714$\pm$19 & 675$\pm$22\\ 
2157+213  & 4 & 5  & 26 &0.32&  \n& $ 42.3$ & 215.0$\pm$9.9\tablenotemark{c} & 172.6$\pm$9.9 & 18.5$\pm$2.5 & \n & \n &  2018.23 &212.1$\pm$3.5 & 231.9$\pm$1.7\\ 
2159+505  & 1 & 5  & 10 &5.83&  49.62& $ 296.4$ & 332$\pm$16 & 36$\pm$16 & 112$\pm$20 & 9.0$\pm$1.6 & \n &  2018.40 &$-$5226$\pm$28 & 2608$\pm$11\\ 
2159+505  & 2 & 5  & 20 &3.74&  31.88& $ 294.4$ & 310.8$\pm$8.1 & 16.4$\pm$8.1 & 91$\pm$13 & 7.3$\pm$1.1 & \n &  2018.40 &$-$3419$\pm$13 & 1555.2$\pm$6.9\\ 
2159+505  & 3 & 5  & 31 &2.21&  18.80& $ 291.6$ & 282.9$\pm$1.9 & 8.7$\pm$1.9\tablenotemark{b} & 113.7$\pm$4.6 & 9.15$\pm$0.37 & \n &  2018.40 &$-$2069.1$\pm$3.8 & 814.5$\pm$3.0\\ 
2159+505  & 4 & 5  & 65 &0.74&  6.28& $ 282.5$ & 311$\pm$13 & 29$\pm$13 & 77$\pm$17 & 6.2$\pm$1.4 & \n &  2018.40 &$-$727$\pm$16 & 167$\pm$11\\ 
2159+505  & 5 & 5  & 248 &0.27&  2.27& $ 288.3$ & 328$\pm$15 & 39$\pm$15 & 23.0$\pm$4.0 & 1.85$\pm$0.32 & \n &  2018.40 &$-$255.2$\pm$5.6 & 86.3$\pm$1.9\\ 
2200+420  & 1 & 10  & 242 &4.45&  5.77& $ 176.2$ & 152.7$\pm$3.1 & 23.4$\pm$3.2\tablenotemark{b} & 2171$\pm$136 & 9.80$\pm$0.62 & \n &  2000.00 &479$\pm$65 & $-$4793$\pm$81\\ 
2200+420  & 2 & 6  & 228 &2.70&  3.50& $ 181.1$ & 134.3$\pm$4.0 & 46.7$\pm$4.0\tablenotemark{b} & 1536$\pm$105 & 6.94$\pm$0.48 & \n &  1999.42 &$-$111$\pm$17 & $-$2640$\pm$38\\ 
2200+420  & 3\tablenotemark{a} & 20  & 190 &3.20&  4.15& $ 192.2$ & 179.8$\pm$1.7 & 12.4$\pm$1.8\tablenotemark{b} & 919$\pm$71 & 4.15$\pm$0.32 & \n &  2000.60 &$-$676$\pm$22 & $-$3201$\pm$57\\ 
2200+420  & 4\tablenotemark{a} & 41  & 167 &3.95&  5.12& $ 182.6$ & 160.1$\pm$2.6 & 22.6$\pm$3.0\tablenotemark{b} & 1244$\pm$50 & 5.62$\pm$0.23 & \n &  2001.85 &$-$190$\pm$95 & $-$3920$\pm$83\\ 
2200+420  & 5\tablenotemark{a} & 38  & 166 &2.45&  3.17& $ 194.5$ & 183.3$\pm$1.7 & 11.3$\pm$2.0\tablenotemark{b} & 765$\pm$56 & 3.45$\pm$0.25 & \n &  2001.72 &$-$612$\pm$34 & $-$2312$\pm$83\\ 
2200+420  & 6\tablenotemark{a} & 29  & 147 &2.02&  2.62& $ 198.2$ & 199.9$\pm$2.3 & 1.7$\pm$2.4 & 710$\pm$58 & 3.20$\pm$0.26 & \n &  2002.19 &$-$573$\pm$21 & $-$1756$\pm$69\\ 
2200+420  & 7\tablenotemark{a} & 170  & 1075 &0.26&  0.34& $ 192.2$ & 71.4$\pm$7.8\tablenotemark{c} & 120.8$\pm$7.8\tablenotemark{b} & 2.43$\pm$0.30 & 0.0110$\pm$0.0013 & \n &  2007.40 &$-$61.1$\pm$2.1 & $-$260.6$\pm$2.3\\ 
2200+420  & 8 & 19  & 144 &5.35&  6.94& $ 172.6$ & 150.2$\pm$4.3 & 22.5$\pm$4.5\tablenotemark{b} & 1577$\pm$122 & 7.12$\pm$0.55 & \n &  2001.52 &856$\pm$120 & $-$5605$\pm$126\\ 
2200+420  & 10 & 19  & 97 &1.70&  2.20& $ 195.6$ & 193.2$\pm$2.0 & 2.4$\pm$2.2 & 987$\pm$82 & 4.46$\pm$0.37 & 2001.34$\pm$0.14 &  2003.02 &$-$437$\pm$18 & $-$1550$\pm$51\\ 
2200+420  & 11\tablenotemark{a} & 19  & 141 &3.77&  4.88& $ 184.1$ & 163.9$\pm$3.0 & 20.2$\pm$3.6\tablenotemark{b} & 1994$\pm$58 & 9.00$\pm$0.26 & \n &  2005.43 &$-$12$\pm$144 & $-$4659$\pm$69\\ 
2200+420  & 12 & 16  & 110 &2.84&  3.67& $ 194.9$ & 190.4$\pm$1.1 & 4.6$\pm$1.3\tablenotemark{b} & 1230$\pm$58 & 5.55$\pm$0.26 & \n &  2005.48 &$-$791$\pm$26 & $-$3071$\pm$73\\ 
2200+420  & 13 & 13  & 129 &2.29&  2.96& $ 193.4$ & 195.4$\pm$1.1 & 2.1$\pm$1.2 & 1088$\pm$38 & 4.91$\pm$0.17 & 2003.509$\pm$0.074 &  2005.66 &$-$563$\pm$20 & $-$2346$\pm$43\\ 
2200+420  & 14 & 7  & 100 &3.18&  4.12& $ 180.3$ & 174.4$\pm$8.6 & 5.9$\pm$8.6 & 1001$\pm$119 & 4.52$\pm$0.54 & \n &  2006.85 &$-$26$\pm$64 & $-$3065$\pm$50\\ 
2200+420  & 15 & 7  & 107 &2.14&  2.78& $ 180.3$ & 179.4$\pm$6.3 & 1.0$\pm$6.4 & 823$\pm$51 & 3.71$\pm$0.23 & 2003.88$\pm$0.17 &  2006.47 &$-$13$\pm$52 & $-$2135$\pm$29\\ 
2200+420  & 16\tablenotemark{a} & 16  & 170 &2.39&  3.10& $ 186.0$ & 191.9$\pm$1.2 & 6.0$\pm$1.3\tablenotemark{b} & 943$\pm$58 & 4.26$\pm$0.26 & \n &  2007.14 &$-$200$\pm$16 & $-$2148$\pm$59\\ 
2200+420  & 19\tablenotemark{a} & 17  & 96 &2.81&  3.64& $ 185.1$ & 183.0$\pm$1.4 & 2.2$\pm$1.5 & 1866$\pm$100 & 8.43$\pm$0.45 & \n &  2009.19 &$-$259$\pm$27 & $-$2953$\pm$58\\ 
2200+420  & 20\tablenotemark{a} & 62  & 280 &3.89&  5.04& $ 184.9$ & 176.8$\pm$1.0 & 8.2$\pm$1.1\tablenotemark{b} & 798$\pm$19 & 3.605$\pm$0.088 & \n &  2011.64 &$-$332$\pm$27 & $-$3932$\pm$37\\ 
2200+420  & 23\tablenotemark{a} & 56  & 290 &2.69&  3.48& $ 191.9$ & 192.4$\pm$1.2 & 0.5$\pm$1.3 & 609$\pm$17 & 2.748$\pm$0.076 & \n &  2011.36 &$-$558$\pm$21 & $-$2638$\pm$30\\ 
2200+420  & 24 & 25  & 255 &1.66&  2.15& $ 191.7$ & 182.5$\pm$1.6 & 9.2$\pm$1.6\tablenotemark{b} & 530$\pm$34 & 2.39$\pm$0.15 & \n &  2010.29 &$-$334$\pm$12 & $-$1564$\pm$29\\ 
2200+420  & 25 & 21  & 160 &1.24&  1.60& $ 189.9$ & 190.6$\pm$2.9 & 0.7$\pm$3.0 & 488$\pm$50 & 2.20$\pm$0.23 & 2008.08$\pm$0.28 &  2010.42 &$-$196$\pm$17 & $-$1130$\pm$38\\ 
2200+420  & 26\tablenotemark{a} & 20  & 206 &1.99&  2.58& $ 189.6$ & 183.7$\pm$1.8 & 5.9$\pm$1.8\tablenotemark{b} & 889$\pm$46 & 4.01$\pm$0.21 & \n &  2012.13 &$-$326$\pm$15 & $-$1862$\pm$25\\ 
2200+420  & 27 & 24  & 316 &2.01&  2.60& $ 189.7$ & 189.75$\pm$0.94 & 0.06$\pm$0.97 & 1031$\pm$43 & 4.66$\pm$0.20 & 2010.883$\pm$0.079 &  2012.80 &$-$333.2$\pm$8.1 & $-$1952$\pm$23\\ 
2200+420  & 28 & 6  & 99 &2.65&  3.43& $ 190.2$ & 204.5$\pm$5.0 & 14.3$\pm$5.0 & 1598$\pm$158 & 7.22$\pm$0.71 & \n &  2008.30 &$-$398$\pm$29 & $-$2451$\pm$35\\ 
2200+420  & 34 & 9  & 101 &4.37&  5.66& $ 187.5$ & 180.9$\pm$1.6 & 6.6$\pm$1.6\tablenotemark{b} & 2114$\pm$92 & 9.55$\pm$0.42 & \n &  2009.19 &$-$568$\pm$21 & $-$4384$\pm$34\\ 
2200+420  & 36 & 11  & 288 &1.40&  1.81& $ 188.2$ & 191.6$\pm$2.2 & 3.4$\pm$2.3 & 1822$\pm$136 & 8.23$\pm$0.61 & 2012.638$\pm$0.056 &  2013.30 &$-$178$\pm$15 & $-$1277$\pm$31\\ 
2200+420  & 38 & 10  & 302 &2.55&  3.30& $ 189.1$ & 198.6$\pm$8.5 & 9.5$\pm$8.5 & 482$\pm$135 & 2.18$\pm$0.61 & \n &  2012.33 &$-$408.7$\pm$6.6 & $-$2540$\pm$32\\ 
2200+420  & 39 & 10  & 198 &1.56&  2.02& $ 189.8$ & 209.1$\pm$5.5 & 19.3$\pm$5.5\tablenotemark{b} & 946$\pm$123 & 4.27$\pm$0.56 & \n &  2012.80 &$-$245$\pm$14 & $-$1498$\pm$28\\ 
2200+420  & 45 & 30  & 118 &1.63&  2.12& $ 186.3$ & 186.7$\pm$2.4 & 0.5$\pm$2.5 & 562$\pm$19 & 2.539$\pm$0.084 & 2014.42$\pm$0.10 &  2017.46 &$-$187$\pm$21 & $-$1696$\pm$16\\ 
2200+420  & 46\tablenotemark{a} & 33  & 98 &5.49&  7.11& $ 182.1$ & 171.7$\pm$1.0 & 10.4$\pm$1.1\tablenotemark{b} & 1804$\pm$29 & 8.14$\pm$0.13 & \n &  2017.70 &$-$128$\pm$33 & $-$5988$\pm$31\\ 
2200+420  & 47\tablenotemark{a} & 40  & 213 &5.63&  7.29& $ 182.9$ & 169.2$\pm$1.2 & 13.7$\pm$1.3\tablenotemark{b} & 1402$\pm$41 & 6.33$\pm$0.18 & \n &  2015.80 &$-$304$\pm$34 & $-$5506$\pm$48\\ 
2200+420  & 49 & 6  & 148 &2.48&  3.21& $ 184.8$ & 158$\pm$40 & 26$\pm$40 & 312$\pm$239 & 1.4$\pm$1.1 & \n &  2014.10 &$-$207$\pm$12 & $-$2469$\pm$20\\ 
2200+420  & 52 & 8  & 890 &2.20&  2.85& $ 188.4$ & 182.2$\pm$1.1 & 6.1$\pm$1.1\tablenotemark{b} & 2214$\pm$191 & 10.00$\pm$0.86 & \n &  2013.44 &$-$316.2$\pm$5.5 & $-$2074$\pm$27\\ 
2200+420  & 60 & 20  & 62 &4.26&  5.52& $ 184.5$ & 183.1$\pm$1.3 & 1.4$\pm$1.4 & 791$\pm$43 & 3.57$\pm$0.19 & 2012.74$\pm$0.30 &  2018.19 &$-$341$\pm$15 & $-$4309$\pm$34\\ 
2200+420  & 61 & 7  & 133 &1.45&  1.88& $ 194.1$ & 158.8$\pm$8.2 & 35.4$\pm$8.2\tablenotemark{b} & 384$\pm$87 & 1.74$\pm$0.39 & \n &  2017.80 &$-$347$\pm$12 & $-$1425$\pm$31\\ 
2200+420  & 62 & 6  & 60 &0.80&  1.04& $ 190.2$ & 167.2$\pm$4.0 & 23.0$\pm$4.3\tablenotemark{b} & 876$\pm$65 & 3.96$\pm$0.29 & \n &  2017.88 &$-$131$\pm$19 & $-$836$\pm$20\\ 
2200+420  & 67\tablenotemark{a} & 20  & 86 &3.13&  4.05& $ 186.9$ & 196.8$\pm$4.0 & 9.9$\pm$4.1 & 647$\pm$49 & 2.92$\pm$0.22 & \n &  2018.31 &$-$365$\pm$36 & $-$3063$\pm$39\\ 
2200+420  & 68 & 6  & 130 &1.83&  2.37& $ 187.7$ & 187.1$\pm$3.9 & 0.6$\pm$4.0 & 1357$\pm$168 & 6.13$\pm$0.76 & 2017.35$\pm$0.18 &  2018.68 &$-$244$\pm$17 & $-$1803$\pm$32\\ 
2201+171  & 1 & 14  & 460 &0.19&  1.58& $ 41.3$ & 346$\pm$14 & 55$\pm$14\tablenotemark{b} & 16.8$\pm$3.9\tablenotemark{d} & 0.93$\pm$0.22 & \n &  2007.84 &128.4$\pm$9.5 & 140$\pm$10\\ 
2201+171  & 2 & 12  & 99 &0.52&  4.22& $ 47.7$ & 351$\pm$59 & 57$\pm$59 & 11$\pm$10\tablenotemark{d} & 0.61$\pm$0.57 & \n &  2007.05 &382$\pm$23 & 343$\pm$22\\ 
2201+171  & 5\tablenotemark{a} & 13  & 11 &8.39&  68.59& $ 49.7$ & 50.0$\pm$5.7 & 0.3$\pm$5.7 & 292$\pm$30 & 16.2$\pm$1.7 & \n &  2008.82 &6472$\pm$69 & 5483$\pm$60\\ 
2201+171  & 7 & 8  & 14 &3.13&  25.56& $ 47.2$ & 41.9$\pm$3.9 & 5.3$\pm$3.9 & 335$\pm$21 & 18.6$\pm$1.2 & \n &  2009.87 &2274$\pm$37 & 2100$\pm$23\\ 
2201+315  & 1\tablenotemark{a} & 27  & 77 &6.29&  27.48& $ 224.7$ & 227.71$\pm$0.94 & 2.97$\pm$0.99\tablenotemark{b} & 347.4$\pm$5.7 & 6.41$\pm$0.10 & \n &  2005.07 &$-$4159$\pm$34 & $-$4223$\pm$33\\ 
2201+315  & 2\tablenotemark{a} & 13  & 159 &3.72&  16.23& $ 216.9$ & 222.0$\pm$1.4 & 5.2$\pm$1.5\tablenotemark{b} & 334.2$\pm$8.3 & 6.16$\pm$0.15 & \n &  2000.56 &$-$2137$\pm$29 & $-$2870$\pm$28\\ 
2201+315  & 4\tablenotemark{a} & 29  & 28 &5.79&  25.28& $ 222.1$ & 227.0$\pm$1.1 & 5.0$\pm$1.2\tablenotemark{b} & 477.7$\pm$8.8 & 8.81$\pm$0.16 & \n &  2009.54 &$-$3488$\pm$50 & $-$3935$\pm$43\\ 
2201+315  & 5\tablenotemark{a} & 10  & 248 &1.80&  7.86& $ 211.1$ & 214.7$\pm$2.5 & 3.6$\pm$2.7 & 332$\pm$14 & 6.11$\pm$0.26 & \n &  2002.01 &$-$811$\pm$37 & $-$1370$\pm$36\\ 
2201+315  & 6\tablenotemark{a} & 27  & 180 &3.66&  15.96& $ 216.9$ & 220.3$\pm$1.2 & 3.4$\pm$1.4 & 417.0$\pm$8.6 & 7.69$\pm$0.16 & \n &  2010.49 &$-$2127$\pm$40 & $-$2839$\pm$39\\ 
2201+315  & 7\tablenotemark{a} & 29  & 54 &3.77&  16.45& $ 216.9$ & 220.29$\pm$0.86 & 3.37$\pm$0.91\tablenotemark{b} & 395.6$\pm$6.7 & 7.30$\pm$0.12 & \n &  2013.10 &$-$2028$\pm$13 & $-$2735$\pm$32\\ 
2201+315  & 8 & 7  & 63 &1.19&  5.21& $ 214.3$ & 206.4$\pm$5.8 & 7.9$\pm$5.9 & 214$\pm$31 & 3.94$\pm$0.57 & \n &  2010.07 &$-$667$\pm$16 & $-$975$\pm$32\\ 
2201+315  & 10 & 8  & 753 &0.78&  3.41& $ 202.0$ & 211.8$\pm$2.6 & 9.9$\pm$2.8\tablenotemark{b} & 349$\pm$19 & 6.44$\pm$0.35 & \n &  2013.77 &$-$327$\pm$15 & $-$780$\pm$24\\ 
2201+315  & 13\tablenotemark{a} & 20  & 319 &1.97&  8.60& $ 207.5$ & 214.1$\pm$1.7 & 6.6$\pm$1.9\tablenotemark{b} & 342$\pm$11 & 6.31$\pm$0.21 & \n &  2015.72 &$-$838$\pm$22 & $-$1644$\pm$29\\ 
2201+315  & 14\tablenotemark{a} & 14  & 402 &1.22&  5.33& $ 199.5$ & 201.7$\pm$3.4 & 2.2$\pm$3.6 & 319$\pm$28 & 5.89$\pm$0.52 & \n &  2016.56 &$-$352$\pm$24 & $-$1014$\pm$43\\ 
2209+236  & 4\tablenotemark{a} & 15  & 33 &1.39&  11.50& $ 31.7$ & 123$\pm$20 & 92$\pm$20 & 21.7$\pm$7.5 & 1.24$\pm$0.43 & \n &  2004.12 &714$\pm$43 & 1198$\pm$28\\ 
2209+236  & 5 & 14  & 264 &0.29&  2.36& $ 39.8$ & 80$\pm$20 & 41$\pm$20 & 6.1$\pm$1.7 & 0.351$\pm$0.095 & \n &  2004.12 &176.0$\pm$8.8 & 218$\pm$11\\ 
2210+277  & 1 & 5  & 4 &9.58&  \n& $ 182.4$ & 199$\pm$15 & 17$\pm$15 & 267$\pm$105 & \n & \n &  2018.15 &$-$420$\pm$20 & $-$9637$\pm$95\\ 
2210+277  & 2 & 5  & 3 &4.45&  \n& $ 182.8$ & 185.1$\pm$3.6 & 2.4$\pm$3.6 & 645$\pm$137 & \n & 2011.0$\pm$2.0 &  2018.15 &$-$228$\pm$30 & $-$4606$\pm$118\\ 
2210+277  & 3 & 5  & 7 &1.46&  \n& $ 187.7$ & 178.2$\pm$5.8 & 9.5$\pm$5.8 & 144$\pm$37 & \n & \n &  2018.15 &$-$195$\pm$11 & $-$1480$\pm$32\\ 
2210+277  & 4 & 5  & 13 &0.52&  \n& $ 190.6$ & 181$\pm$43 & 10$\pm$43 & 44$\pm$60 & \n & \n &  2018.15 &$-$95.0$\pm$7.0 & $-$519$\pm$32\\ 
2216+178  & 2 & 6  & 28 &0.29&  2.35& $ 58.0$ & 52.7$\pm$9.0 & 5.3$\pm$9.2 & 68$\pm$12 & 3.76$\pm$0.66 & \n &  2015.25 &252$\pm$13 & 158.7$\pm$5.0\\ 
2216$-$038  & 1\tablenotemark{a} & 13  & 153 &2.93&  22.89& $ 184.4$ & 180.2$\pm$2.1 & 4.3$\pm$2.1 & 119.1$\pm$4.9 & 5.77$\pm$0.24 & \n &  2005.92 &$-$226$\pm$20 & $-$2775$\pm$22\\ 
2216$-$038  & 2 & 8  & 135 &1.58&  12.37& $ 192.0$ & 194.6$\pm$3.0 & 2.6$\pm$3.2 & 139$\pm$15 & 6.75$\pm$0.70 & \n &  2003.83 &$-$304$\pm$20 & $-$1447$\pm$46\\ 
2216$-$038  & 3 & 6  & 483 &0.93&  7.24& $ 205.5$ & 207.7$\pm$4.1 & 2.1$\pm$4.2 & 118.2$\pm$7.7 & 5.73$\pm$0.37 & 2003.17$\pm$0.55 &  2010.01 &$-$343$\pm$23 & $-$729$\pm$19\\ 
2223+210  & 1 & 5  & 54 &8.48&  72.00& $ 229.9$ & 262.8$\pm$6.8 & 32.9$\pm$6.8\tablenotemark{b} & 161$\pm$29 & 13.2$\pm$2.3 & \n &  2011.95 &$-$6475$\pm$26 & $-$5461$\pm$17\\ 
2223+210  & 2 & 5  & 18 &3.35&  28.46& $ 232.7$ & 224.5$\pm$4.8 & 8.2$\pm$4.8 & 320$\pm$27 & 26.3$\pm$2.2 & \n &  2011.95 &$-$2654$\pm$21 & $-$2020$\pm$27\\ 
2223+210  & 3 & 5  & 47 &1.45&  12.33& $ 234.6$ & 234.6$\pm$2.5 & 0.1$\pm$2.5 & 85.1$\pm$3.3 & 6.98$\pm$0.27 & 1994.94$\pm$0.61 &  2011.95 &$-$1180.3$\pm$2.4 & $-$837.7$\pm$3.8\\ 
2223+210  & 4 & 5  & 481 &0.26&  2.19& $ 257.9$ & 269.2$\pm$8.9 & 11.3$\pm$9.4 & 91$\pm$11 & 7.46$\pm$0.88 & \n &  2011.95 &$-$247.8$\pm$9.9 & $-$54$\pm$13\\ 
2223+210  & 5 & 5  & 202 &0.49&  4.19& $ 244.0$ & 260$\pm$21 & 16$\pm$22 & 111$\pm$28 & 9.1$\pm$2.3 & \n &  2011.95 &$-$438$\pm$24 & $-$215$\pm$40\\ 
2223$-$052  & 1 & 12  & 71 &5.35&  45.51& $ 97.5$ & 90.4$\pm$3.6 & 7.1$\pm$3.6 & 240$\pm$22 & 16.0$\pm$1.4 & \n &  1998.70 &5063$\pm$42 & $-$694$\pm$30\\ 
2223$-$052  & 2 & 28  & 97 &3.47&  29.52& $ 103.4$ & 104.5$\pm$2.0 & 1.0$\pm$2.1 & 127.5$\pm$6.7 & 8.50$\pm$0.45 & 1976.4$\pm$1.5 &  2004.49 &3506$\pm$34 & $-$840$\pm$22\\ 
2223$-$052  & 4\tablenotemark{a} & 18  & 798 &0.72&  6.12& $ 87.7$ & 108.3$\pm$3.2 & 20.7$\pm$4.2\tablenotemark{b} & 250$\pm$10 & 16.70$\pm$0.67 & \n &  2003.62 &1065$\pm$26 & $-$85$\pm$40\\ 
2223$-$052  & 5 & 14  & 1079 &0.96&  8.17& $ 101.4$ & 94.3$\pm$1.6 & 7.2$\pm$2.0\tablenotemark{b} & 217.9$\pm$6.7 & 14.53$\pm$0.45 & 2001.10$\pm$0.17 &  2006.10 &1088$\pm$23 & $-$202$\pm$21\\ 
2223$-$052  & 8\tablenotemark{a} & 11  & 223 &1.04&  8.81& $ 91.0$ & 99.5$\pm$3.4 & 8.5$\pm$3.7 & 202$\pm$11 & 13.49$\pm$0.75 & \n &  2010.09 &954$\pm$24 & $-$5$\pm$26\\ 
2223$-$052  & 9\tablenotemark{a} & 10  & 548 &0.76&  6.44& $ 115.3$ & 109.2$\pm$6.3 & 6.1$\pm$7.1 & 202$\pm$24 & 13.4$\pm$1.6 & \n &  2010.55 &623$\pm$44 & $-$302$\pm$41\\ 
2223$-$052  & 10 & 6  & 741 &0.61&  5.21& $ 128.9$ & 143$\pm$12 & 14$\pm$13 & 266$\pm$46 & 17.7$\pm$3.1 & \n &  2012.08 &462$\pm$60 & $-$364$\pm$28\\ 
2223$-$052  & 12 & 7  & 83 &3.19&  27.11& $ 105.7$ & 164$\pm$49 & 58$\pm$49 & 11.2$\pm$9.1 & 0.75$\pm$0.61 & \n &  2011.01 &3067$\pm$13 & $-$859$\pm$15\\ 
2227$-$088  & 3 & 15  & 32 &1.35&  11.56& $ 331.6$ & 55$\pm$106 & 84$\pm$106 & 3$\pm$12\tablenotemark{d} & 0.24$\pm$0.88 & \n &  2007.09 &$-$647$\pm$38 & 1187$\pm$30\\ 
2227$-$088  & 4 & 14  & 254 &0.37&  3.20& $ 329.6$ & 323$\pm$14 & 6$\pm$14 & 39.2$\pm$7.0 & 2.80$\pm$0.50 & \n &  2006.96 &$-$160$\pm$30 & 283.8$\pm$9.8\\ 
2227$-$088  & 7 & 9  & 559 &0.40&  3.44& $ 4.0$ & 351.9$\pm$6.7 & 12.1$\pm$6.9 & 154$\pm$35 & 11.0$\pm$2.5 & \n &  2009.69 &32$\pm$11 & 371$\pm$24\\ 
2230+114  & 1 & 36  & 125 &16.83&  136.51& $ 144.3$ & 279.7$\pm$9.6\tablenotemark{c} & 135.4$\pm$9.6\tablenotemark{b} & 69$\pm$20 & 3.7$\pm$1.1 & \n &  2005.17 &9917$\pm$88 & $-$13677$\pm$42\\ 
2230+114  & 2 & 36  & 201 &11.42&  92.64& $ 157.3$ & 145.5$\pm$2.3 & 11.8$\pm$2.3\tablenotemark{b} & 163.3$\pm$7.0 & 8.80$\pm$0.38 & \n &  2005.58 &4334$\pm$27 & $-$10416$\pm$33\\ 
2230+114  & 3 & 38  & 144 &7.64&  61.95& $ 159.1$ & 61$\pm$57 & 98$\pm$57 & 5.0$\pm$4.7\tablenotemark{d} & 0.27$\pm$0.25 & \n &  2004.54 &2712$\pm$17 & $-$7140$\pm$29\\ 
2230+114  & 4 & 39  & 147 &6.19&  50.19& $ 155.5$ & 338.7$\pm$4.7\tablenotemark{c} & 176.8$\pm$4.7 & 19.8$\pm$2.1\tablenotemark{d} & 1.07$\pm$0.11 & \n &  2006.00 &2573.0$\pm$6.9 & $-$5644$\pm$10\\ 
2230+114  & 11 & 17  & 286 &1.14&  9.22& $ 130.0$ & 138.6$\pm$2.6 & 8.6$\pm$2.8\tablenotemark{b} & 371$\pm$18 & 20.00$\pm$1.00 & \n &  2005.92 &806.1$\pm$8.0 & $-$657$\pm$24\\ 
2230+114  & 12 & 8  & 242 &0.34&  2.72& $ 133.8$ & 139.6$\pm$6.0 & 5.8$\pm$6.3 & 333$\pm$38 & 17.9$\pm$2.0 & \n &  2007.20 &237.8$\pm$6.3 & $-$227$\pm$14\\ 
2230+114  & 15 & 7  & 473 &0.16&  1.26& $ 114.9$ & 227$\pm$19 & 112$\pm$19\tablenotemark{b} & 109$\pm$30 & 5.9$\pm$1.6 & \n &  2005.91 &134.9$\pm$5.7 & $-$71$\pm$14\\ 
2230+114  & 16 & 10  & 588 &0.89&  7.26& $ 138.8$ & 140.7$\pm$7.1 & 1.8$\pm$7.4 & 219$\pm$30 & 11.8$\pm$1.6 & \n &  2012.58 &592$\pm$19 & $-$677$\pm$44\\ 
2230+114  & 19 & 14  & 216 &1.84&  14.94& $ 140.7$ & 201$\pm$12 & 60$\pm$12\tablenotemark{b} & 60$\pm$14 & 3.25$\pm$0.76 & \n &  2011.50 &1169$\pm$21 & $-$1419$\pm$26\\ 
2233$-$148  & 2\tablenotemark{a} & 11  & 63 &1.67&  \n& $ 111.5$ & 308$\pm$47 & 164$\pm$47 & 13$\pm$11 & \n & \n &  2013.35 &1533$\pm$30 & $-$596$\pm$13\\ 
2233$-$148  & 3 & 11  & 56 &0.53&  \n& $ 109.2$ & 338$\pm$35 & 131$\pm$35 & 33$\pm$16 & \n & \n &  2013.35 &479$\pm$50 & $-$123$\pm$38\\ 
2234+282  & 8 & 8  & 245 &0.28&  2.07& $ 36.8$ & 75$\pm$58 & 38$\pm$58 & 13$\pm$12 & 0.58$\pm$0.53 & \n &  2015.71 &166$\pm$13 & 222$\pm$12\\ 
2241+406  & 2 & 6  & 10 &1.13&  9.41& $ 138.1$ & 131$\pm$13 & 7$\pm$13 & 240$\pm$50 & 14.1$\pm$2.9 & \n &  2012.63 &775$\pm$32 & $-$860$\pm$40\\ 
2243$-$123  & 1 & 12  & 30 &11.31&  77.30& $ 31.8$ & 50$\pm$16 & 18$\pm$16 & 59$\pm$16 & 2.13$\pm$0.58 & \n &  2003.66 &5950$\pm$93 & 9612$\pm$49\\ 
2243$-$123  & 2 & 13  & 115 &3.71&  25.39& $ 20.4$ & 38.5$\pm$2.2 & 18.1$\pm$2.3\tablenotemark{b} & 135.7$\pm$5.9 & 4.94$\pm$0.21 & \n &  2003.66 &1280$\pm$19 & 3467$\pm$31\\ 
2243$-$123  & 3\tablenotemark{a} & 13  & 651 &2.01&  13.72& $ 0.2$ & 13.8$\pm$2.4 & 13.6$\pm$2.5\tablenotemark{b} & 119.5$\pm$6.8 & 4.35$\pm$0.25 & \n &  2003.66 &4$\pm$22 & 1989$\pm$32\\ 
2247$-$283  & 6 & 9  & 46 &1.02&  6.36& $ 162.4$ & 159.8$\pm$3.6 & 2.6$\pm$4.0 & 617$\pm$52 & 19.2$\pm$1.6 & 2010.25$\pm$0.16 &  2011.88 &311$\pm$31 & $-$980$\pm$47\\ 
2251+158  & 1 & 94  & 514 &8.63&  66.46& $ 295.7$ & 277.9$\pm$4.1 & 17.8$\pm$4.1\tablenotemark{b} & 47.4$\pm$4.2 & 2.22$\pm$0.20 & \n &  2007.13 &$-$7768$\pm$23 & 3747$\pm$18\\ 
2251+158  & 2\tablenotemark{a} & 99  & 384 &6.07&  46.71& $ 280.6$ & 322.4$\pm$2.0 & 41.7$\pm$2.0\tablenotemark{b} & 68.4$\pm$2.2 & 3.19$\pm$0.10 & \n &  2007.13 &$-$5967$\pm$15 & 1129$\pm$11\\ 
2251+158  & 3 & 36  & 193 &2.74&  21.13& $ 278.6$ & 307.6$\pm$2.8 & 29.1$\pm$2.8\tablenotemark{b} & 201.4$\pm$8.9 & 9.40$\pm$0.42 & \n &  2007.68 &$-$2774$\pm$11 & 455$\pm$16\\ 
2251+158  & 4\tablenotemark{a} & 57  & 443 &3.04&  23.41& $ 256.1$ & 274.39$\pm$0.89 & 18.26$\pm$0.92\tablenotemark{b} & 263.2$\pm$5.1 & 12.29$\pm$0.24 & \n &  2009.95 &$-$3173$\pm$15 & $-$712$\pm$12\\ 
2251+158  & 5\tablenotemark{a} & 60  & 207 &2.01&  15.50& $ 316.6$ & 280.6$\pm$2.5 & 35.9$\pm$2.6\tablenotemark{b} & 196.9$\pm$9.2 & 9.20$\pm$0.43 & \n &  2005.97 &$-$1312$\pm$24 & 1448$\pm$22\\ 
2251+158  & 8\tablenotemark{a} & 22  & 1270 &0.59&  4.51& $ 268.7$ & 262.5$\pm$1.1 & 6.2$\pm$1.2\tablenotemark{b} & 301$\pm$13 & 14.05$\pm$0.60 & \n &  2006.32 &$-$607.5$\pm$8.4 & $-$15.9$\pm$3.7\\ 
2251+158  & 13 & 16  & 454 &1.40&  10.75& $ 263.5$ & 342$\pm$43 & 79$\pm$43 & 33$\pm$21 & 1.53$\pm$0.99 & \n &  2009.61 &$-$1389$\pm$15 & $-$153$\pm$17\\ 
2251+158  & 18\tablenotemark{a} & 16  & 3566 &0.37&  2.83& $ 274.5$ & 201$\pm$11 & 74$\pm$11\tablenotemark{b} & 48.6$\pm$6.6 & 2.27$\pm$0.31 & \n &  2012.93 &$-$366$\pm$11 & 30.0$\pm$6.8\\ 
2251+158  & 23 & 6  & 1511 &0.64&  4.94& $ 342.6$ & 12.1$\pm$3.0 & 29.6$\pm$3.4\tablenotemark{b} & 365$\pm$23 & 17.0$\pm$1.1 & \n &  2017.65 &$-$173$\pm$17 & 701$\pm$21\\ 
2254+074  & 4 & 9  & 25 &1.37&  4.31& $ 230.7$ & 208.6$\pm$5.5 & 22.1$\pm$5.5\tablenotemark{b} & 36.9$\pm$3.6 & 0.451$\pm$0.045 & \n &  2006.35 &$-$1044.5$\pm$8.3 & $-$841.1$\pm$8.6\\ 
2254+074  & 5\tablenotemark{a} & 11  & 40 &0.80&  2.52& $ 229.1$ & 237.1$\pm$6.5 & 8.0$\pm$6.7 & 44.6$\pm$4.6 & 0.546$\pm$0.056 & \n &  2005.13 &$-$545$\pm$18 & $-$485$\pm$24\\ 
2254+074  & 6 & 10  & 94 &0.29&  0.92& $ 224.8$ & 199$\pm$69 & 26$\pm$70 & 2.8$\pm$3.6\tablenotemark{d} & 0.035$\pm$0.044 & \n &  2007.88 &$-$206$\pm$12 & $-$207.3$\pm$9.2\\ 
2255$-$282  & 1 & 10  & 65 &4.57&  36.00& $ 225.1$ & 226.4$\pm$5.2 & 1.2$\pm$5.2 & 82.8$\pm$7.5 & 4.10$\pm$0.37 & 1950.9$\pm$5.2 &  2005.60 &$-$3234$\pm$40 & $-$3218$\pm$51\\ 
2258$-$022  & 1 & 7  & 8 &2.84&  21.13& $ 273.2$ & 245.7$\pm$9.9 & 27.5$\pm$9.9 & 351$\pm$52 & 15.1$\pm$2.2 & \n &  2017.85 &$-$2954$\pm$43 & 103$\pm$54\\ 
2258$-$022  & 2 & 7  & 45 &1.39&  10.31& $ 274.4$ & 277.6$\pm$4.8 & 3.2$\pm$4.9 & 315$\pm$31 & 13.6$\pm$1.3 & 2013.05$\pm$0.47 &  2017.85 &$-$1497$\pm$27 & 121$\pm$23\\ 
2258$-$022  & 3 & 7  & 101 &0.52&  3.85& $ 262.0$ & 256.2$\pm$2.9 & 5.8$\pm$3.3 & 357$\pm$35 & 15.4$\pm$1.5 & 2016.21$\pm$0.15 &  2017.85 &$-$641$\pm$30 & $-$104$\pm$14\\ 
2318+049  & 1 & 6  & 16 &5.17&  35.13& $ 320.8$ & 329.5$\pm$4.9 & 8.7$\pm$4.9 & 194$\pm$19 & 6.98$\pm$0.70 & \n &  2000.00 &$-$3276$\pm$25 & 4011$\pm$37\\ 
2318+049  & 3 & 6  & 377 &0.46&  3.11& $ 333.3$ & 338.4$\pm$6.2 & 5.1$\pm$7.2 & 142$\pm$23 & 5.12$\pm$0.83 & \n &  2000.00 &$-$208$\pm$23 & 414$\pm$42\\ 
2319+317  & 1 & 10  & 17 &0.89&  7.57& $ 181.8$ & 157.4$\pm$6.3 & 24.4$\pm$6.4\tablenotemark{b} & 171$\pm$16 & 11.9$\pm$1.1 & \n &  2012.00 &$-$44$\pm$15 & $-$847$\pm$12\\ 
2319+317  & 2\tablenotemark{a} & 10  & 89 &0.39&  3.35& $ 152.5$ & 164$\pm$15 & 11$\pm$15 & 53$\pm$17 & 3.7$\pm$1.2 & \n &  2012.00 &177.5$\pm$9.0 & $-$336$\pm$14\\ 
2320$-$035  & 1 & 5  & 47 &4.29&  36.52& $ 333.1$ & 277$\pm$60 & 57$\pm$60 & 82$\pm$124 & 5.5$\pm$8.3 & \n &  2007.51 &$-$1954$\pm$70 & 3828$\pm$51\\ 
2320$-$035  & 2 & 11  & 77 &2.91&  24.73& $ 336.4$ & 333.9$\pm$1.9 & 2.5$\pm$2.0 & 457$\pm$22 & 30.6$\pm$1.5 & 2003.76$\pm$0.28 &  2009.62 &$-$1114$\pm$29 & 2561$\pm$58\\ 
2320$-$035  & 5 & 6  & 75 &1.54&  13.11& $ 337.4$ & 354$\pm$14 & 16$\pm$14 & 119$\pm$30 & 8.0$\pm$2.0 & \n &  2011.90 &$-$591$\pm$21 & 1419$\pm$22\\ 
2325+093  & 1 & 6  & 13 &2.69&  22.98& $ 246.8$ & 180$\pm$37 & 67$\pm$37 & 39$\pm$19 & 3.0$\pm$1.5 & \n &  2011.33 &$-$2477$\pm$41 & $-$1084$\pm$30\\ 
2325+093  & 3 & 6  & 139 &0.30&  2.59& $ 278.4$ & 269.1$\pm$2.9 & 9.3$\pm$3.0\tablenotemark{b} & 67.6$\pm$9.0 & 5.35$\pm$0.71 & \n &  2011.33 &$-$343$\pm$14 & 43.7$\pm$5.3\\ 
2331+073  & 1 & 5  & 34 &1.17&  6.27& $ 226.4$ & 224.4$\pm$6.0 & 2.0$\pm$6.1 & 183$\pm$19 & 4.48$\pm$0.46 & 1998.14$\pm$0.52 &  2004.45 &$-$816$\pm$16 & $-$774$\pm$39\\ 
2331+073  & 2 & 14  & 75 &1.26&  6.76& $ 225.8$ & 218.1$\pm$3.1 & 7.7$\pm$3.5 & 176$\pm$11 & 4.31$\pm$0.27 & 2001.09$\pm$0.43 &  2007.81 &$-$806$\pm$23 & $-$753$\pm$48\\ 
2331+073  & 3 & 5  & 439 &0.46&  2.46& $ 240.4$ & 224.3$\pm$8.1 & 16.1$\pm$9.5 & 219$\pm$30 & 5.35$\pm$0.74 & \n &  2006.90 &$-$426$\pm$23 & $-$254$\pm$44\\ 
2331+073  & 4 & 7  & 131 &0.90&  4.84& $ 243.0$ & 232.5$\pm$4.3 & 10.4$\pm$4.9 & 323$\pm$22 & 7.90$\pm$0.53 & \n &  2011.28 &$-$675$\pm$23 & $-$311$\pm$39\\ 
2342$-$161  & 1 & 12  & 10 &1.96&  13.29& $ 311.8$ & 294$\pm$10 & 18$\pm$10 & 206$\pm$33 & 7.4$\pm$1.2 & \n &  2011.27 &$-$1422$\pm$34 & 1289$\pm$40\\ 
2342$-$161  & 2 & 11  & 15 &1.04&  7.06& $ 321.4$ & 4$\pm$11 & 43$\pm$11\tablenotemark{b} & 123$\pm$17 & 4.39$\pm$0.61 & \n &  2011.27 &$-$649$\pm$25 & 800$\pm$18\\ 
2342$-$161  & 3 & 12  & 75 &0.27&  1.85& $ 334.7$ & 156$\pm$40 & 179$\pm$40 & 25$\pm$16 & 0.91$\pm$0.56 & \n &  2011.27 &$-$119$\pm$14 & 252$\pm$16\\ 
2344+514  & 1 & 12  & 4 &2.89&  2.47& $ 143.7$ & 170$\pm$50 & 26$\pm$50 & 13$\pm$11 & 0.038$\pm$0.031 & \n &  2009.65 &1708$\pm$56 & $-$2321$\pm$64\\ 
2344+514  & 2 & 18  & 6 &1.55&  1.32& $ 140.7$ & 196.8$\pm$8.8 & 56.1$\pm$8.9\tablenotemark{b} & 18.6$\pm$4.4 & 0.054$\pm$0.013 & \n &  2009.65 &977$\pm$14 & $-$1207$\pm$27\\ 
2344+514  & 3 & 16  & 9 &0.57&  0.49& $ 136.7$ & 207$\pm$18 & 71$\pm$18\tablenotemark{b} & 12.1$\pm$3.5 & 0.035$\pm$0.010 & \n &  2008.81 &389$\pm$20 & $-$428$\pm$18\\ 
2345$-$167  & 1 & 6  & 88 &3.67&  24.03& $ 118.8$ & 134.2$\pm$8.1 & 15.4$\pm$8.1 & 185$\pm$25 & 6.24$\pm$0.85 & \n &  2002.55 &3154$\pm$75 & $-$1706$\pm$28\\ 
2345$-$167  & 3 & 10  & 205 &1.68&  10.99& $ 123.3$ & 122.8$\pm$3.6 & 0.5$\pm$3.8 & 341$\pm$22 & 11.46$\pm$0.75 & 2001.57$\pm$0.36 &  2005.84 &1213$\pm$48 & $-$799$\pm$40\\ 
2345$-$167  & 4\tablenotemark{a} & 19  & 186 &1.58&  10.31& $ 121.0$ & 123.6$\pm$2.0 & 2.6$\pm$2.1 & 246$\pm$10 & 8.27$\pm$0.35 & \n &  2008.70 &1212$\pm$25 & $-$719$\pm$16\\ 
2345$-$167  & 5 & 7  & 559 &0.56&  3.67& $ 131.4$ & 132.9$\pm$3.5 & 1.5$\pm$3.8 & 310$\pm$18 & 10.44$\pm$0.60 & 2006.274$\pm$0.092 &  2008.09 &417.2$\pm$9.6 & $-$368$\pm$20\\ 
2345$-$167  & 7 & 8  & 36 &3.17&  20.73& $ 124.0$ & 179.8$\pm$8.8 & 55.8$\pm$8.8\tablenotemark{b} & 201$\pm$38 & 6.8$\pm$1.3 & \n &  2012.31 &2627$\pm$21 & $-$1787$\pm$27\\ 
2345$-$167  & 11 & 10  & 65 &1.18&  7.70& $ 125.3$ & 111.2$\pm$2.6 & 14.0$\pm$2.8\tablenotemark{b} & 302$\pm$23 & 10.17$\pm$0.78 & \n &  2011.48 &921$\pm$31 & $-$664$\pm$14\\ 
2345$-$167  & 12\tablenotemark{a} & 13  & 376 &0.59&  3.83& $ 127.5$ & 128.4$\pm$5.7 & 0.9$\pm$5.9 & 161$\pm$18 & 5.41$\pm$0.60 & \n &  2011.19 &460$\pm$23 & $-$353$\pm$12\\ 
2345$-$167  & 14 & 8  & 612 &0.38&  2.46& $ 114.8$ & 117.2$\pm$3.8 & 2.5$\pm$4.2 & 254$\pm$19 & 8.56$\pm$0.63 & 2011.07$\pm$0.12 &  2012.53 &341$\pm$14 & $-$158$\pm$12\\ 
2351+456  & 1 & 18  & 108 &9.24&  78.39& $ 281.5$ & 306.0$\pm$3.2 & 24.5$\pm$3.2\tablenotemark{b} & 249$\pm$15 & 20.5$\pm$1.2 & \n &  2010.98 &$-$9450$\pm$70 & 2125$\pm$56\\ 
2351+456  & 2 & 17  & 23 &3.82&  32.39& $ 285.0$ & 160$\pm$35 & 125$\pm$35 & 18.6$\pm$8.3\tablenotemark{d} & 1.54$\pm$0.69 & \n &  2007.83 &$-$3693$\pm$40 & 997$\pm$23\\ 
2351+456  & 4 & 14  & 147 &1.08&  9.15& $ 292.5$ & 287.7$\pm$3.6 & 4.8$\pm$4.0 & 185$\pm$12 & 15.3$\pm$1.0 & 2001.71$\pm$0.45 &  2007.03 &$-$922$\pm$34 & 389$\pm$31\\ 
2351+456  & 5 & 13  & 288 &0.81&  6.89& $ 268.6$ & 287.9$\pm$3.3 & 19.3$\pm$3.6\tablenotemark{b} & 133.8$\pm$7.5 & 11.05$\pm$0.62 & \n &  2008.11 &$-$779$\pm$22 & $-$30$\pm$22\\ 
2351+456  & 6 & 9  & 194 &0.91&  7.74& $ 265.2$ & 270.8$\pm$2.6 & 5.6$\pm$2.9 & 237$\pm$11 & 19.60$\pm$0.91 & 2007.08$\pm$0.19 &  2010.86 &$-$897$\pm$18 & $-$77$\pm$18\\ 
2351+456  & 7 & 6  & 126 &0.83&  7.01& $ 267.7$ & 279.3$\pm$6.1 & 11.6$\pm$6.7 & 319$\pm$26 & 26.3$\pm$2.2 & \n &  2011.71 &$-$778$\pm$29 & $-$41$\pm$37\\ 
2356+196  & 1 & 10  & 21 &15.94&  130.14& $ 189.0$ & 183$\pm$27 & 6$\pm$27 & 14.5$\pm$4.0 & 0.80$\pm$0.22 & \n &  2007.67 &$-$2487$\pm$19 & $-$15756.0$\pm$6.9\\ 
2356+196  & 2 & 10  & 20 &14.23&  116.19& $ 182.7$ & 198$\pm$47 & 15$\pm$47 & 14$\pm$20 & 0.8$\pm$1.1 & \n &  2007.67 &$-$678$\pm$11 & $-$14226$\pm$28\\ 
2356+196  & 3 & 11  & 24 &1.77&  14.42& $ 207.2$ & 189$\pm$32 & 18$\pm$32 & 19$\pm$18 & 1.03$\pm$0.98 & \n &  2008.63 &$-$810.4$\pm$8.5 & $-$1588$\pm$35\\ 
2356+196  & 4 & 11  & 38 &1.32&  10.79& $ 217.4$ & 0$\pm$24 & 143$\pm$24 & 20$\pm$13 & 1.09$\pm$0.71 & \n &  2008.63 &$-$803.0$\pm$8.9 & $-$1032$\pm$32\\ 
2356+196  & 5\tablenotemark{a} & 10  & 24 &0.67&  5.50& $ 237.0$ & 1$\pm$40 & 124$\pm$40 & 14$\pm$11 & 0.77$\pm$0.59 & \n &  2007.67 &$-$565$\pm$14 & $-$360$\pm$22\\ 
2356+196  & 6 & 10  & 229 &0.30&  2.48& $ 243.9$ & 256.0$\pm$8.7 & 12.1$\pm$8.9 & 28.6$\pm$5.0 & 1.57$\pm$0.27 & \n &  2007.67 &$-$288$\pm$12 & $-$137.4$\pm$9.6\\ 
\enddata 

\tablenotetext{a}{Acceleration model fit indicates significant accelerated motion.}
\tablenotetext{b}{Feature has significant non-radial motion according to the vector motion fit.}
\tablenotetext{c}{Feature has significant inward motion according to the vector motion fit.}
\tablenotetext{d}{Feature has slow pattern speed.}

\tablenotetext{\phn}{A question mark indicates a feature whose motion is not consistent with outward, radial motion but for which the possibility of inward motion and its degree of non-radialness are uncertain.}


\tablecomments{Columns are as follows: (1) B1950 name, (2) feature number, (3) number of fitted epochs, (4) mean flux density at 15 GHz in mJy,  (5) mean distance from core feature in mas, (6) mean projected distance from core feature in pc, (7) mean position angle with respect to the core feature in degrees, (8) position angle of velocity vector in degrees, (9) offset between mean position angle and velocity vector position angle in degrees,  (10) proper motion in $\mu$as y$^{-1}$, (11) apparent speed in units of the speed of light, (12) estimated epoch of origin, (13) date of reference (middle) epoch used for fit,  (14) fitted right ascension position with respect to the core at the middle epoch in $\mu$as, (15) fitted declination  position with respect to the core at the middle epoch in $\mu$as.}

\end{deluxetable} 
\end{document} 

